Two-Loop Integrals for Planar Five-Point One-Mass Processes

We present the computation of a full set of planar five-point two-loop master integrals with one external mass. These integrals are an important ingredient for two-loop scattering amplitudes for two-jet-associated W-boson production at leading color in QCD. We provide a set of pure integrals together with differential equations in canonical form. We obtain analytic differential equations efficiently from numerical samples over finite fields, fitting an ansatz built from symbol letters. The symbol alphabet itself is constructed from cut differential equations and we find that it can be written in a remarkably compact form. We comment on the analytic properties of the integrals and confirm the extended Steinmann relations, which govern the double discontinuities of Feynman integrals, to all orders in $\epsilon$. We solve the differential equations in terms of generalized power series on single-parameter contours in the space of Mandelstam invariants. This form of the solution trivializes the analytic continuation and the integrals can be evaluated in all kinematic regions with arbitrary numerical precision.

==> anc/1loop/diffEq-1loop.m <==
(* Constant differential equation matrices of Eq (4.2) in SparseArray format.
   Arranged as a rank three tensor: M_{\alpha i j}.*)

SparseArray[Automatic, {58, 13, 13}, 0, 
 {1, {{0, 9, 14, 18, 22, 30, 38, 43, 47, 51, 51, 51, 55, 59, 63, 67, 67, 67, 
   71, 75, 75, 75, 77, 82, 87, 87, 87, 87, 87, 87, 87, 87, 87, 90, 93, 93, 
   93, 94, 95, 95, 100, 100, 100, 108, 116, 121, 126, 127, 128, 129, 129, 
   129, 129, 129, 129, 129, 129, 129, 129}, {{4, 8}, {4, 10}, {4, 12}, {5, 
   8}, {6, 8}, {6, 10}, {6, 12}, {7, 7}, {8, 8}, {1, 1}, {2, 2}, {3, 3}, {5, 
   11}, {11, 11}, {3, 9}, {5, 9}, {6, 6}, {9, 9}, {2, 13}, {4, 4}, {5, 13}, 
   {13, 13}, {1, 1}, {2, 2}, {4, 8}, {4, 10}, {4, 12}, {6, 6}, {7, 7}, {10, 
   10}, {1, 1}, {3, 3}, {4, 4}, {6, 8}, {6, 10}, {6, 12}, {7, 7}, {12, 12}, 
   {5, 5}, {5, 8}, {5, 9}, {5, 11}, {5, 13}, {5, 8}, {5, 9}, {6, 8}, {6, 9}, 
   {4, 8}, {4, 13}, {5, 8}, {5, 13}, {2, 2}, {2, 10}, {2, 11}, {2, 13}, {3, 
   3}, {3, 9}, {3, 11}, {3, 12}, {2, 11}, {2, 13}, {5, 11}, {5, 13}, {3, 9}, 
   {3, 11}, {5, 9}, {5, 11}, {3, 9}, {3, 12}, {6, 9}, {6, 12}, {2, 10}, {2, 
   13}, {4, 10}, {4, 13}, {1, 1}, {5, 5}, {6, 6}, {6, 8}, {6, 9}, {6, 10}, 
   {6, 12}, {4, 4}, {4, 8}, {4, 10}, {4, 12}, {4, 13}, {6, 7}, {7, 8}, {7, 
   10}, {4, 7}, {7, 8}, {7, 12}, {6, 7}, {4, 7}, {1, 5}, {1, 8}, {1, 9}, {1, 
   11}, {1, 13}, {1, 2}, {1, 6}, {1, 8}, {1, 9}, {1, 10}, {1, 11}, {1, 12}, 
   {1, 13}, {1, 3}, {1, 4}, {1, 8}, {1, 9}, {1, 10}, {1, 11}, {1, 12}, {1, 
   13}, {1, 6}, {1, 8}, {1, 9}, {1, 10}, {1, 12}, {1, 4}, {1, 8}, {1, 10}, 
   {1, 12}, {1, 13}, {1, 7}, {7, 7}, {1, 1}}}, {1, -1, 1, 2, 1, 1, -1, -1, 
   -1, -1, -1, -1, 2, -1, 2, -2, -2, -1, 2, -2, -2, -1, -1, -1, -1, 1, 1, -1, 
   -1, -1, -1, -1, -1, -1, 1, 1, -1, -1, 1, 2, -2, 2, -2, -2, 2, -2, 2, -2, 
   2, -2, 2, 1, -2, -2, 2, 1, 2, -2, -2, 2, -2, -2, 2, -2, 2, 2, -2, -2, 2, 
   2, -2, 2, -2, -2, 2, -1, -1, 1, 1, -2, -1, 1, 1, 1, 1, -1, -2, -1, -1, 1, 
   -1, -1, 1, -1, -1, 1/32, 1/16, -1/16, 1/16, -1/16, 1/32, -1/32, -1/32, 
   1/16, -1/32, -1/16, -1/32, 1/16, 1/32, -1/32, -1/32, 1/16, -1/32, -1/16, 
   -1/32, 1/16, 1/32, 1/32, -1/16, -1/32, 1/32, 1/32, 1/32, 1/32, -1/32, 
   -1/16, -1/32, 2, 2}}]


==> anc/1loop/graphs-1loop.m <==
(* 

  Pure basis labelled by Mathematica representation of graphs generated
  with Mathematica using Azurite Comput.Phys.Commun. 221 (2017) 203-215. 
  
  Formatted as {{graph, numerator_List}..}.
  When flattened (see usageExample.m) indexing matches diffEq-*.m file.

*)

{{Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20}, {{6}, {7}, {8}, {9}, {10}, 
       {1}, {7}, {10}, {2}, {6}, {8}, {3}, {7}, {9}, {4}, {8}, {10}, {5}, 
       {6}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], Insertion[ep^2*Mu11*tr5]}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18}, {{9}, {6}, {7}, {8}, {9}, {2}, 
       {7}, {9}, {3}, {6}, {8}, {4}, {7}, {9}, {1}, {5}, {6}, {8}}}, 
      Pattern}]}, {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  Insertion[ep^2*s23*s34]}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18}, {{9}, {9}, {6}, {7}, {8}, {3}, 
       {7}, {9}, {4}, {6}, {8}, {5}, {7}, {9}, {1}, {2}, {6}, {8}}}, 
      Pattern}]}, {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  Insertion[ep^2*s34*s45]}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18}, {{6}, {9}, {9}, {7}, {8}, {1}, 
       {8}, {9}, {4}, {8}, {9}, {5}, {6}, {7}, {2}, {3}, {6}, {7}}}, 
      Pattern}]}, {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  Insertion[ep^2*s15*s45]}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18}, {{6}, {7}, {9}, {9}, {8}, {1}, 
       {7}, {8}, {2}, {6}, {9}, {5}, {6}, {9}, {3}, {4}, {7}, {8}}}, 
      Pattern}]}, {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  Insertion[ep^2*(s12*s15 - p1s*s34)]}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18}, {{6}, {7}, {8}, {9}, {9}, {1}, 
       {7}, {9}, {2}, {6}, {8}, {3}, {7}, {9}, {4}, {5}, {6}, {8}}}, 
      Pattern}]}, {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  Insertion[ep^2*s12*s23]}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
   {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16}, {{6}, {7}, {7}, {8}, {8}, {1}, {7}, 
       {8}, {2}, {3}, {6}, {8}, {4}, {5}, {6}, {7}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], Insertion[ep^2*sqrtG3]}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {7}, {7}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  Insertion[(1 - 2*ep)*ep]}, {Graph[{1, 2, 3, 4, 5, 6, 7}, 
   {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {6}, {7}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  Insertion[(1 - 2*ep)*ep]}, {Graph[{1, 2, 3, 4, 5, 6, 7}, 
   {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {6}, {6}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  Insertion[(1 - 2*ep)*ep]}, {Graph[{1, 2, 3, 4, 5, 6, 7}, 
   {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {6}, {6}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  Insertion[(1 - 2*ep)*ep]}, {Graph[{1, 2, 3, 4, 5, 6, 7}, 
   {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {7}, {6}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 6] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  Insertion[(1 - 2*ep)*ep]}, {Graph[{1, 2, 3, 4, 5, 6, 7}, 
   {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {7}, {7}, {7}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  Insertion[(1 - 2*ep)*ep]}}


==> anc/1loop/input-1loop.m <==
(* FIRE Input file for topology. Defines kinematic replacements and topologies. *)

Internal = {l1};
External = {p1, p2, p3, p4};
Propagators = {l1^2,(l1+p1)^2,(l1+p1+p2)^2,(l1+p1+p2+p3)^2,(l1+p1+p2+p3+p4)^2};
Replacements = {p1^2 -> p1s, p2^2 -> 0, p3^2 -> 0, p4^2 -> 0, 
p1*p2 -> (-p1s + s12)/2, p2*p3 -> s23/2, p3*p4 -> s34/2,
p1*p3 -> (-s12 - s23 + s45)/2, p2*p4 -> (s15 - s23 - s34)/2,
p1*p4 -> (-s15 + s23 - s45)/2}; 


==> anc/1loop/numIntegrals-1loop.m <==

(* 
  High precision evaluations of master integrals described in section
  7.1. Arranged as:
  {{phaseSpacePoint, {weight0, weight1, weight2, weight3, weight4}..}, precisionEstimate}
*)


{{{s12 -> -22/5, s15 -> 249/50, s23 -> 241/25, s34 -> -377/100, s45 -> 13/50, 
   p1s -> 137/50}, {{0, 2, 2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1}, 
   {0``132., -3.9751324380916241704274050890271958810270683306318450262870090\
69000234159748924283641382875666486894350018287491693215436036145707474745896\
2662518056347012`132.74986660030228 + 0``132.150514997832*I, 
    3.00320637486181081248580629596769935119092530148166609135894009711394991\
82566323545927864171380259475962091802497503043330941069888999591732236615187\
167647`132.62810017498072 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    1.41009289491591931302266199406629862062372274158618034452401100036137587\
65827894290992568824484999386609264021751872185610054585049072057391634366121\
224367`132.2997627221331 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -1.5040030202017575664663342677452944007753923860903399420498070446492318\
66624862675593760791749214335161730245924354964464576521940559977373284988507\
971769`132.32776370619908 + 0``132.150514997832*I, 
    -5.5682459180375156698905493909285966115942708905273307731219381657528082\
01422767209134912410356012903285301065566256301208124794191467499328902396657\
409843`132.89623340519748 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830449030\
4588389`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241753738312995\
4096657`132.32124729822772 + 0``132.150514997832*I, 
    -2.2659211086224542462648926522584404559660570554792123938461064782633385\
36489493917445656038355621746317675615077896231915683362868745263535436430708\
1013912`132.50575978302118 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.3270750014599193952007765645585017950975778814254052432740600603711002\
29107557552220947368079149314731322208733357059091271406873000158108958171720\
3523026`132.27341046613708 + 0``132.150514997832*I, 
    1.34707364796660932256526334634523324232143489813708358152693028177828693\
00606000654665564197422884203726758949712390899016013762024208959412081709042\
54343`132.2799063381958 + 3.1415926535897932384626433832795028841971693993751\
05820974944592307816406286208998628034825342117067982148086513282306647093844\
6095505822317253594081284811`132.64766487052614*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048697153728632\
6045693`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 2.36021433154163435203931167\
33028458049239683374787960499403427990960863659582236247010340611989291887279\
059151393423781912777717627538123617964905604556195`132.5234664409628 - 
     3.5413528375774524108523094159969326652723489815995522290291877544169331\
26607519947332427583129995696471963989964313302795035999930768940449673301321\
5923024`132.69968419704958*I, -8.52112769596412084326039959601741700706069476\
09519335710944915875152160804434915855311304431163692036192562103060915595086\
91836850772190975153411311103929`133.08101207143974 + 
     9.7955744531546018688607037047999003683059611699649794453628235753112940\
53418105095860740014699192049020955525911420625838947725528726178355400306288\
5286166`133.1415449077411*I, -5.029529000560915750750433611664266424592543474\
42795506917649288280901249849353262840571051284791478937219925082568379308203\
37653675013591640885619368425253`132.8520423144913 + 
     4.4299374795470164215584260800776741689621965478639278763758496394316139\
88655616391525118084721024031654253095039980536558309732878229827725014004648\
3660379`132.79691259482723*I, 2.029087939248677888119438305835034420661269604\
42536954387882917429013534428056754604000549959547833698958574879083019034352\
70496707325260309864312041832375`132.45781586729157 - 
     2.4763984012170026930165650984602499327685188078074684558360438656125968\
32229894407533272454117087300316754740958558190325549799509472791732767654309\
1299832`132.5443355127889*I, 12.687571171434709624454473189881055109973011913\
97658110116879054003145899377030989948684322663685408164047414347777810252675\
29667963286057300126383572321492`133.2538934892883 - 
     6.6584233731593375907309661776427458817392889291917339251093487802548704\
59605849139775628651027608341655921869489520374007437030000396838615549629514\
0265628`132.97388640396974*I, 5.979719601989526802786328453373579696129829453\
37159622006291455760553750254592993003971234760407057263061115335977986975209\
2559619946876845917369073837068`132.927195817579 + 0``132.150514997832*I, 
    -5.2492796493202674711337404717365548484394758004927354043691763999102840\
95256967561322128440000480821439211234661660111489548227269066477900936775791\
218934`132.87061470775419 - 3.16659319785621916365964852954167295755504364537\
48448041544452491195086674627821403491758988519018844079557956895521376655103\
606017952699791395290726526458`132.6511072723583*I, 
    0.27510897441951443163541533854417055161635308572222640655756290645075916\
96266919538995500732698799896985545422682686592079030221399083715950374075513\
168554`131.5900197557146 + 0``132.150514997832*I, 
    -3.1900699987183864800838780188079862477641396309166163377837247007480794\
86248904156237302184587654825854188972008322269126501055692186558544560606850\
9173351`132.6543152105831 - 7.11860110846234215964973986551775502427677705600\
69586860414724152773256428394668758907069612156059407618604339603402470794143\
495701060360344666753382191078`133.0029096557153*I, 
    0.05809699632580931421554529633016178830022521363244743052958935964106840\
53572482213535176021001972414369509078310949600226696773096463962968742997128\
727896`130.9146686773334 + 0``132.150514997832*I, 
    -4.8499655274457582773140976005493520353447761920643103972430884817641113\
95708015991101460790326470720061751536066566509503928573271892251889273278042\
1025881`132.83625364956967 + 4.2319566762963031663742517801470664688756605365\
40208767457250957234718865335344634818984436611505758423024481555574595838462\
3217756034055079925335605109024`132.7770562108899*I, 
    -4.4685666664519595718843994863117145252131102484798704737448342831582272\
10235048297256835455313491862966461039344831439643522003313487173589153970539\
0970569`132.8006832393813 - 5.04360675153392403406260704756441014087264234502\
90421906386594910999695934909886297668746059789947759692938080827432220125386\
495346374418978798276669564916`132.85325621524598*I}, 
   {-0.0027699549858394459784744207276343929746228511501431549574871185148133\
30328348465116480098106990236086088543372138241026491407711008213538883326728\
8437911`129.59298770929342 + 0.0063993985436601055377725652557295822386960781\
88690896095848443905546370806670168112211193185357420219344039743529451294759\
8574013515461713433888479026092`129.95665415596523*I, 
    0.21631040464044224432556551433171526583306393295334244199078876462436450\
74397503888470183822001856788646380754729630631380372902769859130056849645787\
622711`131.4855924075589 + 6.836147610343146212662672922343151609924408773759\
99238740097710308202605936358635237132939217501905061445246324084774248302796\
46129734630035522858636367882`132.98532642953802*I, 
    -21.318927251081116017812495690815389031277144690148665628799331615918218\
42839840646346711368949518560207539023936460672528671163989803998584560734739\
16513457`133.47928034543526 - 6.604655307692498357646570593982223434698894122\
07589857484009248874262783451684717803891215630116601658038977777956815626783\
5897419927411572727518831646147`132.97036515485092*I, 
    -11.477249871563749515946744920261586469128352479231647791211951837242308\
33687414766320633390899120327264237930508069823203875889915548588079300855463\
28153017`133.21035283461458 - 5.465305799079047940200041078603760760102167349\
68601470213139679043041177743860262066001106042489051496187090852363459506154\
06628361289433304442245616633037`132.88812946478325*I, 
    3.74349859349635930759171661477569843388498021704733375370601706393757803\
65659934396537934846430621919502775478800303731937251158471935571878426497433\
634086`132.72379267212338 + 3.21093804409477107656800070959967851586687907603\
59558883896415199046710857825185209259600944292831119593316031992963365940162\
291656818292464759993503982815`132.65714692365157*I, 
    16.9523005792217163892029455087352646092442161714025793705004951520503366\
95550976785279077118262778399959983180938787641220216747902008169967263240243\
1302466`133.3797436420267 + 26.9703838400502142313937474984858641966041213286\
62921025623857856840649455082163410231167236499313193344077628183732841065290\
3830141284443091630015286113566`133.58140212516847*I, 
    7.66122561051019808490496847198350188713071451595772339744689125082413382\
70961426803096128758100656950241029310072008985969619862560573214711069250995\
862107`133.03481324961913 + 18.7858431721371797757360613607936242043748437608\
34491491954840962608925478722940768718633270006418012957030354691559838645555\
852044830736990467554608384098`133.42434569027313*I, 
    2.82760830843918464760918139851387127080895747997523069649146076525174743\
15707622555298824535890945917059586366597086198285084841374231618533045310122\
458535`132.60193424692255 - 6.15567282284301831678519317161699444844372891912\
65458538459449468495712226992929997582622020887269971851281727054313273717405\
324961441403602575110221700215`132.93979052663116*I, 
    -2.1282864149676157037668310662645318682999193373843125078667030462045958\
73815999144845005746039510730111966664331516046412849137867797400530809280651\
8524943`132.47854507073592 + 0``132.150514997832*I, 
    8.30169479883568868607456047474853395342782190183226150178790436381000758\
09785920254750304919405630902068617637783745823000085877452789976451396296359\
716934`133.06968176088824 + 0.31352508768905596117942522540215964118433337694\
37478041691801745644413105348131537573620598822420122331917558179283098867223\
507251033587865844687264070288`131.64678729581848*I, 
    -2.1028488381456563596666241042780890232399232394878795206034857804642693\
95316934688610093718423607261190330907427941009997336948273938907971503302261\
1733277`132.47332305267776 + 0``132.150514997832*I, 
    -10.152863472114117861673038554146089688459926302455659898504438035442407\
43885462819450698467919042530265386612536064170712594484519186496665845382255\
75519729`133.1571035439978 - 4.9011905110874008763962166769924892625454635836\
41016615622689054705869512286685584807853144647385693559176364604690038826387\
9593963758241558355139229810385`132.84081658185983*I, 
    5.74845213740391806067509567176161055191585903381581817731430202325297232\
07383324796162411647442825768372076427171635876348758327177481541745941727178\
317399`132.91006591753379 - 3.70299065130176811548586977747086287570160063118\
78296714973683548594626834750062723263269117665211976866805520113171856918989\
933406650172217135729738153175`132.71906761344798*I}, 
   {-0.0188706638165039984863304723251618546185384017559987423366092806856022\
13923269224841714319127886079068677622913123389163626194956044658457270381922\
4152731`130.42630217551542 + 0.0096569036476083231778677520964698067204048336\
22374155357715651807030818293146533081119122832670761519976581559572079670060\
1517729912654515264269133519717`130.1353528960571*I, 
    -7.6209208473613754674571716363331674461100784022543952779344418467335306\
06855221106713716162600321488746261580343278527687282126183337885567679104179\
2533227`133.0325224487996 + 2.07553997937769490796598944256003881058281732907\
14374692025682697558568176632963730314377666390884028713304027840764119046823\
908275590906906904800038942119`132.46764610107576*I, 
    -12.997557921493867410660219778141561158754063252253784265079169407147406\
91809358967742724044775869355733312858104291981661722311752087245602328762766\
0759963`133.26437675930435 - 34.691238289230523215562386582080833547255858602\
48103421586783609394557852839182458629342529717876469285482089249717414982932\
84441383669341564528229478085024`133.6907347999105*I, 
    -6.3594385884348954317111333972886015213660268258096291999748620829668046\
64594933737192136824714267259535323995193637022697146990484069467663849824874\
8113666`132.95393377563346 - 21.482933731689762185715881532941999125003606397\
91919189144019000786824129601610962955278631154991717670777462253891213859608\
68788290909378230681332437077069`133.48260858661388*I, 
    -1.8593601752382810440417631326969117633122001224443293384600327987372292\
69905474825190795195757638827902284782264068091889125751460444862652647390094\
8357251`132.41987852260516 + 3.9919306578894894098176937500682379706958494157\
56675490329351721940058210198941001205371130980873687203072454602347844849583\
149401852531283202692288723687`132.7516979865702*I, 
    -12.141249435080433993216548721126328548612148208835724582446579655548280\
31821032158711723599693871202891953225643013144468758835581066426566318255107\
28958625`133.23477837936858 + 44.41077529281772128724073140214569064780503179\
60116929137652070933646777054804977165418049071135843053418906391151976725943\
953045036336700310515907973387513`133.7980033526867*I, 
    -14.061391782164868472155881621130468894112664584664520991974300306794070\
71980323312415920644174362408151668645067906498529775173913575684271207397190\
8410163`133.29854330666655 + 24.068450095472816948527871051811519195823926010\
19364747681952332586271792457580114448143868081283929769966362958362269825356\
9556091227572184890308902400337`133.53196312231327*I, 
    4.88359566134485389507530768611204434362649971056204005445538963557186883\
61671570456049917146284455636952166891294988098147846293610135268818497993683\
602602`132.83925469706142 - 1.53448056498511762490468873072820271655212527427\
71398954695140794540779499427413427154909345537265661203498517422065209996821\
901367203920523401394801545145`132.33647639006338*I, 
    0.27433785440852235219303679178377652945411453973626974785537991885763536\
92460400567407613712053860406699198508566875473393000211520373504292460222598\
66929`131.5888007355366 + 0``132.150514997832*I, 
    -2.3880845103757175991854503639591378134457788693454751688388398248627617\
30725049444120562874291307035733310384755780724066611199715207123120658913804\
6709708`132.52856468952734 + 2.6612844491402896955899166423583162854999917961\
74216430681292493200652415119759187870256034010458183644993752822561817240113\
3882477610919674560536100500443`132.57560629406314*I, 
    -0.0521479940306415857184813330781128111664150693067168005135218806069831\
16060622715263042381785354806184904452110419373872953595950004277838752755268\
8662334`130.8677526049727 + 0``132.150514997832*I, 
    -3.9265633733849346175566327867576330573196208404661408993391715107242936\
06873340976507140775594604651522051411603971053066220774183658873380631880903\
463133`132.74452760904077 - 17.9735818843627106405490878123836804482736683805\
88529859599733850939470823256738264226232923165358547174727514102766503648840\
0247446958049693954713016971749`133.40514963240338*I, 
    2.29839335516482074967019976000438610324047031805223435982448213608426500\
51807407209665838585811262115110613820262650370742765344423996254127488347895\
213048`132.51193935523835 + 1.46649387361295371488272797515752920081338075435\
57741787316397558386748381463026163638506368221233061506760688211094498923179\
395234707602114424277208854386`132.3167952508549*I}}, 
  9.711622747040076308858205617641619429`11.987291803479597*^-137}, 
 {{s12 -> -22/5, s15 -> 249/50, s23 -> -91/100, s34 -> -377/100, 
   s45 -> -9/10, p1s -> 137/50}, {{0, 2, 2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1}, 
   {0``132., 0.74533113809576697585666566421014519242474638615753505578164417\
01946442917865145778194516973464277601285643062360165178424568683910182604869\
051058147908272`132.02286426319304 - 6.28318530717958647692528676655900576839\
43387987502116419498891846156328125724179972560696506842341359642961730265646\
132941876892191011644634507188162569622`132.94869486619012*I, 
    0.51978011024424476981028156495585846316029625117404707343295800094254410\
46157013166372049685777173483829128421280131588272383886105017015173953777549\
48033`131.86633465472758 + 0``132.150514997832*I, 
    -2.1918520254865592814571357480582923601174991419623192054733066673217662\
56005395520608951128338111688185013063749536220831168907733538426280336115638\
9492254`132.49132622890167 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.5040030202017575664663342677452944007753923860903399420498070446492318\
66624862675593760791749214335161730245924354964464576521940559977373284451625\
9208332`132.32776370619908 + 0``132.150514997832*I, 
    -1.9663009976350370754107516488040056308530490069788312231246204980696660\
68834582259426704399569401276439361599641532861815950427953021867309402307524\
2872451`132.4441649973943 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830427739\
8202954`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241753738312995\
4096657`132.32124729822772 + 0``132.150514997832*I, 
    0.09431067947124132687714272436023008075985030291547764718822014133410068\
92782255132847612481508355809216156817859586347235631441805012396561495378337\
753844`131.12507587161727 + 0``132.150514997832*I, 
    -1.3270750014599193952007765645585017950975778814254052432740600603711002\
29107557552220947368079149314731322208733357059091271406873000158108958171720\
3523026`132.27341046613708 + 0``132.150514997832*I, 
    0.10536051565782630122750098083931279830612037298327407256393923369258402\
32401345464887656954621341207660277259103705171486735170132217671132940290223\
699771`131.17319288532482 + 0``132.150514997832*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048697153438900\
9405579`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 
    -5.5554974241357117000323087272264291765265076661436930000426971847650363\
64681647487153324932425921937357563482219157367415452785692502859401964252075\
6244306`132.89523794839704 - 6.9373621928303385848201551314420505741272971807\
33457910788771188415337532748068329131927381925310084304049281846080200197450\
4950012380494316758529770007588`132.99170936700955*I, 
    -2.4385583856092305962320532940503531418208366251216112055191282971849791\
78453396741669968955667261688679476705770520608348816884703070024650795120412\
9516042`132.53764815605538 + 0``132.150514997832*I, 
    -1.9702997874753608075758708803624872591604031205260473288184331504049169\
03617535211651948975869830246510822394188577274086149132404569442949261375921\
3862831`132.44504730832907 + 4.8483612849266970982081790960470480669673475942\
76376997071344824193283097563716404750214517780202189036939429832731183517108\
593969979712648938386955958245`132.83610997248113*I, 
    2.02908793924867788811943830583503442066126960442536954387882917429013534\
42805675460400054995954783369895857487908301903435270496707325260309890659580\
126627`132.45781586729157 - 2.47639840121700269301656509846024993276851880780\
74684558360438656125968322298944075332724541170873003167547409585581903255497\
995094727917327659676444229191`132.5443355127889*I, 
    -3.6688167203976787947400800829621882326253550033057037978670846264155566\
80453494288888634085279159773959419639166415915870550896920561834743030261391\
9428071`132.7150410144917 + 0.15956553012205878081164482768141047571687508805\
17889591893865458196882965798075875107079979354474769156346993328840013878950\
615496101156691700752586557936`131.3534540772364*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530105832528806\
5845768`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522111827846316745348`133.1453750654576*I, 
    -5.2492796493202674711337404717365548484394758004927354043691763999102840\
95256967561322128440000480821439211234661660111489548227269066477900936674007\
9611711`132.87061470775419 - 3.1665931978562191636596485295416729575550436453\
74844804154445249119508667462782140349175898851901884407955795689552137665510\
3606017952699791394621861390073`132.6511072723583*I, 
    0.27510897441951443163541533854417055161635308572222640655756290645075916\
96266919538995500732698799896985545422682686592079030221399083715950374075513\
168554`131.5900197557146 + 0``132.150514997832*I, 
    -0.8180197812929496081145291093302244161933316282256826156754263398963403\
61447474608024166164473102143304427615521398767380975899680523705565198150608\
5972385`132.06327880370685 + 0``132.150514997832*I, 
    0.05809699632580931421554529633016178830022521363244743052958935964106840\
53572482213535176021001972414369509078310949600226696773096463962968742997128\
727896`130.9146686773334 + 0``132.150514997832*I, 
    -0.8169166142942716876419652265254500367085756188207904610825598770186204\
74806343274541994737956024487242042829059598680539152118422052788976854994012\
0874541`132.06269272657977 + 0``132.150514997832*I, 
    -4.4685666664519595718843994863117145252131102484798704737448342831582272\
10235048297256835455313491862966461039344831439643522003313487173589152774410\
9734706`132.8006832393813 - 5.04360675153392403406260704756441014087264234502\
90421906386594910999695934909886297668746059789947759692938080827432220125386\
495346374418978789174480893209`132.85325621524598*I}, 
   {0.03955806393049039039221977367709475312509189949951887928161416465822840\
03519738264288652553697498571458536309077996197908524083127737042700295419681\
379949`130.74775002583095 + 0.00892674992044632535137957384229077212310023555\
19443775081728943453104256824781466081801933701921517676921587725995500428333\
76158863164556405549840770806`130.10120836617912*I, 
    -13.895436392515572742144627586020083100832273837845287788120403192985355\
96576088756397378582820168451889021491845788538960058177303029079103932293273\
85806914`133.2933871883758 + 2.9360735393125344507010635705913658562841020421\
32600302537896346977720617069114539497393323479009323610264378797994310794614\
7245968372909096741714976794871`132.61828192690902*I, 
    -5.7450680617312570102988884466374569396703216156292766869112866549143751\
15412808870753519032220015657122483296573830423918588548198944322343516895083\
6590777`132.9098101759667 + 0``132.150514997832*I, 
    0.43636569328215279759216255403273025334907437823023577507670348373885693\
20054889955938488726028662842487546825109299014316407502733599098497107841601\
515067`131.79036559720953 + 9.54216755938115275577624777233658538656195600265\
02333226917474674224816726127259448049518345593527452736960964677992687003386\
940213778382871726386383207621`133.13016203628376*I, 
    3.74349859349635930759171661477569843388498021704733375370601706393757803\
65659934396537934846430621919502775478800303731937251158471935571878458685574\
974888`132.72379267212338 + 3.21093804409477107656800070959967851586687907603\
59558883896415199046710857825185209259600944292831119593316031992963365940162\
291656818292464837469314653735`132.65714692365157*I, 
    -3.9501018157690504642312877297001237209186619669136018176330368189531957\
87918900759170693975233060568632310067338987174830078451298331907297456497613\
0188888`132.74712328775132 + 9.0030936892169528913952998981962538172268954945\
96144465891811468064525030901859818262856216054795489376610866371485435551809\
5881562669550264364745505497916`133.1049067674143*I, 
    4.93215045403092486661595123335609744134566168383708159095252366244198953\
74004020834396906889292576998186098867251831939226447229952813551964626506051\
81499`132.84355131400363 - 14.77474049044486928789883881257227990609199989740\
69458896895728431462699587269012017699250037854818230670611056413251611101813\
402135506801359956009328475314`133.32003485932725*I, 
    2.82760830843918464760918139851387127080895747997523069649146076525174743\
15707622555298824535890945917059586366597086198285084841374231618533046349180\
402379`132.60193424692255 - 6.15567282284301831678519317161699444844372891912\
65458538459449468495712226992929997582622020887269971851281727054313273717405\
324961441403602571912606351754`132.93979052663116*I, 
    -2.1282864149676157037668310662645318682999193373843125078667030462045958\
73815999144845005746039510730111966664331516046412849137867797400530809280651\
8524943`132.47854507073592 + 0``132.150514997832*I, 
    -2.8822270576805542792856362008550945741167312944678186872641761694541808\
00964421719061704055551108217939158314304973319714742051406523846462746795073\
3886614`132.61024318874905 + 0``132.150514997832*I, 
    -2.1028488381456563596666241042780890232399232394878795206034857804642693\
95316934688610093718423607261190330907427941009997336948273938907971503302261\
1733277`132.47332305267776 + 0``132.150514997832*I, 
    -2.8912600597849681720972552024120164768336694839914139392947745273199055\
10563385008718173260152821860065478191605491903385983305642859241797818722296\
4382743`132.61160215468772 + 0``132.150514997832*I, 
    5.74845213740391806067509567176161055191585903381581817731430202325297232\
07383324796162411647442825768372076427171635876348758327177481541745947400806\
704928`132.91006591753379 - 3.70299065130176811548586977747086287570160063118\
78296714973683548594626834750062723263269117665211976866805520113171856918989\
933406650172217098152264895066`132.71906761344798*I}, 
   {0.08598282693548941942190054287661555669168548493371015826378904185425770\
89755136118409588726951484959943874130304517303531988186198682916015120360860\
340397`131.0849267175418 + 0.025287721672584549166120790645951209213282491551\
08942046298318930288066171497229527509940648495229888282532299926528109450324\
49990215085775045587322508407`130.55342470066012*I, 
    -12.713766226222814623664825139729797476392672985922740755184378892159477\
96818555444461110117151549947347127482864137302500285211021880677277062418090\
34464713`133.25478921943053 + 21.17009754482867875836598059304343283739340222\
87559798270788273592377483377318593592878352600845017905155456318252504421930\
290762202536573238287215615723372`133.4762378569418*I, 
    -7.5360806943494010893506128432781305546581082397897154803305855210342283\
53972054178602546772704631059029741399225841643373044762865525271547983268762\
7225116`133.02766053795162 + 0``132.150514997832*I, 
    0.92995745997545425628602208930919615674067568169033714141286474032045103\
38184251226342966670309598846170936951501335716628463312934030023290288002778\
044797`132.11897808044995 + 9.08489152154727291166689795055184768673437082558\
61719292404912736656929262169035259830958995234042274180059164997644101119201\
142918389377331507773880572345`133.10883474379915*I, 
    -1.8593601752382810440417631326969117633122001224443293384600327987372292\
69905474825190795195757638827902284782264068091889125751460444862652653072880\
0314392`132.41987852260516 + 3.9919306578894894098176937500682379706958494157\
56675490329351721940058210198941001205371130980873687203072454602347844849583\
149401852531283215600746686996`132.7516979865702*I, 
    1.42100190400135335228938442890637658943521783170252159136064044666767451\
41595637231030890495996606041243817050884854037568044310258726380294804424551\
610655`132.3031096576713 + 16.87229386806128950247912464250813583011767538295\
08273261854197320518753876577970218848175350626965266617888927726086865490395\
036929885286897694553135562235`133.37768912882174*I, 
    3.91296041934238436685239220627129476628924097869642093378301627968752461\
61958620207450578059827647225056666512432351678368455885036726037177347048493\
615969`132.74302045274825 - 10.1172853742785790750146796057038478661958096709\
98686272006893751302409696931522608906514892072539377070850087119438137059370\
7449340801644110299514825924171`133.15557899797196*I, 
    4.88359566134485389507530768611204434362649971056204005445538963557186883\
61671570456049917146284455636952166891294988098147846293610135268818494695419\
485337`132.83925469706142 - 1.53448056498511762490468873072820271655212527427\
71398954695140794540779499427413427154909345537265661203498517422065209996821\
901367203920523395930026644177`132.33647639006338*I, 
    0.27433785440852235219303679178377652945411453973626974785537991885763536\
92460400567407613712053860406699198508566875473393000211520373504292460222598\
66929`131.5888007355366 + 0``132.150514997832*I, 
    -3.4475014619852700497446737264340823421461534359022505935410230933959550\
01922243322947140880031336976218500481275005560766618421493215216131560795889\
6671484`132.6880194568516 + 0``132.150514997832*I, 
    -0.0521479940306415857184813330781128111664150693067168005135218806069831\
16060622715263042381785354806184904452110419373872953595950004277838752755268\
8662334`130.8677526049727 + 0``132.150514997832*I, 
    -3.4793995166465676283232718993819430685820683545424808854837326234781110\
39196169406609336810653747633736760376051596745741298097734195519180432089415\
0737236`132.69201929663228 + 0``132.150514997832*I, 
    2.29839335516482074967019976000438610324047031805223435982448213608426500\
51807407209665838585811262115110613820262650370742765344423996254127436851923\
200983`132.51193935523835 + 1.46649387361295371488272797515752920081338075435\
57741787316397558386748381463026163638506368221233061506760688211094498923179\
395234707602114472046438573785`132.3167952508549*I}}, 
  1.0116846928171497770331936935054317647`12.005045178635664*^-136}, 
 {{s12 -> -22/5, s15 -> -9/4, s23 -> -91/100, s34 -> 13/50, s45 -> -9/10, 
   p1s -> 137/50}, {{0, 2, 2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1}, 
   {0``132., 4.50462908730835882679686460326832319245053209595509924788635814\
28011779236733081625736450470555016075724573456959441692850589767265338282514\
997364976174349`132.80417403466384 + 6.28318530717958647692528676655900576839\
43387987502116419498891846156328125724179972560696506842341359642961730265646\
132941876892191011644634507188162569622`132.94869486619012*I, 
    5.86807740909730220534236138676332853799832181029902472303493868524131842\
29520165520122125442205928185909090495372054568129839547613438096184165793260\
737634`132.9190108320629 + 6.283185307179586476925286766559005768394338798750\
21164194988918461563281257241799725606965068423413596429617302656461329418768\
92191011644634507188162569622`132.94869486619012*I, 
    -0.6028526758460936968652548653090002853052592926349057479760399556295255\
69555873869988136902404310065420909895800271574288025449918211885943909490718\
1122088`131.9307261907609 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -5.2633009694143494174065332068034724008011780958879041341545210172557654\
98511656260347954141458288182605623285384282615907178630276075545137878974243\
6716528`132.87177320266187 - 12.566370614359172953850573533118011536788677597\
50042328389977836923126562514483599451213930136846827192859234605312922658837\
53784382023289269014376325139244`133.2497248618541*I, 
    -1.9663009976350370754107516488040056308530490069788312231246204980696660\
68834582259426704399569401276439361599641532861815950427953021867309402253491\
749351`132.4441649973943 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830481772\
3581895`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241753738312995\
4096657`132.32124729822772 + 0``132.150514997832*I, 
    0.09431067947124132687714272436023008075985030291547764718822014133410068\
92782255132847612481508355809216156817859586347235631441805012396561495378337\
753844`131.12507587161727 + 0``132.150514997832*I, 
    1.34707364796660932256526334634523324232143489813708358152693028177828693\
00606000654665564197422884203726758949712390899016013762024208959415524290652\
105626`132.2799063381958 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    0.10536051565782630122750098083931279830612037298327407256393923369258402\
32401345464887656954621341207660277259103705171486735170132217671132940290223\
699771`131.17319288532482 + 0``132.150514997832*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528940153456\
7909966`132.05949848087653 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 
    -4.3032647495826492256704272200807507512706907313646327129071594611310354\
75834509914473928671202786478951889724444351486756564324027469746787098438657\
1144134`132.7843130638183 + 14.8387919011596605168797575315949988159029521296\
99325550430254849638760633261508961202978648302637956405675716838517728769138\
7878353427417026086929739247336`133.32191354217005*I, 
    -0.3333044236238402769928215270069123705831362291591755368128025478632986\
82884131586757337802453184112538706683935318050728608182411315805500343554478\
7849113`131.67335607549694 + 18.795832247791014665563166811985350916198466863\
95738056925137487173309712585421887637247173671542550801238475879401898186053\
56544661905700483634698887802013`133.4245765581357*I, 
    -2.9199799174220783731378266011428545886068914633121754579323912588400178\
16617289619829783185713801755625812195740832890762103233723865936953926629511\
4702391`132.6158948623685 - 1.87271375711094271581199675067305492975402973307\
91506686982050419057780412614298681246298832067130328716369767371590001696231\
59020431008500671700944488923`132.42298639869503*I, 
    4.58978871951339164119677742680240088080300301004382985198872784693649846\
02250910746065635409215646001733557809214928030419017130204934244361293130673\
687335`132.8123076920705 - 12.16332386345122973204452295314187254976861294386\
35225456262376770483378436640260549213363307848456347600755682615931372171368\
525100889432943548797954669295`133.23556726835264*I, 
    -3.6688167203976787947400800829621882326253550033057037978670846264155566\
80453494288888634085279159773959419639166415915870550896920561834743029565050\
8210151`132.7150410144917 + 0.15956553012205878081164482768141047571687508805\
17889591893865458196882965798075875107079979354474769156346993328840013878950\
615496101156691702450068798965`131.3534540772364*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530105831930849\
2344673`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522111841640846924413`133.1453750654576*I, 
    -5.2492796493202674711337404717365548484394758004927354043691763999102840\
95256967561322128440000480821439211234661660111489548227269066477900936764308\
847211`132.87061470775419 - 3.16659319785621916365964852954167295755504364537\
48448041544452491195086674627821403491758988519018844079557956895521376655103\
606017952699791396319343631101`132.6511072723583*I, 
    0.27510897441951443163541533854417055161635308572222640655756290645075916\
96266919538995500732698799896985545422682686592079030221399083715950374075513\
168554`131.5900197557146 + 0``132.150514997832*I, 
    -0.8180197812929496081145291093302244161933316282256826156754263398963403\
61447474608024166164473102143304427615521398767380975899680523705565198150608\
5972385`132.06327880370685 + 0``132.150514997832*I, 
    -4.8499655274457582773140976005493520353447761920643103972430884817641113\
95708015991101460790326470720061751536066566509503928573271892251889011488170\
9593572`132.83625364956967 + 4.2319566762963031663742517801470664688756605365\
40208767457250957234718865335344634818984436611505758423024481555574595838462\
3217756034055090740524699092946`132.7770562108899*I, 
    -0.8169166142942716876419652265254500367085756188207904610825598770186204\
74806343274541994737956024487242042829059598680539152118422052788976854994012\
0874541`132.06269272657977 + 0``132.150514997832*I, 
    -0.4936631256377823589309351503169663664806488475653155869044548827972202\
73187316181618351179999564040762281343874877628026269088027064095971866620060\
1074503`131.8439456864651 + 0``132.150514997832*I}, 
   {0.11588882309128609914601453282433750009780690043652511102825516467538551\
89817094198144673909342917556715959780912982958878080492299248139103685779994\
322789`131.21455655024212 - 0.09479110504101499270767921369960653114120910868\
17160426517289454444551604062999181978499830938343575564883089997412417738863\
337338777975213090669417221121`131.1272825839797*I, 
    -23.494907983855949654812920075631636046559243466709773859267740226106483\
24582730804753622250286439679039969902553744150847206717069248911584926955426\
89201771`133.5214887463107 + 6.9573477406489506118064203146718107360139058464\
55568222599510718094336633452552528132760380845411232830598272477725325408614\
3093067616415809343691201132932`132.99295870854493*I, 
    -23.466476827065111698496432497587052462718200422154574724342637371828066\
11500260372701669211696891602378586857343863728322435160096136026076579767322\
57906946`133.52096288890397 + 19.45075044178672135113577075449687533775245258\
46342719798565483442504005653949546305564241696364073508041378106229451131050\
017533233578100847798635442953086`133.43945135960888*I, 
    -5.2540197381798179423776807236640638434136975216277628476947889172148197\
37768602200652558840957177514402457848941742957063293955105337246437031090976\
7749181`132.87100669783257 + 4.7694247407557200558550225369717420112219431472\
64687955543385641091663673834761344123461662929219622291889486207367298616425\
9120566768106942984494459868378`132.82898099805*I, 
    14.8396630736269125831955043161154388551441168533578867555666336203156762\
77062060279025368962755938783147184007445846622487009598230195172489654536348\
4043323`133.32193903847005 + 15.214857102894980457182726643232450040455358512\
98971490101190650567045765584033933027329879213012966273950510853033796160754\
53516602645240310685795866345697`133.33278287567535*I, 
    -3.9501018157690504642312877297001237209186619669136018176330368189531957\
87918900759170693975233060568632310067338987174830078451298331907297452969032\
2201397`132.74712328775132 + 9.0030936892169528913952998981962538172268954945\
96144465891811468064525030901859818262856216054795489376610866371485435551809\
5881562669550264382615584200937`133.1049067674143*I, 
    4.93215045403092486661595123335609744134566168383708159095252366244198953\
74004020834396906889292576998186098867251831939226447229952813551964674850876\
357819`132.84355131400363 - 14.7747404904448692878988388125722799060919998974\
06945889689572843146269958726901201769925003785481823067061105641325161110181\
3402135506801360044712270615885`133.32003485932725*I, 
    2.82760830843918464760918139851387127080895747997523069649146076525174743\
15707622555298824535890945917059586366597086198285084841374231618533051645681\
084609`132.60193424692255 - 6.15567282284301831678519317161699444844372891912\
65458538459449468495712226992929997582622020887269971851281727054313273717405\
324961441403602574749492353709`132.93979052663116*I, 
    -2.1282864149676157037668310662645318682999193373843125078667030462045958\
73815999144845005746039510730111966664331516046412849137867797400530809280651\
8524943`132.47854507073592 + 0``132.150514997832*I, 
    -2.8822270576805542792856362008550945741167312944678186872641761694541808\
00964421719061704055551108217939158314304973319714742051406523846462746795073\
3886614`132.61024318874905 + 0``132.150514997832*I, 
    -10.152863472114117861673038554146089688459926302455659898504438035442407\
43885462819450698467919042530265386612536064170712594484519186496666484740200\
70848441`133.1571035439978 - 4.9011905110874008763962166769924892625454635836\
41016615622689054705869512286685584807853144647385693559176364604690038826387\
9593963758241550130767870132458`132.84081658185983*I, 
    -2.8912600597849681720972552024120164768336694839914139392947745273199055\
10563385008718173260152821860065478191605491903385983305642859241797818722296\
4382743`132.61160215468772 + 0``132.150514997832*I, 
    -2.2267150794716157403711674199992870109774540696831928653041517389131875\
69290189975155080766243585343387586698161890141351670522143552863476642473129\
5104703`132.49817964803646 + 0``132.150514997832*I}, 
   {0.49364728163357348086671185064346688969902178182362366288436522951476837\
12502250977590793809902503399197461551337713164738740237888127259681437066832\
043978`131.84393174766015 - 0.23031177898388820477054089542732777415125141822\
01486271066915950117263499392257299473619438266999520520904234287350648250094\
762261225060116936405830701772`131.5128311477671*I, 
    -33.266611866593596548709859068275334391163130844241796416758064480911793\
98159924421646941465854439109397007035193992182908968660863352011714500953749\
62650462`133.6725235689872 - 25.508983971827904235264397855674401423472955684\
17789136844487287403667428945707602268573529542907940696099900709739617151103\
10448374242769226229876423384417`133.55720815874614*I, 
    -49.330232394033793618047311684318807500073626588497721934091158532518407\
28301524990535416531908086079223290372157189885978319405551242795446525180605\
34311266`133.84362815925417 - 12.10817322502213843072287482823632792892139980\
79860104706497737373397382145167999301350346608065049054333182377728043601384\
62833721682488894384646640948122`133.23359362337496*I, 
    -2.9399760700484301053755070583006979403563211991760102162015127169787563\
37771681425365794557558385538861007993047873019894923827877886165260250694455\
8603428`132.61885879331618 + 12.496252881586774768510311702850311048933829200\
04318424843744998445369333716215157598553980798898591557283010601743482785805\
8810523157012774304226124207598`133.24729480309492*I, 
    10.5652274175750676149475105326113291922249573849148411774125269120210449\
45587984243947014833605055935614714732824453674870767050126242844916663554183\
5304089`133.17439384755303 + 51.899266586905204266785025930319749347188636699\
58167496980496490321869225132116695229993402538176796463481674468239935619694\
72698233925758951291171043130832`133.86567621850298*I, 
    1.42100190400135335228938442890637658943521783170252159136064044666767451\
41595637231030890495996606041243817050884854037568044310258726380294904438769\
683067`132.3031096576713 + 16.87229386806128950247912464250813583011767538295\
08273261854197320518753876577970218848175350626965266617888927726086865490395\
036929885286897779187865883754`133.37768912882174*I, 
    3.91296041934238436685239220627129476628924097869642093378301627968752461\
61958620207450578059827647225056666512432351678368455885036726037177532893600\
673482`132.74302045274825 - 10.1172853742785790750146796057038478661958096709\
98686272006893751302409696931522608906514892072539377070850087119438137059370\
7449340801644110589254542460146`133.15557899797196*I, 
    4.88359566134485389507530768611204434362649971056204005445538963557186883\
61671570456049917146284455636952166891294988098147846293610135268818510783666\
655654`132.83925469706142 - 1.53448056498511762490468873072820271655212527427\
71398954695140794540779499427413427154909345537265661203498517422065209996821\
901367203920523384875071743425`132.33647639006338*I, 
    0.27433785440852235219303679178377652945411453973626974785537991885763536\
92460400567407613712053860406699198508566875473393000211520373504292460222598\
66929`131.5888007355366 + 0``132.150514997832*I, 
    -3.4475014619852700497446737264340823421461534359022505935410230933959550\
01922243322947140880031336976218500481275005560766618421493215216131560795889\
6671484`132.6880194568516 + 0``132.150514997832*I, 
    -3.9265633733849346175566327867576330573196208404661408993391715107242936\
06873340976507140775594604651522051411603971053066220774183658873390531362348\
8025106`132.74452760904077 - 17.973581884362710640549087812383680448273668380\
58852985959973385093947082325673826422623292316535854717472751410276650364884\
00247446958049859234389344724056`133.40514963240338*I, 
    -3.4793995166465676283232718993819430685820683545424808854837326234781110\
39196169406609336810653747633736760376051596745741298097734195519180432089415\
0737236`132.69201929663228 + 0``132.150514997832*I, 
    -1.1572395884508931587800799100027842176710669719009359296246737312641367\
14720798849952191548311614365451918623392987987260216376551858928229709152328\
8725784`132.2139382800078 + 0``132.150514997832*I}}, 
  9.91299630095311248896879694862383995`11.996204943845726*^-137}, 
 {{s12 -> 357/50, s15 -> 249/50, s23 -> -91/100, s34 -> 241/25, s45 -> -9/10, 
   p1s -> 137/50}, {{0, 2, 2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1}, 
   {0``132., -1.1323610762293027262715665111897321293122119619500792453624486\
65589832322977358152629965643206517103044142506453061827806367043600471950367\
476882439111032`132.20449993034654 + 0``132.150514997832*I, 
    -0.3896956332262698538120197221816950698277224508057471834736416311102787\
57725520200499304609274317942788403981825062924709308054448751868698093410450\
4250508`131.7412405371213 + 0``132.150514997832*I, 
    -2.1918520254865592814571357480582923601174991419623192054733066673217662\
56005395520608951128338111688185013063749536220831168907733538426280337975329\
6700218`132.49132622890167 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -0.5945272767312429428440329806077408677873736841105456851432074125964090\
04283641158457251213897179043990413421971278880928030078881306407157798074855\
9655013`131.92468678254298 + 0``132.150514997832*I, 
    -2.9345174684895921539166825370663294196019886531066512673621137018013198\
21257233472739612162270310848440751588377535123928227896885258507948297367263\
5368167`132.6180516969418 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654829875995\
1233398`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562073185566992\
6859737`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.09431067947124132687714272436023008075985030291547764718822014133410068\
92782255132847612481508355809216156817859586347235631441805012396561495378337\
753844`131.12507587161727 + 0``132.150514997832*I, 
    -2.2659211086224542462648926522584404559660570554792123938461064782633385\
36489493917445656038355621746317675615077896231915683362868745263536149819820\
3151525`132.50575978302118 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.10536051565782630122750098083931279830612037298327407256393923369258402\
32401345464887656954621341207660277259103705171486735170132217671132940290223\
699771`131.17319288532482 + 0``132.150514997832*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048697154092873\
9524783`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 
    -1.9588995622471517024579519126167116643920119704933960552107774318894004\
95741786473747541155337815929838193147514206395753607620214562956327319816443\
3977255`132.44252716701712 - 1.0544825273195049665519664055090020438224386947\
34841961462983401927280568607183626024594929003042314373040359687479282304271\
3417977102684543890797770333479`132.17355438574668*I, 
    -1.5176366775123894284209802171791576539748564226364932710086821620656628\
03355791343038926784607994838835206399413849718657852533220133455286270322020\
1513613`132.33168281165933 - 0.7459165548558283324468999202461715263081823270\
70182302583569054757528584713725947191817526663985026845329231306026051647966\
8578936467257154126817820208935`132.0232052438132*I, 
    -1.9702997874753608075758708803624872591604031205260473288184331504049169\
03617535211651948975869830246510822394188577274086149132404569442949277309728\
9482998`132.44504730832907 + 4.8483612849266970982081790960470480669673475942\
76376997071344824193283097563716404750214517780202189036939429832731183517108\
5939699797126489284355316320518`132.83610997248113*I, 
    0.38158491923416904117165040191351805712846064673325572610241189274642464\
50072122631082328040076988437063940921198326301276743615005120558783447542138\
108867`131.7321062002823 - 1.867762524937618852694608878550492831232598367451\
18769405960577167481786014045786261803532677386066720358547916767744298683439\
93693045439115489987918047607`132.42183665523712*I, 
    -2.3200178344494811078775277735935754179375450022496472483879901722346548\
96135123309239783076919264664210840259469655627653589462594823190373553282901\
6887502`132.51600632124584 + 4.5397953124630204641031126107842175494530912266\
11717338191930477023531113670258725917437115441144901509228301451277952860804\
1100659161699050732330759406112`132.8075512699244*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530105833864692\
9963422`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522111827807774604307`133.1453750654576*I, 
    -5.2492796493202674711337404717365548484394758004927354043691763999102840\
95256967561322128440000480821439211234661660111489548227269066477900934043651\
7995158`132.87061470775419 - 3.1665931978562191636596485295416729575550436453\
74844804154445249119508667462782140349175898851901884407955795689552137665510\
3606017952699791377288290523943`132.6511072723583*I, 
    -3.8252558744130451231760225412672252198462945832199207753755253438312534\
22089427176555715328278955988375228305270258332997099061925490508553308468824\
9579955`132.73317548859717 - 6.1754688172534467155940857867702642565754775400\
78355146587061059134273646881489317782025917475443382802315161150987884225803\
2603219161360720596036564809456`132.94118493094064*I, 
    -0.8180197812929496081145291093302244161933316282256826156754263398963403\
61447474608024166164473102143304427615521398767380975899680523705565198150608\
5972385`132.06327880370685 + 0``132.150514997832*I, 
    -3.1900699987183864800838780188079862477641396309166163377837247007480794\
86248904156237302184587654825854188972008322269126501055692186558545241496742\
3210716`132.6543152105831 - 7.11860110846234215964973986551775502427677705600\
69586860414724152773256428394668758907069612156059407618604339603402470794143\
495701060360367078533323008049`133.0029096557153*I, 
    -0.8169166142942716876419652265254500367085756188207904610825598770186204\
74806343274541994737956024487242042829059598680539152118422052788976854994012\
0874541`132.06269272657977 + 0``132.150514997832*I, 
    -4.4685666664519595718843994863117145252131102484798704737448342831582272\
10235048297256835455313491862966461039344831439643522003313487173589155376641\
1833437`132.8006832393813 - 5.04360675153392403406260704756441014087264234502\
90421906386594910999695934909886297668746059789947759692938080827432220125386\
49534637441897880971964899216`132.85325621524598*I}, 
   {-0.0166205427935113225254153780931104887454399968325226384561158458698742\
84988019063523637717699025006918113621017492269483021957390580284989204658356\
405608`130.3711602006963 + 0.005300955430201598743864032263614389047707173759\
05051502315601865850572792455903153172049227567974021314741124344506148001027\
16996096362134214469861824265`129.87486915057778*I, 
    -4.5466375138836028890430265094260035078056636641081561827447756555386651\
61160777361476753365180804366004771759693175529895315512975633360008861492667\
9101831`132.80820532877001 + 2.0127089489948717056571838065328367801576450238\
52894128021807287501058549037305706273881854586476806157590986315481443152688\
6915618305754088657410252422406`132.45429597541101*I, 
    -5.0248432882739745007110995538993687809787110710857159272279456891902688\
00748226020811787614219688348387958174617515845770774660079002656835507454925\
2470294`132.8516375196262 + 1.57483995123097379758557457219928655019362132196\
88074063977510006437310504632425660250431676495143932507770507227289825328574\
847299152355611832028695621784`132.34775142146293*I, 
    0.43636569328215279759216255403273025334907437823023577507670348373885693\
20054889955938488726028662842487546825109299014316407502733599098496659980199\
969156`131.79036559720953 + 9.54216755938115275577624777233658538656195600265\
02333226917474674224816726127259448049518345593527452736960964677992687003386\
940213778382870800774809440397`133.13016203628376*I, 
    3.57596444230940403731133049816029823926659248282611141092518746982172634\
90771270266222461385156631258544725848125708661197450601099137872509090400792\
578111`132.70390818955946 + 1.19878437898672005156853819161092029389979426918\
36584949551957288567676004745722175201394622928431153464144295176345289412073\
474357007222102809259231357889`132.22925607297643*I, 
    0.75050902890002791137235112576152207179595803644992893693588969099991394\
55039479141250946649477185863826200797708534909887191481197721439451823018983\
716926`132.02587091916527 + 9.16778273330847125016870359638343484089289740547\
84217927656838702684720101522829465715238353750577306703752102348802892899229\
576641846204918045015538912827`133.11277931026038*I, 
    4.93215045403092486661595123335609744134566168383708159095252366244198953\
74004020834396906889292576998186098867251831939226447229952813551964537222891\
262605`132.84355131400363 - 14.7747404904448692878988388125722799060919998974\
06945889689572843146269958726901201769925003785481823067061105641325161110181\
3402135506801359998399749224361`133.32003485932725*I, 
    2.82760830843918464760918139851387127080895747997523069649146076525174743\
15707622555298824535890945917059586366597086198285084841374231618533072908494\
907262`132.60193424692255 - 6.15567282284301831678519317161699444844372891912\
65458538459449468495712226992929997582622020887269971851281727054313273717405\
324961441403602489277530413942`132.93979052663116*I, 
    7.24641046774860740886813476487234189596692758309485091615910405482916943\
33591695359951823174002428518879596115666896480393476720500747619730303571798\
206162`133.0106379285282 - 1.681970193057283237953487971326711889673736144317\
51395689267767900974109667464433306551007839464832598557321656408337243860064\
23612777560124552430429882263`132.3763332930362*I, 
    -2.8822270576805542792856362008550945741167312944678186872641761694541808\
00964421719061704055551108217939158314304973319714742051406523846462746795073\
3886614`132.61024318874905 + 0``132.150514997832*I, 
    8.30169479883568868607456047474853395342782190183226150178790436381000758\
09785920254750304919405630902068617637783745823000085877452789976423796637418\
901203`133.06968176088824 + 0.31352508768905596117942522540215964118433337694\
37478041691801745644413105348131537573620598822420122331917558179283098867223\
507251033587844453900456694978`131.64678729581848*I, 
    -2.8912600597849681720972552024120164768336694839914139392947745273199055\
10563385008718173260152821860065478191605491903385983305642859241797818722296\
4382743`132.61160215468772 + 0``132.150514997832*I, 
    5.74845213740391806067509567176161055191585903381581817731430202325297232\
07383324796162411647442825768372076427171635876348758327177481541745938582069\
441857`132.91006591753379 - 3.70299065130176811548586977747086287570160063118\
78296714973683548594626834750062723263269117665211976866805520113171856918989\
933406650172217179903737997935`132.71906761344798*I}, 
   {-0.0404918432098439452004091551406376173110126359192964384540504620667265\
29204240111157975646156602084878435428508272593155778110374639825490710648966\
9189329`130.75788254436193 - 0.0076488357860892229018185588950899435272262752\
62343189165379401228408343163543222525530407097986544560962104190515228705938\
5892939778943386946090922173736`130.03411033492623*I, 
    -6.5654150714951493831276600940052928239488516234090204476976738372289913\
06708720494240420026935375454095477488952752166076024623904721585055956651584\
8423975`132.96777718561646 + 0.6620995616248628608899407640334215070838896473\
37088799888933929509329470873882679010699530789377468355823970454960810613606\
9720402475270015674317361527065`131.9714382981677*I, 
    -7.8430236316698299075288949610937429150015404243685462893589840739881897\
38825525107864706281456592751421989629114353735236098044216662980863385790977\
0046324`133.04499852140876 + 0.1752155008965552843501118810618199080963912406\
58602657780276359108277466805531832673531145118520394122732017287871371669403\
4560165879621149044147996656906`131.3940875223584*I, 
    0.92995745997545425628602208930919615674067568169033714141286474032045103\
38184251226342966670309598846170936951501335716628463312934030023290547050169\
224065`132.11897808044995 + 9.08489152154727291166689795055184768673437082558\
61719292404912736656929262169035259830958995234042274180059164997644101119201\
142918389377327511023753475952`133.10883474379915*I, 
    -0.8782625186151182883660314836330316249212227797235629783600082816031521\
80371337294420526669177489073970769983502353970968002247637124118592283850951\
8107592`132.09413934670508 + 5.0895312093528470726312277695787179189555048537\
07328284909775417951431707798588889297754772462279354910032426196960935777457\
8142570712493412698185224435851`132.8571927796644*I, 
    2.62311584944394507309677990540435763963464674405475314873424325512195397\
68070601793120596270035725148612666059735814314976413787934812904220536260581\
833848`132.5693324693843 + 7.556534550516677646266974388654796781701972292379\
74241118245363655316910428172172988350315058710955332629503542052690656940737\
72428323101862812111511470073`133.0288376702327*I, 
    3.91296041934238436685239220627129476628924097869642093378301627968752461\
61958620207450578059827647225056666512432351678368455885036726037177121377428\
371227`132.74302045274825 - 10.1172853742785790750146796057038478661958096709\
98686272006893751302409696931522608906514892072539377070850087119438137059370\
7449340801644110581535033213691`133.15557899797196*I, 
    4.88359566134485389507530768611204434362649971056204005445538963557186883\
61671570456049917146284455636952166891294988098147846293610135268818408782489\
057261`132.83925469706142 - 1.53448056498511762490468873072820271655212527427\
71398954695140794540779499427413427154909345537265661203498517422065209996821\
901367203920523255466316875607`132.33647639006338*I, 
    -0.0494786214975198911090078457470467356292069120821938734682315030766645\
54409484821286015757240202758453079936139393302004841434726496478579530468562\
9989367`130.84493258926685 + 2.4487918178569644500806754412567478393481660445\
58169948402984864818175859569925409543753210115522617601428858464772977784356\
1582637733134671597502250004531`132.53946686331645*I, 
    -3.4475014619852700497446737264340823421461534359022505935410230933959550\
01922243322947140880031336976218500481275005560766618421493215216131560795889\
6671484`132.6880194568516 + 0``132.150514997832*I, 
    -2.3880845103757175991854503639591378134457788693454751688388398248627617\
30725049444120562874291307035733310384755780724066611199715207123118311283962\
4404799`132.52856468952734 + 2.6612844491402896955899166423583162854999917961\
74216430681292493200652415119759187870256034010458183644993752822561817240113\
388247761091951412184968373876`132.57560629406314*I, 
    -3.4793995166465676283232718993819430685820683545424808854837326234781110\
39196169406609336810653747633736760376051596745741298097734195519180432089415\
0737236`132.69201929663228 + 0``132.150514997832*I, 
    2.29839335516482074967019976000438610324047031805223435982448213608426500\
51807407209665838585811262115110613820262650370742765344423996254127554822353\
600874`132.51193935523835 + 1.46649387361295371488272797515752920081338075435\
57741787316397558386748381463026163638506368221233061506760688211094498923179\
395234707602114376750664544008`132.3167952508549*I}}, 
  1.2019157605755983107630817173985777571`12.07987402887359*^-136}, 
 {{s12 -> 357/50, s15 -> -9/4, s23 -> -91/100, s34 -> -161/100, s45 -> -9/10, 
   p1s -> 137/50}, {{0, 2, 2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1}, 
   {0``132., 0.85801343338239692591409257880856184205313816535143012804975812\
82737482847877828206124018464475852775004588763682484284003293643965950140977\
667102081311863`132.0840090852124 + 0``132.150514997832*I, 
    3.18967822602589538296552025056589097634986752582317564743583187444554253\
64891424233638771063135860605203005689455119780405318113636416361035780608988\
230242`132.65426187157576 - 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    -0.6028526758460936968652548653090002853052592926349057479760399556295255\
69555873869988136902404310065420909895800271574288025449918211885943909614828\
1937851`131.9307261907609 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -2.5849017863429425950296920706060348391527238114120550585554142064599896\
12048782131699618703551281424535014804792589137134726486878373371623040704036\
5840663`132.56295904450388 + 0``132.150514997832*I, 
    -2.9345174684895921539166825370663294196019886531066512673621137018013198\
21257233472739612162270310848440751588377535123928227896885258507948296885464\
0664367`132.6180516969418 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830357662\
2766131`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562073185566926\
5274204`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.09431067947124132687714272436023008075985030291547764718822014133410068\
92782255132847612481508355809216156817859586347235631441805012396561495378337\
753844`131.12507587161727 + 0``132.150514997832*I, 
    -0.4762341789963716278761226658846474328772620671647509783913697254854278\
89382162605514065180561669744663323339692608780540763429962548511135314084079\
5325617`131.82833555903284 + 0``132.150514997832*I, 
    0.10536051565782630122750098083931279830612037298327407256393923369258402\
32401345464887656954621341207660277259103705171486735170132217671132940290223\
699771`131.17319288532482 + 0``132.150514997832*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528940153456\
7909966`132.05949848087653 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 
    -2.6936636389192069078964054975917414398670017358780983946962546581246534\
75002885527856354754976058064828137487392727751083316243929573904284359844632\
8716897`132.58085836172026 + 0``132.150514997832*I, 
    -3.9112794389746141331599292523368179713577673767852727542258564744147322\
88249831212741173075393238546319945570472723902870068843729769874352154445963\
5799017`132.742833842797 - 12.04421494319251235368894386516198552422482708584\
01924687719604550729890553910302325759267210441485986362753929619025905123932\
396449193785038262923179084616`133.2312934952381*I, 
    -2.9199799174220783731378266011428545886068914633121754579323912588400178\
16617289619829783185713801755625812195740832890762103233723865936953927064022\
2157658`132.6158948623685 - 1.87271375711094271581199675067305492975402973307\
91506686982050419057780412614298681246298832067130328716369767371590001696231\
590204310085006720908478094397`132.42298639869503*I, 
    2.32437217463764158379729616265929186445313369788042357043788901424385126\
50706943246541936088601457491654830054936325309692853717505667048920504302957\
736624`132.516820665634 - 2.4890025886075726168472764216131777205807891808532\
09342586836870866380073852661604371968959403800516558804354822075405536147347\
4672632119646311769264714985`132.5465403461149*I, 
    -2.3200178344494811078775277735935754179375450022496472483879901722346548\
96135123309239783076919264664210840259469655627653589462594823190373551801410\
7677102`132.51600632124584 + 4.5397953124630204641031126107842175494530912266\
11717338191930477023531113670258725917437115441144901509228301451277952860804\
1100659161699050747471093037105`132.8075512699244*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530105832254101\
1383699`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522111842121975432841`133.1453750654576*I, 
    -5.2492796493202674711337404717365548484394758004927354043691763999102840\
95256967561322128440000480821439211234661660111489548227269066477900936388491\
3049065`132.87061470775419 - 3.1665931978562191636596485295416729575550436453\
74844804154445249119508667462782140349175898851901884407955795689552137665510\
3606017952699791392420310425934`132.6511072723583*I, 
    -3.8252558744130451231760225412672252198462945832199207753755253438312534\
22089427176555715328278955988375228305270258332997099061925490508553308468583\
1980437`132.73317548859717 - 6.1754688172534467155940857867702642565754775400\
78355146587061059134273646881489317782025917475443382802315161150987884225803\
2603219161360720596034486377206`132.94118493094064*I, 
    -0.8180197812929496081145291093302244161933316282256826156754263398963403\
61447474608024166164473102143304427615521398767380975899680523705565198150608\
5972385`132.06327880370685 + 0``132.150514997832*I, 
    -0.7090675368019391525557222092900115506505028553009115695634071813487588\
68640245051593493723490551664204052292446986920677174259785871292575444276892\
8718869`132.00120260038253 + 0``132.150514997832*I, 
    -0.8169166142942716876419652265254500367085756188207904610825598770186204\
74806343274541994737956024487242042829059598680539152118422052788976854994012\
0874541`132.06269272657977 + 0``132.150514997832*I, 
    -0.4936631256377823589309351503169663664806488475653155869044548827972202\
73187316181618351179999564040762281343874877628026269088027064095971866620060\
1074503`131.8439456864651 + 0``132.150514997832*I}, 
   {0.05833239403324518062655455688432007349539825163599794258045749820561923\
31627390384269892149517320162386131318469598349954320801634569035757280789512\
158687`130.91642479860784 + 0.02454051441469550931357496746251778883592036472\
60830280139552446731349235787615071846515223109809340717196802378343316111940\
98549865149981413496300687225`130.5403986599362*I, 
    -6.4695936763294424937898429156692486690267244299299630100518110530531801\
80097583090213952154403696839957761846710854640053623580663624151952613080516\
9065148`132.9613920034359 + 0``132.150514997832*I, 
    -19.043976022581861624525200814073223845277184295537198254376613755034054\
76425291389866782839408584736886879192106328380148840571335940908344630678228\
81042501`133.43027262383407 - 5.738241434892201268374289738043715488632678436\
79900716399652244135189993946178807221998488011180999669653683260650932679352\
58161652640168498927507035094562`132.90929381494442*I, 
    -5.2540197381798179423776807236640638434136975216277628476947889172148197\
37768602200652558840957177514402457848941742957063293955105337246437030368713\
9963331`132.87100669783257 + 4.7694247407557200558550225369717420112219431472\
64687955543385641091663673834761344123461662929219622291889486207367298616425\
9120566768106942967178316742344`132.82898099805*I, 
    4.78407597880856812714923687790757415190875889783272407954026067048203597\
28329841423830608526098898598868981740030205025984138203786548220254813515397\
121022`132.83031306616087 + 3.59044010946462580008764479706029440650990624029\
33490441304438006589455939623149056547551608906854236305988651743211279545206\
906973469371661328537863544014`132.7056626846824*I, 
    0.75050902890002791137235112576152207179595803644992893693588969099991394\
55039479141250946649477185863826200797708534909887191481197721439451793312277\
841939`132.02587091916527 + 9.16778273330847125016870359638343484089289740547\
84217927656838702684720101522829465715238353750577306703752102348802892899229\
576641846204918136954515144309`133.11277931026038*I, 
    4.93215045403092486661595123335609744134566168383708159095252366244198953\
74004020834396906889292576998186098867251831939226447229952813551964658155240\
941761`132.84355131400363 - 14.7747404904448692878988388125722799060919998974\
06945889689572843146269958726901201769925003785481823067061105641325161110181\
3402135506801360060788545982438`133.32003485932725*I, 
    2.82760830843918464760918139851387127080895747997523069649146076525174743\
15707622555298824535890945917059586366597086198285084841374231618533047403294\
505117`132.60193424692255 - 6.15567282284301831678519317161699444844372891912\
65458538459449468495712226992929997582622020887269971851281727054313273717405\
324961441403602562942836053768`132.93979052663116*I, 
    7.24641046774860740886813476487234189596692758309485091615910405482916943\
33591695359951823174002428518879596115666896480393476720500747619730303571869\
660442`133.0106379285282 - 1.681970193057283237953487971326711889673736144317\
51395689267767900974109667464433306551007839464832598557321656408337243860064\
23612777560124552422834769378`132.3763332930362*I, 
    -2.8822270576805542792856362008550945741167312944678186872641761694541808\
00964421719061704055551108217939158314304973319714742051406523846462746795073\
3886614`132.61024318874905 + 0``132.150514997832*I, 
    -2.4311141003488937263638491737446925442385907352385755918865325366016930\
85325072055382263041752274187521672681602610582718782117847838335275145211892\
1889398`132.53632034005216 + 0``132.150514997832*I, 
    -2.8912600597849681720972552024120164768336694839914139392947745273199055\
10563385008718173260152821860065478191605491903385983305642859241797818722296\
4382743`132.61160215468772 + 0``132.150514997832*I, 
    -2.2267150794716157403711674199992870109774540696831928653041517389131875\
69290189975155080766243585343387586698161890141351670522143552863476642473129\
5104703`132.49817964803646 + 0``132.150514997832*I}, 
   {0.15019955783701285461083686449520777592825511382426193357367430797713694\
68718913926316741970988614514348002062123119442642986112399865655156467090522\
315976`131.32718365200995 + 0.05500337558945709670980242886423458622179511022\
38297989290896246436260618668089720508428253751396890635750398203492553330708\
661506389099972478973249600893`130.89090434105148*I, 
    -8.3259242880010240134602081466559404051889643218336104819829084917646795\
68249195304857459221080686696843625167522521660832359809190720167532776284394\
7210224`133.07094745513308 + 0``132.150514997832*I, 
    -28.267104516248211446952786218247138694709954443886582382608453207088206\
10019672533715536873265695791022630036326150288889392019353125668369180106432\
72295754`133.6017963225218 + 19.962913072074226468162119697913089445803302191\
55409509887649605764468150420013495322714776143253788979974899913819434592885\
58774750504779290051159734121065`133.45073891348156*I, 
    -2.9399760700484301053755070583006979403563211991760102162015127169787563\
37771681425365794557558385538861007993047873019894923827877886165260243745561\
3677486`132.61885879331618 + 12.496252881586774768510311702850311048933829200\
04318424843744998445369333716215157598553980798898591557283010601743482785805\
88105231570127743021825103144996`133.24729480309492*I, 
    0.22914297238801831200373172145599185913764079470135934828013160561171981\
38392587176420877326904774351975220728466649762267243661945380929668018200357\
123609`131.51062154019 + 3.45874593398114381453326474835656305442560917405405\
99225704049621366945156333820432501500856922036631492764832971776941200141659\
71144454840612111052050777`132.68943365943514*I, 2.62311584944394507309677990\
54043576396346467440547531487342432551219539768070601793120596270035725148612\
666059735814314976413787934812904220272595316458389`132.5693324693843 + 
     7.5565345505166776462669743886547967817019722923797424111824536365531691\
04281721729883503150587109553326295035420526906569407377242832310186303106453\
5485162`133.0288376702327*I, 3.9129604193423843668523922062712947662892409786\
96420933783016279687524616195862020745057805982764722505666651243235167836845\
5885036726037177508999560331035`132.74302045274825 - 
     10.117285374278579075014679605703847866195809670998686272006893751302409\
69693152260890651489207253937707085008711943813705937074493408016441106693044\
63183099`133.15557899797196*I, 4.88359566134485389507530768611204434362649971\
05620400544553896355718688361671570456049917146284455636952166891294988098147\
846293610135268818481429889754737`132.83925469706142 - 
     1.5344805649851176249046887307282027165521252742771398954695140794540779\
49942741342715490934553726566120349851742206520999682190136720392052338537561\
7161344`132.33647639006338*I, -0.04947862149751989110900784574704673562920691\
20821938734682315030766645544094848212860157572402027584530799361393933020048\
414347264964785795304697720528412`130.84493258926685 + 
     2.4487918178569644500806754412567478393481660445581699484029848648181758\
59569925409543753210115522617601428858464772977784356158263773313467159750931\
2252801`132.53946686331645*I, -3.44750146198527004974467372643408234214615343\
59022505935410230933959550019222433229471408800313369762185004812750055607666\
184214932152161315607958896671484`132.6880194568516 + 0``132.150514997832*I, 
    -1.9347072467387643892742096386342524136911859718978799493416299616408387\
53531764096903068834507446265179810289046230293477208998736060792078296329889\
6104057`132.43713025620775 + 0``132.150514997832*I, 
    -3.4793995166465676283232718993819430685820683545424808854837326234781110\
39196169406609336810653747633736760376051596745741298097734195519180432089415\
0737236`132.69201929663228 + 0``132.150514997832*I, 
    -1.1572395884508931587800799100027842176710669719009359296246737312641367\
14720798849952191548311614365451918623392987987260216376551858928229709152328\
8725784`132.2139382800078 + 0``132.150514997832*I}}, 
  1.0069330224757001080372665349645627684`12.003000583481118*^-136}, 
 {{s12 -> 357/50, s15 -> -9/4, s23 -> 13/50, s34 -> -161/100, s45 -> 241/25, 
   p1s -> 137/50}, {{0, 2, 2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1}, 
   {0``132., 3.36353937037313291729033382277856816517630735579464199672717840\
91621207663525319249759921896304909564025793027388093387564058284404343266699\
992851285823344`132.67731151331617 + 6.28318530717958647692528676655900576839\
43387987502116419498891846156328125724179972560696506842341359642961730265646\
132941876892191011644634507188162569622`132.94869486619012*I, 
    -1.5528850225346657120192670156296155321944873311017972853842595494663025\
82970114504504966361321925673647106113031021520088181948400292425195998672645\
7227124`132.34165429906778 + 0``132.150514997832*I, 
    -4.2268972686217422400457691203917567011390213163189981487247958080296343\
70067876886104353807813518771955673449973818778530420561822098572879813919162\
4549991`132.77653669060712 - 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.5849017863429425950296920706060348391527238114120550585554142064599896\
12048782131699618703551281424535014804792589137134726486878373371623040004240\
1096097`132.56295904450388 + 0``132.150514997832*I, 
    0.68952712428605638926383171801642699623177337057744113338664215059878897\
92547695433766047431388978580940119657960120803141672150186281789876081186666\
692339`131.98906635274716 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830640484\
1083417`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562073185499850\
1219207`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.34707364796660932256526334634523324232143489813708358152693028177828693\
00606000654665564197422884203726758949712390899016013762024208959422658252940\
009584`132.2799063381958 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -0.4762341789963716278761226658846474328772620671647509783913697254854278\
89382162605514065180561669744663323339692608780540763429962548511135314084079\
5325617`131.82833555903284 + 0``132.150514997832*I, 
    -2.2659211086224542462648926522584404559660570554792123938461064782633385\
36489493917445656038355621746317675615077896231915683362868745263536494270673\
4973914`132.50575978302118 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528940153456\
7909966`132.05949848087653 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 
    -7.3740041206080475967790033275517214500036131547191189957803555755521324\
01740894592109125731317069151021223490136586524281119317408964646532472679177\
932198`133.01821837378677 + 11.2539528293490981231511496433923137356222327084\
78318643404307167044361067361814762968023667744300299274183723453194993718798\
0874456232218159291555764875088`133.20182008831975*I, 
    -0.6554856332871050287951673747924910937630728952769439181350212728277176\
02654288344491690175475530526603350596273494054611384328612821446936102272443\
9904979`131.96707817524253 - 1.2776287061384070477893519375852244338666785915\
00926317132384618348325019826518571302124960137098482805921283827823978368506\
7783562115521001903419271115019`132.2569196589285*I, 
    9.31875806206343923748053283867630822722505878693385127931307571289719344\
28903443681152667456389292311815179504016434183165114122213297577155795293574\
563763`133.1198730343563 - 4.733662313760984938671198475606859186914679016064\
61853417582034588600030485437668024147344375698129983648450360406212247355838\
3939590134446630040479557224`132.82571227117558*I, 
    2.32437217463764158379729616265929186445313369788042357043788901424385126\
50706943246541936088601457491654830054936325309692853717505667048920538299774\
135573`132.516820665634 - 2.4890025886075726168472764216131777205807891808532\
09342586836870866380073852661604371968959403800516558804354822075405536147347\
4672632119646289784510083376`132.5465403461149*I, 
    -7.3852134839925691642319420117750045717057256942927327160195168454041199\
21362373196199249076294315908329768192675468728633178408973153197710134769081\
1869047`133.01887805179004 + 2.1662133481079710584954686016659659375565261577\
65301964479046503363005881874615015494815461728126817988210388903491212131780\
5113036724393770166094455347568`132.48621622544127*I, 
    5.97971960198952680278632845337357969612982945337159622006291455760553750\
25459299300397123476040705726306111533597798697520925596199468768514934621711\
272552`132.927195817579 + 0``132.150514997832*I, 
    -5.2492796493202674711337404717365548484394758004927354043691763999102840\
95256967561322128440000480821439211234661660111489548227269066477900937687278\
8576122`132.87061470775419 - 3.1665931978562191636596485295416729575550436453\
74844804154445249119508667462782140349175898851901884407955795689552137665510\
3606017952699791401305420314266`132.6511072723583*I, 
    -3.8252558744130451231760225412672252198462945832199207753755253438312534\
22089427176555715328278955988375228305270258332997099061925490508553308205719\
6043775`132.73317548859717 - 6.1754688172534467155940857867702642565754775400\
78355146587061059134273646881489317782025917475443382802315161150987884225803\
2603219161360720593927218949733`132.94118493094064*I, 
    -4.8499655274457582773140976005493520353447761920643103972430884817641113\
95708015991101460790326470720061751536066566509503928573271892251885753077723\
6006462`132.83625364956967 + 4.2319566762963031663742517801470664688756605365\
40208767457250957234718865335344634818984436611505758423024481555574595838462\
3217756034055113152528213758655`132.7770562108899*I, 
    -0.7090675368019391525557222092900115506505028553009115695634071813487588\
68640245051593493723490551664204052292446986920677174259785871292575444276892\
8718869`132.00120260038253 + 0``132.150514997832*I, 
    -3.1900699987183864800838780188079862477641396309166163377837247007480794\
86248904156237302184587654825854188972008322269126501055692186558544260107251\
9651479`132.6543152105831 - 7.11860110846234215964973986551775502427677705600\
69586860414724152773256428394668758907069612156059407618604339603402470794143\
49570106036037789977602180863`133.0029096557153*I, 
    -0.4936631256377823589309351503169663664806488475653155869044548827972202\
73187316181618351179999564040762281343874877628026269088027064095971866620060\
1074503`131.8439456864651 + 0``132.150514997832*I}, 
   {-0.0085389012756288305087958000241117216458911528832544269811122596414045\
46090789889722071407332583394338169346114215781802033894704172224449305631724\
0255536`130.08191699022714 + 0.0141688787343137220198259995859545134428379149\
93756584387090770309947696038566225152122210605163562280878856535529011571632\
5966400070178661824344531576633`130.30185048119395*I, 
    -22.091552729075879598415276113999428915218759826099827525930004636616754\
23939597422054886403586675635140109844972971523940353983633421875303567192158\
09262898`133.49474123964143 - 2.928973058814905125729968054189701034629344480\
65959226802971105918456433869817160036547013552196537607574020472035889808325\
80783918714622384296245432918858`132.61723037481852*I, 
    -3.3900026611367361664980761079153483220991053823959980422214166724874152\
68713995990259281561987978009348223316909609497210900114407082576235797037755\
6620435`132.6807150369544 + 2.70013592769811006814477573473730840923022155299\
65921636970259286731450587094896623613694128404994146322283253931633122672082\
605819170905784364257897350465`132.5819006253848*I, 
    14.0082434053735649446000762714798212013668246535284142142508532510998843\
78849750791462866488490479355383747248690373526352086251477243874868248287537\
7358635`133.2968986772161 + 22.2495867433306114164487415850690901572816267745\
96935683000595831952732889833076381927965636645885139680015443221903383590279\
7230562732787240922133345983833`133.49783694677782*I, 
    4.78407597880856812714923687790757415190875889783272407954026067048203597\
28329841423830608526098898598868981740030205025984138203786548220254848458683\
998152`132.83031306616087 + 3.59044010946462580008764479706029440650990624029\
33490441304438006589455939623149056547551608906854236305988651743211279545206\
906973469371661441014358111867`132.7056626846824*I, 
    -12.475543584760058488055684269976209271055667485791636320445352791740652\
22861407711504480452480362195250507173796783014122082507728127518536314294855\
21017543`133.24657447563192 - 12.86590686640339731191527307753429999377953467\
62615859776069323084725453557269978901756277683903026252230271707728287202782\
662913794091327838568524329710504`133.2599554011412*I, 
    7.66122561051019808490496847198350188713071451595772339744689125082413382\
70961426803096128758100656950241029310072008985969619862560573214470107441828\
567838`133.03481324961913 + 18.7858431721371797757360613607936242043748437608\
34491491954840962608925478722940768718633270006418012957030354691559838645555\
8520448307370330726600354873563`133.42434569027313*I, 
    2.82760830843918464760918139851387127080895747997523069649146076525174743\
15707622555298824535890945917059586366597086198285084841374231618533036172978\
651984`132.60193424692255 - 6.15567282284301831678519317161699444844372891912\
65458538459449468495712226992929997582622020887269971851281727054313273717405\
32496144140360260374545039531`132.93979052663116*I, 
    7.24641046774860740886813476487234189596692758309485091615910405482916943\
33591695359951823174002428518879596115666896480393476720500747619730304327711\
851963`133.0106379285282 - 1.681970193057283237953487971326711889673736144317\
51395689267767900974109667464433306551007839464832598557321656408337243860064\
23612777560124544164731421797`132.3763332930362*I, 
    -10.152863472114117861673038554146089688459926302455659898504438035442407\
43885462819450698467919042530265386612536064170712594484519186496665497106472\
40210284`133.1571035439978 - 4.9011905110874008763962166769924892625454635836\
41016615622689054705869512286685584807853144647385693559176364604690038826387\
9593963758241447764784632108874`132.84081658185983*I, 
    -2.4311141003488937263638491737446925442385907352385755918865325366016930\
85325072055382263041752274187521672681602610582718782117847838335275145211892\
1889398`132.53632034005216 + 0``132.150514997832*I, 
    8.30169479883568868607456047474853395342782190183226150178790436381000758\
09785920254750304919405630902068617637783745823000085877452789976474724237473\
478258`133.06968176088824 + 0.31352508768905596117942522540215964118433337694\
37478041691801745644413105348131537573620598822420122331917558179283098867223\
50725103358787528516058881899`131.64678729581848*I, 
    -2.2267150794716157403711674199992870109774540696831928653041517389131875\
69290189975155080766243585343387586698161890141351670522143552863476642473129\
5104703`132.49817964803646 + 0``132.150514997832*I}, 
   {-0.0469200379381813724760909560197569355864775818065423852799942045793885\
99551583170755690927100175898556289528195667513862909273048877495461425024265\
9842877`130.82187335243356 + 0.0235135320626197667152440443258484675373257484\
79672333457871225359951995059484681328957624077312615124806867333564355590164\
6664837018342068193105137712579`130.5218328689854*I, 
    -18.671443440379428313765708983209808422570887133776122699697182722068961\
22914439983271644465314939947652233925418973487708857993041643967904175780777\
37179918`133.4216928912476 - 32.803676274455510784316373428512082013438100807\
47365893555499616425532514969946573176568004820932960162692600280801940645500\
47965499698099036814666447541773`133.66643751520962*I, 
    -6.5256644759157516463396007081880003470566918963211772473353751181551770\
52975764472864255668556016894475057660620546066972520297469731691951640552517\
8706021`132.96513973813825 + 0.2944013055987530521115630883282648935253056093\
98456408253955820291735990900169487097176223740279779625223427917401148183646\
0404414695732894739880516746456`131.61945472949296*I, 
    -8.1502244347842196116769255893767809971984610382526723871957723473221249\
66038344864852041488473000831579620185514298421007768332864018040311430437741\
1458603`133.06168456601324 + 41.102217590539622267876823542307741692121047317\
66804927714773935674947180776881049857386939250146770274618551200123371877497\
65834881780090770700162014108373`133.76438025185777*I, 
    0.22914297238801831200373172145599185913764079470135934828013160561171981\
38392587176420877326904774351975220728466649762267243661945380929667889161543\
644694`131.51062154019 + 3.45874593398114381453326474835656305442560917405405\
99225704049621366945156333820432501500856922036631492764832971776941200141659\
711444548406343715333639187`132.68943365943514*I, 
    -1.0706302866685725668483718608450636155899191021117789591493832438281412\
78999809843014497858570650000081642219003175137148736933568400514076376857037\
4859973`132.18015452265095 - 32.066519810693158428031758631509441198202214008\
31219568789857006649632351507003813145999539891750298018802202849154337814216\
79653925075555510081969081060296`133.65656682620363*I, 
    -14.061391782164868472155881621130468894112664584664520991974300306794070\
71980323312415920644174362408151668645067906498529775173913575684283624516430\
70473683`133.29854330666655 + 24.06845009547281694852787105181151919582392601\
01936474768195233258627179245758011444814386808128392976996636295836226982535\
695560912275721853426915669173409`133.53196312231327*I, 
    4.88359566134485389507530768611204434362649971056204005445538963557186883\
61671570456049917146284455636952166891294988098147846293610135268818527960710\
976076`132.83925469706142 - 1.53448056498511762490468873072820271655212527427\
71398954695140794540779499427413427154909345537265661203498517422065209996821\
901367203920523449887534829052`132.33647639006338*I, 
    -0.0494786214975198911090078457470467356292069120821938734682315030766645\
54409484821286015757240202758453079936139393302004841434726496478579531680411\
6143582`130.84493258926685 + 2.4487918178569644500806754412567478393481660445\
58169948402984864818175859569925409543753210115522617601428858464772977784356\
1582637733134671606816492487777`132.53946686331645*I, 
    -3.9265633733849346175566327867576330573196208404661408993391715107242936\
06873340976507140775594604651522051411603971053066220774183658873372855514815\
2495246`132.74452760904077 - 17.973581884362710640549087812383680448273668380\
58852985959973385093947082325673826422623292316535854717472751410276650364884\
00247446958049475227566641049822`133.40514963240338*I, 
    -1.9347072467387643892742096386342524136911859718978799493416299616408387\
53531764096903068834507446265179810289046230293477208998736060792078296329889\
6104057`132.43713025620775 + 0``132.150514997832*I, 
    -2.3880845103757175991854503639591378134457788693454751688388398248627617\
30725049444120562874291307035733310384755780724066611199715207123130510905507\
8276568`132.52856468952734 + 2.6612844491402896955899166423583162854999917961\
74216430681292493200652415119759187870256034010458183644993752822561817240113\
3882477610919638515162358377755`132.57560629406314*I, 
    -1.1572395884508931587800799100027842176710669719009359296246737312641367\
14720798849952191548311614365451918623392987987260216376551858928229709152328\
8725784`132.2139382800078 + 0``132.150514997832*I}}, 
  9.727352649435651850342034401013176813`11.987994660610354*^-137}, 
 {{s12 -> -1, s15 -> -153/14, s23 -> -5/2, s34 -> -7/2, s45 -> -3, 
   p1s -> -11}, {{0, 2, 2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1}, 
   {0``132., 0.44465378281530757529158478612761482831782689831851769211175644\
66026721419920952601194776587849262957004002195325112595732952235697713173527\
662418115811658`131.64802199135275, -4.70275051432695537416673171781505773241\
81503060887107721468089481633610680019670381108218528103698564780604845024766\
418408124724957003522155009450672168745`132.67235193959553, 
    -2.5671874675499377791846549008230286277168810125553243050972712339787506\
58600179667305899599875690195233739771082036914315522607674511907996040507775\
2962661`132.40945758396157, 2.51855529903312338246524794626662162842538436973\
97917227414432076969043743584520679820906550268214406131015882414749831391389\
44760287166150224861695897274`132.40115149094967, 2.5802168295923251702736616\
03119643933019096191851904159161294160787282551393882630924399911719605956944\
7209329529509870985850883909597615736507591583209605`132.41165620361386, 
    0``132., -2.3978952727983705440619435779651292998217068539374171752185677\
09130573623913236713075054708002634791414715725888137998522255569158595787395\
7205902660420347`132.3798302115239, 0``132., -0.91629073187415506518352721176\
80110714501012199082624677919678819807853657379630490242705510967609232579648\
220011448771660384849935665456428097565581146102`131.96203329377198, 
    -1.2527629684953679956881206219850031615615845952216059343387101404441862\
40782374552181795171591452839451060213185280455178038232021919656287038491108\
1307738`132.09786890721722, -1.0986122886681096913952452369225257046474905578\
22749451734694333637494293218608966873615754813732088787970029065957865742368\
0042259305198223194564759615272`132.04084445256893, 
    -2.3913805917771768485174402268168216471705992642891272481865562457263076\
77516385231265804552080676910559225144952680962130724328800371860607123620679\
0041931`132.37864870022912}, {0``132., -1.13858864433402407963754361247820547\
26035224052905040296453766647060449833917183190640723603880849755980286576675\
38111130613091838732976115430712739060137`132.05636684807936, 
    -5.6771210183014587222536772077542887300478181294907590478684127011063597\
96966814002497173976415596288252233118095974109373350135860822857676428092907\
0385604`132.7541281521117, -1.72692873193877139414016738884893438905609828409\
98710784379203754598447786782702421439836591866026442868599222756819151667532\
858968331191409155920515570494`132.3877894130113 + 0``132.150514997832*I, 
    -0.6425706645017850069449329585386684645252752794462551453299734966959952\
75258536097383016361119645546626384144260832555775058395103508772609375692676\
9765549`131.80792089467363, 6.81949021779383751526812424919709025453453619775\
86327054178114704306995506635898323100769354264635649389625333023628908002342\
758493758496299965538581197465`132.98426690857733 + 0``132.150514997832*I, 
    -0.2524994499090998177301954466210528113869512589848051716668649826255022\
72522716365698786470524940504361290888385919616075327263759139145721097282471\
7997176`131.40226043630935, 2.05248383623027272699269236022321623034091155297\
76842395311635212507304238032555925517056557301218976872213620545452839495413\
395714571003145900090283517633`132.31227974563868, 
    -0.8224670334241132182362075833230125946094749506033992188677791146850037\
35201600436916814450309879352652002159481168595339814362343502503894301639016\
5766213`131.91511849934065, -0.4026726807648758536697672463007015732851928719\
75812582414047131114132766993350232836682911377494801717954078023393839069406\
5028644852093711238578199368419`131.604952165998, -0.037759505807450025583051\
66500704103687458178689856451267555343392589597842199088753837966606872664436\
12378732730859007176169802515077300809053116497009297`130.57702630166148, 
    -0.2189925530178222293143180213983296378002432772887882264594156946558959\
77797607809687542299424174685940583769902822584772716296789077204544312388755\
5234201`131.3404293466289, 2.036883533940167053884948027025122521382720911146\
83546531338025940370185112625057259631021840089106355567943996540077104060376\
55390566973906963972098848591`132.3089661973786}, 
   {-0.3247204654238891689510361171268471648334044571809666190009028007320197\
30718091973618621183025992711673201712426093265958910591983024289586295141759\
2967501`131.6620246586187 + 0``132.150514997832*I, 
    -4.2249552336780852633817025690322995757757145360680341708791350233803743\
09936670876243715514435596283182622561048351135919137649105769178715090183643\
7630338`132.6258221116598, -0.66622725650117792004793497416515206256107372823\
28400738831566114796624238521697658722222716453873358087691396795997285033686\
190852378811602593288198019067`131.8236223964517, 
    -2.3294991641152998003695146987573854660098769674738974760668746260227809\
91526619446053009971206586655332830213361528044977054347037602316683360261095\
9876062`132.51777755678015 + 0``132.150514997832*I, 
    -2.8656685654382160731425791789799571733562188347373737312136602916712268\
00294882881738032185551457292705625847252289380423161387625205881417873076325\
1071001`132.45722595977912, 14.0553195978947126002244542290135384963542778534\
61767263610550697797539371589228446369657529454663096549866570099948368983076\
7141581140547707577039506596396`133.29835572312402 + 0``132.150514997832*I, 
    -0.0754299497078127096972143087675114773612729626504747678408477196677757\
65812004645741471446797768011410745249369839818144921099115421590215862830148\
7548165`130.8775438181544, -3.13055332918281163021191405496618936544987612760\
05319452253666440797210297855876700197741736099261805602859675840128305200522\
085621699021096364074252112249`132.49562110641935, 
    -2.8047994407057199992660557101933833117849680154611640575153002957976224\
80168063877101730371755115602341131368188941678643147990663570994167153926367\
7601029`132.44790181214873, -2.1793984122520973950853503763360544190470378964\
74173828459454556389759106348329110816354246661940364329358730501487106126916\
504224399413724498817378591287`132.33833663016645, 
    -2.1021273756563195229006985665765989884061800833088733716449442272598521\
86410751124182662880249846296422827453640098591381322655090290493166041696596\
2630197`132.32265902799512, -2.1222218774522355269255895029507705131654136361\
16593944378934458923144329041841268177964710035403553353698381499836703845117\
9949472335771054251200920482998`132.3267907872542, 
    -3.1172328902260780181385531364790228422957583624637674888712895369781057\
55214397182581282350335901141177209212087350062382541147564323606733278541433\
92674`132.49376924987448}, {-0.7957218820211128211408664793976375060536224270\
64124032983606444506470446026315164203456784354155905724619890128245612837824\
8563961647040970349071561293931`132.05127629897507 + 0``132.150514997832*I, 
    -7.4083353029721181365794670567387186280516360962354641874351486423211807\
09383047238436551687609645086281771188305012011545960567528992322934172401989\
9453917`132.8697206303876, 8.262041136610171949282431327411559075855759563618\
69294335987558285910220796184109607077132520646080513769436047968521878725155\
92428124330930959859443057491`132.91708735299332, 
    -1.2825208207281097784973510976031877926736973373549455581558094992460351\
01478188395725644333035614482346334758461207316589749943564749319554485425805\
2951066`132.25857942210624 + 0``132.150514997832*I, 
    -5.4832111507953089240243262004882432061763283165353248377675455244125735\
22172650368357761375851521510522772324591002497767987546479908360066758487871\
7172584`132.73903497027882, 25.0951603319011305187914289250308125262742066439\
31258177001741074625963410180815555625083751736864067345815475916139528361468\
7783218548889590771344084929271`133.55010497254773 + 0``132.150514997832*I, 
    -0.3293784122549359713382354776700557645856837388758619431788082742227310\
65362211538298390251035654536112503072850595096840933838468130458635397877805\
9550516`131.51769513173178, 2.55929559180565894560620671405808491670280019631\
31563844469984192609673056844818510572265628547879001612762860379788191846735\
671095991222913277762088853081`132.40812044863685, 
    -3.1793244990264684375782608585896807144008309212612602913187426328671043\
10049220986760922055578743506871910515854875555842840710250299508219595813427\
8499555`132.502334856617, -0.925208566201077723337460838784705614139719581321\
63210466983012797432101766785997688103031008847401683031223570958192789462157\
32298219262507291975544558564`131.9662396451066, -0.2083440473485607606083277\
28682842465221562181049892584273904601386962500944121429261670823649502341555\
5791444880574843086346747542039873621695065043420877`131.31878109663106, 
    -0.5335783237810365061599039388145779802836426847692225282842624515959272\
03589725194573378629597308729196633381534543078263769029607617577786186888133\
6994559`131.72719817837944, 2.53894447982608822035025587386232699299552297479\
02428920433961244286217000425846966423384266393574795154417406947935190445383\
591085790811838992883688193681`132.40465320407625}}, 9.2795597070870749032470\
55870874180630354187762847012594394338177279182000598338699809477283781713384\
98297194928868337301167914859388979205818568650867638860613372090412430838127\
75861885431467262235935027390891647869033435120358616701723620567195764021611\
06185595028091079388373017076224532092666539097731372668698446156021072891019\
21107096119887961448644943591465446210517511751691380949438579494006993698316\
0076376046211`403.2328234893492*^-137}}


==> anc/1loop/pureBasis-1loop.m <==
(* 

  Pure basis. 
  
  Formatted as {{Topology[propagatorPowers_List], numerator_List}..}.
  When flattened (see usageExample.m) indexing matches diffEq-*.m file.
  propagatorPowers correspond to the variable Propagators in input-*.m file.

*)

{{Topology[{1, 1, 1, 1, 1}], Insertion[ep^2*tr5*Mu11]}, 
 {Topology[{0, 1, 1, 1, 1}], Insertion[ep^2*s23*s34]}, 
 {Topology[{1, 0, 1, 1, 1}], Insertion[ep^2*s34*s45]}, 
 {Topology[{1, 1, 0, 1, 1}], Insertion[ep^2*s15*s45]}, 
 {Topology[{1, 1, 1, 0, 1}], Insertion[ep^2*(s12*s15 - p1s*s34)]}, 
 {Topology[{1, 1, 1, 1, 0}], Insertion[ep^2*s12*s23]}, 
 {Topology[{1, 1, 0, 1, 0}], Insertion[ep^2*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]]}, 
 {Topology[{1, 1, 0, 0, 0}], Insertion[(1 - 2*ep)*ep]}, 
 {Topology[{1, 0, 1, 0, 0}], Insertion[(1 - 2*ep)*ep]}, 
 {Topology[{0, 1, 0, 1, 0}], Insertion[(1 - 2*ep)*ep]}, 
 {Topology[{0, 0, 1, 0, 1}], Insertion[(1 - 2*ep)*ep]}, 
 {Topology[{1, 0, 0, 1, 0}], Insertion[(1 - 2*ep)*ep]}, 
 {Topology[{0, 1, 0, 0, 1}], Insertion[(1 - 2*ep)*ep]}}


==> anc/alphabet.m <==
(* 
  Alphabet in terms of independent Mandelstam variables.
  Ordered as described in section 5.2.
  Square roots are defined in determinants.m.
*)
{p1s, s34, s12, s15, s23, s45, p1s - s12 - s15 + s34, -p1s + s12, -p1s + s15, 
 -s12 - s23 + s45, -s15 + s23 - s45, s15 - s23 - s34, s12 - s34 - s45, 
 s15 - s34, s12 - s34, p1s - s12 - s23, p1s - s15 - s45, -s12 + s45, 
 -s15 + s23, -s23 - s34, -s34 - s45, s12*s15 - p1s*s34, 
 p1s*s12 - s12^2 - s12*s23 - p1s*s45 + s12*s45, 
 p1s*s15 - s15^2 - p1s*s23 + s15*s23 - s15*s45, -(s12*s15) + s12*s23 + p1s*s34 + 
  p1s*s45 - s12*s45, -(s12*s15) + p1s*s23 - s15*s23 + p1s*s34 + s15*s45, 
 s12*s23 + p1s*s45 - s12*s45, p1s*s23 - s15*s23 + s15*s45, 
 -(p1s*s15) + p1s*s23 + s15*s45, -(p1s*s12) + s12*s23 + p1s*s45, 
 s12*s15 - s12*s23 - p1s*s34, s12*s15 - p1s*s34 - s15*s45, 
 (p1s - s23 + s45 + sqrtG3)/(p1s - s23 + s45 - sqrtG3), 
 (p1s + s23 - s45 + sqrtG3)/(p1s + s23 - s45 - sqrtG3), 
 (s12 + s15 + sqrtG3nc)/(s12 + s15 - sqrtG3nc), 
 (-2*p1s + s12 + s15 - sqrtG3nc)/(-2*p1s + s12 + s15 + sqrtG3nc), 
 (p1s - 2*s12 - s23 + s45 - sqrtG3)/(p1s - 2*s12 - s23 + s45 + sqrtG3), 
 (p1s - 2*s15 + s23 - s45 - sqrtG3)/(p1s - 2*s15 + s23 - s45 + sqrtG3), 
 -((s12 - s15 + sqrtG3nc)/(-s12 + s15 + sqrtG3nc)), 
 (-(s12*(s15 - s23)) + p1s*s34 - s23*s34 + s15*s45 - s34*s45 + tr5)/
  (-(s12*(s15 - s23)) + p1s*s34 - s23*s34 + s15*s45 - s34*s45 - tr5), 
 (-(s12*s15) + s12*s23 + p1s*s34 + s23*s34 + s15*s45 - s34*s45 - tr5)/
  (-(s12*s15) + s12*s23 + p1s*s34 + s23*s34 + s15*s45 - s34*s45 + tr5), 
 (-(s12*s15) + s12*s23 + p1s*s34 - s23*s34 + s15*s45 + s34*s45 - tr5)/
  (-(s12*s15) + s12*s23 + p1s*s34 - s23*s34 + s15*s45 + s34*s45 + tr5), 
 (s12*s23 + p1s*s34 - s23*s34 + s34*s45 - s15*(s12 + s45) + tr5)/
  (s12*s23 + p1s*s34 - s23*s34 + s34*s45 - s15*(s12 + s45) - tr5), 
 (-(s12*(s15 + s23)) + p1s*s34 + s23*s34 + s15*s45 - s34*s45 + tr5)/
  (-(s12*(s15 + s23)) + p1s*s34 + s23*s34 + s15*s45 - s34*s45 - tr5), 
 (s12*s15 - s12*s23 + p1s*s34 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45 + tr5)/
  (s12*s15 - s12*s23 + p1s*s34 - 2*s12*s34 - s23*s34 - s15*s45 + s34*s45 - 
   tr5), (s12*s15 - s12*s23 + p1s*s34 - 2*s15*s34 + s23*s34 - s15*s45 - 
   s34*s45 + tr5)/(s12*s15 - s12*s23 + p1s*s34 - 2*s15*s34 + s23*s34 - 
   s15*s45 - s34*s45 - tr5), (p1s^2*s34 + s23^2*s34 + s15*s23*s45 - 
   2*s23*s34*s45 - s15*s45^2 + s34*s45^2 + s12*s23*(-s23 + s45) + 
   s12*s15*(s23 + s45) + p1s*(s12*(-s15 + s23) + (s15 - 2*s34)*s45 - 
     2*s23*(s34 + s45)) + sqrtG3*tr5)/(p1s^2*s34 + s23^2*s34 + s15*s23*s45 - 
   2*s23*s34*s45 - s15*s45^2 + s34*s45^2 + s12*s23*(-s23 + s45) + 
   s12*s15*(s23 + s45) + p1s*(s12*(-s15 + s23) + (s15 - 2*s34)*s45 - 
     2*s23*(s34 + s45)) - sqrtG3*tr5), sqrtG3, tr5, sqrtG3nc, 
 s12*s15 - s12*s23 + s15*s23 - s23^2 - p1s*s34 + s12*s45 - s15*s45 + 
  2*s23*s45 - s45^2, p1s^2*s15 - p1s*s12*s15 - p1s^2*s23 + p1s*s12*s23 - 
  p1s*s23*s34 - p1s*s15*s45 + s12*s15*s45, p1s^2*s12 - p1s*s12*s15 - p1s*s12*s23 + 
  s12*s15*s23 - p1s^2*s45 + p1s*s15*s45 - p1s*s34*s45, 
 -((-s12 + s15 - 2*s23 + 2*s45 + sqrtG3nc)/(s12 - s15 + 2*s23 - 2*s45 + 
    sqrtG3nc)), (2*p1s*s12 - s12*s15 - s12*s23 - p1s*s34 + s23*s34 - 2*p1s*s45 + 
   s15*s45 - s34*s45 + tr5)/(2*p1s*s12 - s12*s15 - s12*s23 - p1s*s34 + 
   s23*s34 - 2*p1s*s45 + s15*s45 - s34*s45 - tr5), 
 (2*p1s*s15 - s12*s15 - 2*p1s*s23 + s12*s23 - p1s*s34 - s23*s34 - s15*s45 + 
   s34*s45 + tr5)/(2*p1s*s15 - s12*s15 - 2*p1s*s23 + s12*s23 - p1s*s34 - 
   s23*s34 - s15*s45 + s34*s45 - tr5), 
 ((s12*s15 - s12*s23 - p1s*s34 + s23*s34 + 2*s12*s45 - s15*s45 + 2*s23*s45 - 
    s34*s45 - 2*s45^2 - tr5)*(s12*s15 - s12*s23 + 2*s15*s23 - 2*s23^2 - 
    p1s*s34 - s23*s34 - s15*s45 + 2*s23*s45 + s34*s45 + tr5))/
  ((s12*s15 - s12*s23 + 2*s15*s23 - 2*s23^2 - p1s*s34 - s23*s34 - s15*s45 + 
    2*s23*s45 + s34*s45 - tr5)*(s12*s15 - s12*s23 - p1s*s34 + s23*s34 + 
    2*s12*s45 - s15*s45 + 2*s23*s45 - s34*s45 - 2*s45^2 + tr5)), 
 (s12^2*(s15 - s23) - s15*s23*s34 - s15^2*s45 + s15*s34*s45 + 
   p1s*s34*(-s15 + 2*(s23 + s34 + s45)) + 
   s12*(s15^2 - s34*(p1s - s23 + s45) - s15*(s23 + 2*s34 + s45)) - 
   sqrtG3nc*tr5)/(s12^2*(s15 - s23) - s15*s23*s34 - s15^2*s45 + s15*s34*s45 + 
   p1s*s34*(-s15 + 2*(s23 + s34 + s45)) + 
   s12*(s15^2 - s34*(p1s - s23 + s45) - s15*(s23 + 2*s34 + s45)) + 
   sqrtG3nc*tr5)}


==> anc/determinants.m <==
(* ::Package:: *)

(****************************************************************************************************)
(*  Construct the \mu_{ij} in terms of propagator variables defined before this file is included.   *)
(****************************************************************************************************)
internal = Internal;
external = External;
propagators = Propagators;
replacements = Replacements;

(* Construct rulels to rewrite scalar products in terms of propagator variables. *)
sps = Union[Flatten[Outer[Times, internal, Join[internal, external]]]];
ii = 1; varssprepl = Map[(v[ii++]->#)&, sps];
ii = 1; spvarsrepl = Map[(#->v[ii++])&, sps];
vars = varssprepl /. {(x_->_) -> x};
ii = 0; eqns = Map[(d[ii++]==#)&, Simplify[Expand[propagators] /. spvarsrepl /. replacements]];
sppropsrepl = Apply[Sequence, (Flatten[Solve[eqns, vars]] /. varssprepl)];

mu11 = Det[((Outer[Times, Prepend[external, l1], Prepend[external, l1]] /. {replacements}) /. {sppropsrepl})[[1]]]/tr5^2 /. d[i_] :> d[i+1];
mu12 = Det[((Outer[Times, Prepend[external, l1], Prepend[external, l2]] /. {replacements}) /. {sppropsrepl})[[1]]]/tr5^2 /. d[i_] :> d[i+1];
mu22 = Det[((Outer[Times, Prepend[external, l2], Prepend[external, l2]] /. {replacements}) /. {sppropsrepl})[[1]]]/tr5^2 /. d[i_] :> d[i+1];


(*****************************************)
(* Implementation square roots of Eq A.2 *)
(*****************************************)
tr5Exp = Sqrt[(-s12*s15 + s12*s23 + p1s*s34 + s15*s45 -s34*s45 -s23*s34)^2 - 4*s23*s34*s45*(p1s - s12 - s15 + s34)]; (* \sqrt{\Delta_5}*)
sqrtG3Exp = Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]; (* \sqrt{Delta_3} *)
sqrtG3ncExp = Sqrt[(s12 + s15)^2 - 4 p1s*s34]; (* \sqrt{Delta_3^{nc}} *)


==> anc/mzz/diffEq-mzz.m <==
(* Constant differential equation matrices of Eq (4.2) in SparseArray format.
   Arranged as a rank three tensor: M_{\alpha i j}.*)

SparseArray[Automatic, {58, 74, 74}, 0, 
 {1, {{0, 122, 301, 431, 477, 675, 909, 987, 1037, 1086, 1086, 1087, 1183, 
   1331, 1344, 1361, 1362, 1363, 1406, 1452, 1452, 1453, 1581, 1673, 1762, 
   1869, 1869, 1873, 1873, 1873, 1873, 1877, 1877, 1934, 1993, 1993, 1993, 
   2015, 2065, 2065, 2174, 2307, 2307, 2470, 2640, 2732, 2799, 2817, 2826, 
   2834, 2834, 2834, 2834, 2834, 2834, 2834, 2834, 2834, 2834}, {{3, 14}, {3, 
   25}, {3, 26}, {3, 33}, {3, 35}, {3, 47}, {3, 56}, {3, 62}, {3, 63}, {3, 
   67}, {3, 68}, {3, 70}, {4, 25}, {4, 35}, {4, 47}, {4, 56}, {4, 67}, {4, 
   68}, {5, 25}, {5, 34}, {5, 35}, {5, 47}, {5, 55}, {5, 56}, {5, 58}, {5, 
   63}, {5, 67}, {5, 68}, {5, 73}, {12, 14}, {12, 25}, {12, 26}, {12, 33}, 
   {12, 35}, {12, 62}, {12, 63}, {12, 70}, {13, 13}, {13, 41}, {13, 57}, {13, 
   61}, {13, 74}, {14, 34}, {14, 35}, {14, 55}, {14, 58}, {14, 63}, {14, 67}, 
   {14, 70}, {14, 72}, {14, 73}, {15, 46}, {15, 51}, {15, 55}, {15, 62}, {15, 
   65}, {19, 34}, {19, 35}, {19, 55}, {19, 58}, {19, 63}, {19, 65}, {19, 67}, 
   {25, 25}, {25, 34}, {25, 35}, {25, 47}, {25, 55}, {25, 56}, {25, 58}, {25, 
   63}, {25, 67}, {25, 68}, {25, 73}, {31, 56}, {31, 67}, {31, 68}, {33, 60}, 
   {33, 63}, {33, 68}, {34, 34}, {34, 35}, {34, 55}, {34, 63}, {34, 65}, {34, 
   67}, {35, 34}, {35, 35}, {35, 55}, {35, 63}, {35, 67}, {36, 68}, {40, 40}, 
   {40, 57}, {40, 59}, {45, 45}, {46, 46}, {46, 51}, {46, 55}, {46, 62}, {49, 
   55}, {49, 65}, {50, 58}, {50, 67}, {55, 55}, {55, 65}, {56, 56}, {56, 67}, 
   {57, 57}, {58, 58}, {58, 63}, {58, 67}, {59, 59}, {60, 60}, {60, 63}, {61, 
   61}, {68, 68}, {69, 70}, {69, 72}, {69, 73}, {73, 73}, {74, 74}, {1, 1}, 
   {1, 2}, {1, 6}, {1, 16}, {1, 22}, {3, 3}, {3, 4}, {3, 7}, {3, 10}, {3, 
   12}, {3, 15}, {3, 17}, {3, 19}, {3, 21}, {3, 29}, {3, 31}, {3, 33}, {3, 
   35}, {3, 38}, {3, 43}, {3, 44}, {3, 46}, {3, 47}, {3, 48}, {3, 50}, {3, 
   52}, {3, 53}, {3, 54}, {3, 56}, {3, 58}, {3, 60}, {3, 62}, {3, 63}, {3, 
   67}, {4, 17}, {4, 19}, {4, 31}, {4, 35}, {4, 36}, {4, 38}, {4, 43}, {4, 
   47}, {4, 49}, {4, 50}, {4, 52}, {4, 53}, {4, 54}, {4, 55}, {4, 56}, {4, 
   58}, {4, 63}, {4, 64}, {4, 65}, {4, 66}, {4, 67}, {4, 68}, {7, 7}, {8, 7}, 
   {8, 8}, {8, 27}, {8, 28}, {8, 29}, {8, 33}, {8, 36}, {8, 48}, {8, 60}, {8, 
   63}, {8, 64}, {8, 65}, {8, 66}, {8, 67}, {8, 68}, {9, 9}, {10, 10}, {10, 
   29}, {10, 44}, {10, 52}, {10, 62}, {10, 63}, {10, 66}, {11, 10}, {11, 11}, 
   {11, 29}, {11, 37}, {11, 38}, {11, 39}, {11, 43}, {11, 44}, {11, 52}, {11, 
   53}, {11, 54}, {11, 62}, {11, 63}, {11, 64}, {11, 66}, {11, 70}, {11, 71}, 
   {15, 15}, {15, 42}, {15, 44}, {15, 46}, {15, 49}, {15, 51}, {15, 55}, {15, 
   62}, {15, 65}, {16, 16}, {17, 17}, {17, 28}, {17, 31}, {17, 36}, {17, 43}, 
   {17, 47}, {17, 53}, {17, 56}, {17, 64}, {17, 65}, {17, 66}, {17, 67}, {17, 
   68}, {18, 18}, {19, 19}, {19, 28}, {19, 35}, {19, 37}, {19, 49}, {19, 50}, 
   {19, 55}, {19, 58}, {19, 63}, {19, 65}, {19, 67}, {20, 20}, {21, 21}, {21, 
   29}, {21, 33}, {21, 36}, {21, 42}, {21, 48}, {21, 51}, {21, 60}, {21, 63}, 
   {21, 64}, {21, 65}, {21, 66}, {21, 68}, {22, 22}, {23, 23}, {23, 37}, {23, 
   38}, {23, 39}, {23, 43}, {23, 52}, {23, 53}, {23, 54}, {23, 63}, {23, 66}, 
   {23, 71}, {28, 28}, {28, 65}, {28, 67}, {29, 29}, {29, 63}, {29, 66}, {36, 
   64}, {37, 37}, {37, 52}, {37, 54}, {38, 38}, {42, 42}, {42, 51}, {42, 65}, 
   {43, 43}, {43, 53}, {43, 66}, {44, 44}, {44, 52}, {44, 62}, {64, 64}, {3, 
   3}, {3, 31}, {3, 48}, {3, 50}, {3, 54}, {3, 58}, {3, 60}, {3, 63}, {3, 
   67}, {3, 68}, {4, 23}, {4, 31}, {4, 38}, {4, 43}, {4, 50}, {4, 53}, {4, 
   54}, {4, 58}, {4, 63}, {4, 66}, {4, 67}, {5, 23}, {5, 31}, {5, 37}, {5, 
   38}, {5, 39}, {5, 43}, {5, 50}, {5, 52}, {5, 53}, {5, 54}, {5, 58}, {5, 
   63}, {5, 66}, {5, 67}, {5, 71}, {7, 31}, {7, 48}, {7, 60}, {7, 63}, {7, 
   68}, {10, 23}, {10, 38}, {10, 43}, {10, 53}, {10, 66}, {11, 23}, {11, 37}, 
   {11, 38}, {11, 39}, {11, 43}, {11, 52}, {11, 53}, {11, 54}, {11, 63}, {11, 
   66}, {11, 71}, {15, 15}, {19, 37}, {19, 38}, {19, 50}, {19, 52}, {19, 54}, 
   {19, 58}, {19, 63}, {19, 64}, {19, 67}, {21, 48}, {21, 60}, {21, 63}, {21, 
   68}, {23, 23}, {23, 37}, {23, 38}, {23, 39}, {23, 43}, {23, 52}, {23, 53}, 
   {23, 54}, {23, 63}, {23, 66}, {23, 71}, {24, 31}, {24, 39}, {24, 50}, {24, 
   53}, {24, 54}, {24, 58}, {24, 66}, {24, 67}, {27, 31}, {27, 48}, {27, 60}, 
   {27, 63}, {27, 68}, {31, 31}, {36, 66}, {37, 37}, {37, 38}, {37, 52}, {37, 
   54}, {37, 63}, {37, 64}, {38, 37}, {38, 38}, {38, 52}, {38, 54}, {39, 39}, 
   {39, 53}, {39, 54}, {39, 71}, {44, 52}, {44, 64}, {48, 48}, {48, 60}, {48, 
   63}, {48, 68}, {49, 52}, {49, 64}, {50, 50}, {50, 54}, {50, 58}, {50, 67}, 
   {52, 52}, {52, 64}, {54, 54}, {54, 63}, {66, 66}, {69, 69}, {71, 71}, {4, 
   35}, {4, 47}, {4, 56}, {4, 67}, {4, 68}, {7, 33}, {7, 47}, {7, 56}, {7, 
   67}, {7, 68}, {8, 33}, {8, 47}, {8, 56}, {8, 67}, {8, 68}, {12, 12}, {12, 
   33}, {12, 35}, {12, 46}, {14, 12}, {14, 33}, {14, 35}, {14, 46}, {17, 47}, 
   {17, 56}, {17, 67}, {17, 68}, {25, 35}, {25, 47}, {25, 56}, {25, 67}, {25, 
   68}, {26, 33}, {26, 47}, {26, 56}, {26, 67}, {26, 68}, {33, 33}, {35, 35}, 
   {36, 65}, {46, 46}, {47, 47}, {47, 56}, {47, 67}, {47, 68}, {65, 65}, {1, 
   1}, {1, 6}, {1, 9}, {1, 20}, {1, 22}, {2, 2}, {2, 6}, {3, 3}, {3, 31}, {3, 
   50}, {3, 54}, {3, 58}, {3, 63}, {3, 67}, {4, 17}, {4, 19}, {4, 31}, {4, 
   35}, {4, 36}, {4, 38}, {4, 43}, {4, 47}, {4, 49}, {4, 50}, {4, 52}, {4, 
   53}, {4, 54}, {4, 55}, {4, 56}, {4, 58}, {4, 63}, {4, 64}, {4, 65}, {4, 
   66}, {4, 68}, {5, 24}, {5, 30}, {5, 31}, {5, 39}, {5, 50}, {5, 53}, {5, 
   54}, {5, 58}, {5, 66}, {5, 67}, {5, 68}, {5, 71}, {5, 73}, {7, 7}, {7, 8}, 
   {7, 21}, {7, 27}, {7, 28}, {7, 42}, {7, 51}, {7, 64}, {7, 67}, {8, 8}, {9, 
   9}, {9, 18}, {9, 22}, {12, 14}, {12, 25}, {12, 26}, {12, 33}, {12, 35}, 
   {12, 62}, {12, 63}, {12, 70}, {13, 13}, {13, 40}, {13, 57}, {13, 59}, {13, 
   74}, {14, 32}, {14, 33}, {14, 51}, {14, 60}, {14, 63}, {14, 68}, {14, 70}, 
   {14, 72}, {14, 73}, {15, 15}, {16, 16}, {17, 17}, {17, 28}, {17, 30}, {17, 
   36}, {17, 43}, {17, 47}, {17, 64}, {17, 65}, {17, 66}, {17, 68}, {18, 18}, 
   {19, 19}, {19, 28}, {19, 35}, {19, 38}, {19, 49}, {19, 50}, {19, 52}, {19, 
   54}, {19, 55}, {19, 58}, {19, 63}, {19, 64}, {19, 65}, {19, 67}, {20, 20}, 
   {21, 21}, {22, 22}, {24, 24}, {24, 30}, {24, 31}, {24, 39}, {24, 50}, {24, 
   53}, {24, 54}, {24, 56}, {24, 58}, {24, 66}, {24, 67}, {24, 68}, {24, 71}, 
   {24, 73}, {26, 26}, {26, 32}, {26, 33}, {26, 47}, {26, 51}, {26, 56}, {26, 
   60}, {26, 63}, {26, 67}, {26, 68}, {26, 72}, {27, 27}, {27, 30}, {27, 31}, 
   {27, 53}, {27, 56}, {27, 60}, {27, 63}, {27, 67}, {27, 68}, {27, 72}, {28, 
   28}, {28, 64}, {28, 65}, {30, 30}, {30, 53}, {30, 56}, {31, 31}, {32, 32}, 
   {32, 33}, {32, 51}, {32, 63}, {32, 65}, {32, 68}, {33, 32}, {33, 33}, {33, 
   51}, {33, 63}, {33, 68}, {35, 58}, {35, 63}, {35, 67}, {41, 41}, {41, 57}, 
   {41, 61}, {42, 42}, {45, 45}, {46, 46}, {46, 51}, {46, 55}, {46, 62}, {48, 
   48}, {50, 50}, {50, 54}, {50, 58}, {51, 51}, {51, 65}, {56, 56}, {56, 68}, 
   {57, 57}, {58, 58}, {58, 63}, {59, 59}, {60, 60}, {60, 63}, {60, 68}, {61, 
   61}, {67, 67}, {69, 69}, {72, 72}, {74, 74}, {1, 1}, {2, 1}, {2, 2}, {2, 
   16}, {2, 18}, {2, 20}, {2, 22}, {3, 3}, {3, 5}, {3, 8}, {3, 11}, {3, 24}, 
   {3, 26}, {3, 27}, {3, 31}, {3, 33}, {3, 39}, {3, 47}, {3, 48}, {3, 50}, 
   {3, 53}, {3, 54}, {3, 56}, {3, 58}, {3, 60}, {3, 63}, {3, 66}, {3, 67}, 
   {3, 68}, {3, 69}, {3, 70}, {3, 71}, {4, 4}, {4, 5}, {4, 17}, {4, 23}, {4, 
   25}, {5, 5}, {6, 6}, {6, 18}, {6, 20}, {7, 7}, {7, 8}, {7, 17}, {7, 27}, 
   {7, 29}, {7, 31}, {7, 33}, {7, 43}, {7, 47}, {7, 48}, {7, 53}, {7, 56}, 
   {7, 60}, {7, 63}, {7, 64}, {7, 67}, {8, 8}, {8, 32}, {8, 33}, {8, 51}, {8, 
   60}, {8, 63}, {8, 68}, {9, 9}, {9, 18}, {9, 22}, {10, 10}, {11, 11}, {11, 
   23}, {11, 37}, {11, 38}, {11, 39}, {11, 43}, {11, 52}, {11, 53}, {11, 54}, 
   {11, 63}, {11, 66}, {11, 71}, {12, 12}, {13, 13}, {13, 40}, {13, 41}, {13, 
   57}, {13, 59}, {13, 61}, {14, 14}, {15, 15}, {15, 42}, {15, 44}, {15, 49}, 
   {16, 16}, {17, 17}, {18, 18}, {19, 19}, {19, 28}, {19, 34}, {19, 37}, {19, 
   49}, {19, 50}, {20, 20}, {21, 21}, {21, 29}, {21, 32}, {21, 36}, {21, 42}, 
   {21, 48}, {21, 64}, {21, 65}, {21, 66}, {21, 68}, {22, 22}, {23, 23}, {23, 
   37}, {23, 38}, {23, 39}, {23, 52}, {23, 53}, {23, 54}, {23, 63}, {23, 66}, 
   {23, 71}, {24, 24}, {24, 30}, {24, 31}, {24, 39}, {24, 50}, {24, 53}, {24, 
   54}, {24, 56}, {24, 58}, {24, 66}, {24, 67}, {24, 68}, {24, 71}, {24, 73}, 
   {25, 25}, {25, 34}, {25, 35}, {25, 55}, {25, 56}, {25, 58}, {25, 63}, {25, 
   67}, {25, 68}, {25, 73}, {26, 26}, {26, 32}, {26, 33}, {26, 51}, {26, 56}, 
   {26, 60}, {26, 63}, {26, 67}, {26, 68}, {26, 72}, {27, 27}, {27, 30}, {27, 
   31}, {27, 48}, {27, 53}, {27, 56}, {27, 60}, {27, 63}, {27, 67}, {27, 68}, 
   {27, 72}, {29, 29}, {29, 64}, {29, 66}, {30, 30}, {30, 31}, {30, 53}, {30, 
   66}, {30, 67}, {30, 68}, {31, 30}, {31, 31}, {31, 53}, {31, 67}, {31, 68}, 
   {32, 32}, {32, 51}, {32, 60}, {33, 33}, {34, 34}, {34, 55}, {34, 58}, {35, 
   35}, {37, 37}, {37, 52}, {37, 54}, {38, 38}, {39, 39}, {39, 53}, {39, 54}, 
   {39, 71}, {40, 40}, {40, 57}, {40, 59}, {41, 41}, {41, 57}, {41, 61}, {43, 
   43}, {44, 44}, {44, 52}, {44, 64}, {45, 45}, {46, 46}, {47, 47}, {53, 53}, 
   {53, 66}, {56, 56}, {56, 67}, {56, 68}, {57, 57}, {58, 58}, {58, 67}, {59, 
   59}, {60, 60}, {60, 68}, {61, 61}, {62, 62}, {63, 63}, {69, 69}, {69, 70}, 
   {69, 72}, {69, 73}, {70, 70}, {71, 71}, {72, 72}, {73, 73}, {74, 74}, {2, 
   9}, {4, 4}, {4, 5}, {4, 17}, {4, 23}, {4, 25}, {5, 4}, {5, 5}, {5, 17}, 
   {5, 23}, {5, 25}, {5, 28}, {5, 30}, {5, 36}, {5, 43}, {5, 47}, {5, 64}, 
   {5, 65}, {5, 66}, {5, 68}, {6, 6}, {6, 18}, {6, 20}, {8, 7}, {8, 8}, {8, 
   26}, {8, 27}, {8, 28}, {8, 29}, {8, 30}, {8, 31}, {8, 32}, {8, 33}, {8, 
   36}, {8, 47}, {8, 48}, {8, 51}, {8, 53}, {8, 56}, {8, 60}, {8, 63}, {8, 
   64}, {8, 65}, {8, 66}, {8, 67}, {8, 68}, {8, 72}, {9, 9}, {17, 17}, {17, 
   28}, {17, 30}, {17, 36}, {17, 43}, {17, 47}, {17, 64}, {17, 65}, {17, 66}, 
   {17, 68}, {18, 18}, {21, 21}, {21, 29}, {21, 32}, {21, 36}, {21, 42}, {21, 
   48}, {21, 64}, {21, 65}, {21, 66}, {21, 68}, {22, 22}, {36, 36}, {36, 64}, 
   {36, 65}, {36, 66}, {36, 68}, {49, 49}, {49, 52}, {49, 55}, {3, 5}, {4, 
   5}, {5, 30}, {5, 31}, {5, 53}, {5, 56}, {5, 66}, {5, 67}, {5, 68}, {15, 
   49}, {17, 30}, {17, 31}, {17, 53}, {17, 56}, {17, 66}, {17, 67}, {17, 68}, 
   {19, 49}, {19, 50}, {24, 30}, {24, 31}, {24, 50}, {24, 53}, {24, 56}, {24, 
   67}, {24, 68}, {24, 71}, {24, 73}, {30, 30}, {30, 31}, {30, 53}, {30, 56}, 
   {30, 66}, {30, 67}, {30, 68}, {31, 30}, {31, 31}, {31, 53}, {31, 56}, {31, 
   66}, {31, 67}, {31, 68}, {36, 66}, {36, 68}, {48, 66}, {48, 68}, {49, 49}, 
   {50, 50}, {69, 71}, {69, 73}, {4, 25}, {8, 32}, {8, 33}, {8, 51}, {8, 60}, 
   {8, 63}, {8, 65}, {8, 68}, {12, 25}, {14, 25}, {14, 32}, {14, 33}, {14, 
   51}, {14, 55}, {14, 60}, {14, 63}, {14, 68}, {21, 32}, {21, 33}, {21, 51}, 
   {21, 60}, {21, 63}, {21, 65}, {21, 68}, {25, 25}, {32, 32}, {32, 33}, {32, 
   51}, {32, 60}, {32, 63}, {32, 65}, {32, 68}, {33, 32}, {33, 33}, {33, 51}, 
   {33, 60}, {33, 63}, {33, 65}, {33, 68}, {35, 55}, {35, 65}, {36, 65}, {36, 
   68}, {46, 55}, {46, 65}, {47, 65}, {47, 68}, {55, 55}, {55, 65}, {34, 34}, 
   {2, 6}, {5, 4}, {5, 5}, {5, 23}, {5, 24}, {5, 25}, {5, 28}, {5, 30}, {5, 
   31}, {5, 34}, {5, 35}, {5, 36}, {5, 37}, {5, 38}, {5, 43}, {5, 47}, {5, 
   50}, {5, 52}, {5, 53}, {5, 54}, {5, 55}, {5, 56}, {5, 58}, {5, 63}, {5, 
   64}, {5, 65}, {5, 66}, {5, 67}, {5, 68}, {5, 71}, {5, 73}, {6, 6}, {7, 7}, 
   {7, 8}, {7, 17}, {7, 26}, {7, 27}, {7, 29}, {7, 31}, {7, 33}, {7, 43}, {7, 
   47}, {7, 48}, {7, 53}, {7, 56}, {7, 60}, {7, 63}, {7, 64}, {7, 67}, {8, 
   7}, {8, 8}, {8, 17}, {8, 26}, {8, 27}, {8, 28}, {8, 29}, {8, 30}, {8, 31}, 
   {8, 33}, {8, 36}, {8, 47}, {8, 48}, {8, 53}, {8, 56}, {8, 60}, {8, 63}, 
   {8, 64}, {8, 65}, {8, 66}, {8, 67}, {8, 68}, {9, 9}, {9, 18}, {9, 22}, 
   {17, 17}, {17, 28}, {17, 30}, {17, 36}, {17, 43}, {17, 47}, {17, 64}, {17, 
   65}, {17, 66}, {17, 68}, {18, 18}, {19, 19}, {19, 28}, {19, 34}, {19, 37}, 
   {19, 49}, {19, 50}, {20, 20}, {28, 28}, {42, 42}, {42, 51}, {42, 64}, {1, 
   1}, {1, 2}, {1, 9}, {1, 16}, {1, 20}, {2, 1}, {2, 2}, {2, 9}, {2, 16}, {2, 
   18}, {2, 20}, {2, 22}, {3, 3}, {3, 4}, {3, 5}, {3, 7}, {3, 8}, {3, 10}, 
   {3, 11}, {3, 12}, {3, 14}, {3, 15}, {3, 17}, {3, 19}, {3, 21}, {3, 24}, 
   {3, 25}, {3, 29}, {3, 31}, {3, 33}, {3, 38}, {3, 39}, {3, 43}, {3, 44}, 
   {3, 46}, {3, 48}, {3, 50}, {3, 52}, {3, 53}, {3, 54}, {3, 58}, {3, 60}, 
   {3, 62}, {3, 63}, {3, 66}, {3, 67}, {3, 68}, {3, 69}, {3, 71}, {7, 7}, {7, 
   8}, {7, 21}, {7, 27}, {7, 28}, {7, 42}, {7, 51}, {7, 64}, {7, 67}, {8, 7}, 
   {8, 8}, {8, 21}, {8, 27}, {8, 28}, {8, 29}, {8, 32}, {8, 36}, {8, 48}, {8, 
   51}, {8, 64}, {8, 65}, {8, 66}, {8, 67}, {8, 68}, {9, 9}, {9, 18}, {9, 
   22}, {10, 10}, {10, 11}, {10, 29}, {10, 38}, {10, 39}, {10, 43}, {10, 44}, 
   {10, 52}, {10, 53}, {10, 54}, {10, 62}, {10, 63}, {10, 66}, {10, 70}, {10, 
   71}, {11, 10}, {11, 11}, {11, 29}, {11, 37}, {11, 38}, {11, 39}, {11, 43}, 
   {11, 44}, {11, 52}, {11, 53}, {11, 54}, {11, 62}, {11, 63}, {11, 64}, {11, 
   66}, {11, 70}, {11, 71}, {21, 21}, {21, 29}, {21, 32}, {21, 36}, {21, 42}, 
   {21, 48}, {21, 64}, {21, 65}, {21, 66}, {21, 68}, {22, 22}, {23, 23}, {23, 
   37}, {23, 38}, {23, 39}, {23, 52}, {23, 53}, {23, 54}, {23, 63}, {23, 66}, 
   {23, 71}, {29, 29}, {37, 37}, {37, 38}, {37, 52}, {37, 54}, {37, 63}, {37, 
   64}, {38, 37}, {38, 38}, {38, 52}, {38, 54}, {38, 63}, {38, 64}, {43, 43}, 
   {43, 53}, {43, 64}, {44, 44}, {44, 52}, {44, 62}, {4, 17}, {5, 17}, {7, 
   17}, {8, 17}, {17, 17}, {28, 64}, {28, 65}, {36, 64}, {36, 65}, {42, 64}, 
   {42, 65}, {49, 64}, {49, 65}, {3, 21}, {4, 23}, {7, 21}, {8, 21}, {10, 
   23}, {21, 21}, {23, 23}, {29, 64}, {29, 66}, {36, 64}, {36, 66}, {38, 52}, 
   {38, 64}, {43, 64}, {43, 66}, {52, 52}, {52, 64}, {30, 30}, {32, 32}, {3, 
   11}, {3, 27}, {3, 39}, {3, 53}, {3, 54}, {3, 63}, {3, 66}, {3, 70}, {3, 
   71}, {7, 27}, {10, 11}, {10, 39}, {10, 53}, {10, 54}, {10, 63}, {10, 66}, 
   {10, 70}, {10, 71}, {11, 39}, {11, 53}, {11, 54}, {11, 63}, {11, 66}, {11, 
   70}, {11, 71}, {15, 44}, {27, 27}, {29, 63}, {29, 66}, {31, 53}, {31, 66}, 
   {38, 54}, {38, 63}, {39, 39}, {44, 44}, {48, 63}, {48, 66}, {53, 53}, {53, 
   66}, {54, 54}, {54, 63}, {69, 70}, {69, 71}, {7, 26}, {8, 26}, {8, 51}, 
   {8, 65}, {8, 67}, {12, 26}, {14, 26}, {14, 34}, {14, 35}, {14, 51}, {14, 
   55}, {14, 58}, {14, 63}, {14, 67}, {19, 34}, {19, 35}, {19, 55}, {19, 58}, 
   {19, 63}, {19, 65}, {19, 67}, {26, 26}, {28, 65}, {28, 67}, {33, 51}, {33, 
   65}, {34, 34}, {34, 35}, {34, 55}, {34, 58}, {34, 63}, {34, 65}, {34, 67}, 
   {35, 34}, {35, 35}, {35, 55}, {35, 58}, {35, 63}, {35, 65}, {35, 67}, {46, 
   51}, {46, 65}, {47, 65}, {47, 67}, {51, 51}, {51, 65}, {37, 37}, {1, 1}, 
   {1, 2}, {1, 9}, {1, 16}, {1, 20}, {3, 3}, {3, 4}, {3, 7}, {3, 10}, {3, 
   12}, {3, 15}, {3, 17}, {3, 19}, {3, 21}, {3, 29}, {3, 31}, {3, 33}, {3, 
   35}, {3, 38}, {3, 43}, {3, 44}, {3, 46}, {3, 47}, {3, 48}, {3, 50}, {3, 
   52}, {3, 53}, {3, 54}, {3, 56}, {3, 58}, {3, 60}, {3, 62}, {3, 68}, {4, 
   4}, {5, 4}, {5, 5}, {5, 23}, {5, 25}, {5, 28}, {5, 31}, {5, 36}, {5, 43}, 
   {5, 47}, {5, 53}, {5, 56}, {5, 64}, {5, 65}, {5, 66}, {5, 67}, {5, 68}, 
   {6, 6}, {7, 17}, {7, 21}, {7, 28}, {7, 29}, {7, 31}, {7, 33}, {7, 42}, {7, 
   43}, {7, 47}, {7, 48}, {7, 51}, {7, 53}, {7, 56}, {7, 60}, {7, 63}, {7, 
   64}, {7, 67}, {7, 68}, {15, 15}, {15, 42}, {15, 44}, {15, 46}, {15, 49}, 
   {15, 51}, {15, 55}, {15, 62}, {15, 65}, {16, 16}, {17, 17}, {17, 28}, {17, 
   31}, {17, 36}, {17, 43}, {17, 47}, {17, 53}, {17, 56}, {17, 64}, {17, 65}, 
   {17, 66}, {17, 67}, {17, 68}, {18, 18}, {19, 19}, {19, 28}, {19, 35}, {19, 
   38}, {19, 49}, {19, 50}, {19, 52}, {19, 54}, {19, 55}, {19, 58}, {19, 63}, 
   {19, 64}, {19, 65}, {19, 67}, {20, 20}, {21, 21}, {21, 29}, {21, 33}, {21, 
   36}, {21, 42}, {21, 48}, {21, 51}, {21, 60}, {21, 63}, {21, 64}, {21, 65}, 
   {21, 66}, {21, 68}, {22, 22}, {36, 36}, {49, 49}, {49, 52}, {49, 55}, {49, 
   64}, {49, 65}, {2, 1}, {2, 6}, {2, 9}, {2, 16}, {2, 18}, {2, 20}, {2, 22}, 
   {3, 3}, {3, 5}, {3, 8}, {3, 11}, {3, 24}, {3, 26}, {3, 31}, {3, 33}, {3, 
   39}, {3, 47}, {3, 50}, {3, 53}, {3, 54}, {3, 56}, {3, 58}, {3, 63}, {3, 
   66}, {3, 68}, {3, 69}, {3, 70}, {3, 71}, {5, 24}, {5, 31}, {5, 39}, {5, 
   50}, {5, 53}, {5, 54}, {5, 56}, {5, 58}, {5, 66}, {5, 67}, {5, 68}, {5, 
   71}, {5, 73}, {15, 15}, {15, 42}, {15, 44}, {15, 49}, {16, 16}, {24, 24}, 
   {24, 30}, {24, 31}, {24, 39}, {24, 53}, {24, 54}, {24, 56}, {24, 58}, {24, 
   66}, {24, 67}, {24, 68}, {24, 71}, {24, 73}, {27, 27}, {27, 30}, {27, 31}, 
   {27, 53}, {27, 56}, {27, 60}, {27, 63}, {27, 67}, {27, 68}, {27, 72}, {30, 
   30}, {30, 31}, {30, 53}, {30, 66}, {30, 67}, {30, 68}, {31, 30}, {31, 31}, 
   {31, 53}, {31, 66}, {31, 67}, {31, 68}, {48, 48}, {48, 60}, {48, 66}, {50, 
   50}, {50, 54}, {50, 58}, {69, 69}, {69, 70}, {69, 71}, {69, 72}, {69, 73}, 
   {8, 26}, {8, 33}, {8, 47}, {8, 51}, {8, 56}, {8, 60}, {8, 63}, {8, 65}, 
   {8, 67}, {8, 68}, {8, 72}, {12, 12}, {12, 14}, {12, 25}, {12, 26}, {12, 
   33}, {12, 35}, {12, 46}, {12, 62}, {12, 63}, {12, 70}, {13, 74}, {14, 12}, 
   {14, 25}, {14, 26}, {14, 32}, {14, 33}, {14, 34}, {14, 35}, {14, 46}, {14, 
   51}, {14, 55}, {14, 63}, {14, 67}, {14, 68}, {14, 70}, {25, 25}, {25, 34}, 
   {25, 35}, {25, 55}, {25, 56}, {25, 58}, {25, 63}, {25, 67}, {25, 68}, {25, 
   73}, {26, 26}, {26, 32}, {26, 33}, {26, 51}, {26, 56}, {26, 60}, {26, 63}, 
   {26, 67}, {26, 68}, {26, 72}, {32, 32}, {32, 33}, {32, 51}, {32, 63}, {32, 
   65}, {32, 68}, {33, 32}, {33, 33}, {33, 51}, {33, 63}, {33, 65}, {33, 68}, 
   {34, 34}, {34, 35}, {34, 55}, {34, 63}, {34, 65}, {34, 67}, {35, 34}, {35, 
   35}, {35, 55}, {35, 63}, {35, 65}, {35, 67}, {45, 45}, {46, 46}, {46, 51}, 
   {46, 55}, {46, 62}, {46, 65}, {47, 47}, {47, 56}, {47, 65}, {1, 1}, {1, 
   2}, {1, 6}, {1, 16}, {1, 22}, {2, 1}, {2, 2}, {2, 6}, {2, 16}, {2, 18}, 
   {2, 20}, {2, 22}, {3, 3}, {3, 4}, {3, 5}, {3, 7}, {3, 8}, {3, 10}, {3, 
   11}, {3, 12}, {3, 14}, {3, 15}, {3, 17}, {3, 19}, {3, 21}, {3, 24}, {3, 
   25}, {3, 29}, {3, 33}, {3, 38}, {3, 39}, {3, 43}, {3, 44}, {3, 46}, {3, 
   48}, {3, 52}, {3, 53}, {3, 54}, {3, 60}, {3, 62}, {3, 63}, {3, 66}, {3, 
   68}, {3, 69}, {3, 71}, {4, 4}, {4, 5}, {4, 19}, {4, 23}, {4, 24}, {4, 25}, 
   {4, 31}, {4, 35}, {4, 36}, {4, 38}, {4, 43}, {4, 47}, {4, 49}, {4, 50}, 
   {4, 52}, {4, 53}, {4, 54}, {4, 55}, {4, 56}, {4, 58}, {4, 63}, {4, 64}, 
   {4, 65}, {4, 66}, {4, 68}, {5, 4}, {5, 5}, {5, 19}, {5, 23}, {5, 24}, {5, 
   25}, {5, 28}, {5, 31}, {5, 34}, {5, 35}, {5, 36}, {5, 37}, {5, 38}, {5, 
   43}, {5, 47}, {5, 50}, {5, 52}, {5, 53}, {5, 54}, {5, 55}, {5, 56}, {5, 
   58}, {5, 63}, {5, 64}, {5, 65}, {5, 66}, {5, 68}, {6, 6}, {6, 18}, {6, 
   20}, {19, 19}, {19, 28}, {19, 34}, {19, 37}, {19, 49}, {19, 50}, {20, 20}, 
   {3, 24}, {4, 24}, {5, 24}, {24, 24}, {3, 19}, {4, 19}, {5, 19}, {19, 19}, 
   {3, 13}, {3, 40}, {3, 41}, {3, 57}, {3, 59}, {3, 61}, {3, 74}, {13, 25}, 
   {13, 26}, {13, 32}, {13, 33}, {13, 34}, {13, 35}, {13, 51}, {13, 55}, {13, 
   58}, {13, 60}, {13, 67}, {13, 68}, {13, 72}, {13, 73}, {15, 45}, {24, 40}, 
   {24, 57}, {24, 59}, {25, 40}, {25, 57}, {25, 59}, {26, 41}, {26, 57}, {26, 
   61}, {27, 41}, {27, 57}, {27, 61}, {30, 57}, {31, 57}, {32, 61}, {34, 59}, 
   {40, 56}, {40, 58}, {40, 73}, {41, 56}, {41, 60}, {41, 72}, {45, 51}, {45, 
   55}, {57, 67}, {57, 68}, {58, 59}, {59, 58}, {59, 67}, {60, 61}, {61, 60}, 
   {61, 68}, {69, 74}, {74, 72}, {74, 73}, {5, 40}, {5, 57}, {5, 59}, {12, 
   13}, {12, 40}, {12, 41}, {12, 57}, {12, 59}, {12, 61}, {12, 74}, {13, 14}, 
   {13, 25}, {13, 32}, {13, 33}, {13, 35}, {13, 47}, {13, 51}, {13, 56}, {13, 
   60}, {13, 62}, {13, 63}, {13, 67}, {13, 68}, {13, 70}, {13, 72}, {14, 74}, 
   {24, 40}, {24, 57}, {24, 59}, {26, 41}, {26, 57}, {26, 61}, {27, 41}, {27, 
   57}, {27, 61}, {30, 57}, {32, 61}, {33, 61}, {35, 59}, {41, 56}, {41, 60}, 
   {41, 72}, {45, 46}, {45, 51}, {45, 55}, {45, 62}, {45, 65}, {46, 45}, {50, 
   59}, {56, 57}, {57, 56}, {57, 68}, {58, 59}, {59, 58}, {59, 63}, {61, 63}, 
   {61, 68}, {74, 70}, {74, 73}, {3, 13}, {3, 40}, {3, 41}, {3, 57}, {3, 59}, 
   {3, 61}, {3, 74}, {5, 40}, {5, 57}, {5, 59}, {15, 45}, {24, 40}, {24, 57}, 
   {24, 59}, {27, 41}, {27, 57}, {27, 61}, {30, 57}, {31, 57}, {48, 61}, {50, 
   59}, {69, 74}, {8, 41}, {8, 57}, {8, 61}, {12, 13}, {12, 40}, {12, 41}, 
   {12, 57}, {12, 59}, {12, 61}, {12, 74}, {13, 12}, {13, 14}, {13, 25}, {13, 
   26}, {13, 32}, {13, 33}, {13, 34}, {13, 35}, {13, 46}, {13, 51}, {13, 55}, 
   {13, 56}, {13, 58}, {13, 60}, {13, 63}, {13, 67}, {13, 68}, {13, 72}, {13, 
   73}, {14, 13}, {14, 45}, {14, 59}, {14, 61}, {25, 40}, {25, 57}, {25, 59}, 
   {26, 41}, {26, 57}, {26, 61}, {32, 61}, {33, 61}, {34, 59}, {35, 59}, {45, 
   46}, {45, 51}, {45, 55}, {45, 62}, {45, 65}, {46, 45}, {47, 57}, {2, 7}, 
   {2, 8}, {2, 17}, {2, 21}, {2, 26}, {2, 27}, {2, 28}, {2, 29}, {2, 30}, {2, 
   31}, {2, 32}, {2, 33}, {2, 36}, {2, 42}, {2, 43}, {2, 47}, {2, 48}, {2, 
   51}, {2, 53}, {2, 56}, {2, 60}, {2, 63}, {2, 64}, {2, 65}, {2, 66}, {2, 
   67}, {2, 68}, {2, 72}, {4, 6}, {4, 18}, {4, 20}, {5, 6}, {5, 18}, {5, 20}, 
   {6, 4}, {6, 5}, {6, 23}, {6, 25}, {6, 28}, {6, 30}, {6, 36}, {6, 43}, {6, 
   47}, {6, 49}, {6, 52}, {6, 55}, {6, 64}, {6, 65}, {6, 66}, {6, 68}, {8, 
   9}, {8, 18}, {8, 22}, {9, 7}, {9, 8}, {9, 17}, {9, 21}, {9, 26}, {9, 27}, 
   {9, 28}, {9, 29}, {9, 30}, {9, 31}, {9, 32}, {9, 33}, {9, 36}, {9, 42}, 
   {9, 43}, {9, 47}, {9, 48}, {9, 51}, {9, 53}, {9, 56}, {9, 60}, {9, 63}, 
   {9, 64}, {9, 65}, {9, 66}, {9, 67}, {9, 68}, {9, 72}, {16, 49}, {16, 52}, 
   {16, 55}, {17, 18}, {18, 17}, {18, 28}, {18, 30}, {18, 36}, {18, 43}, {18, 
   47}, {18, 64}, {18, 65}, {18, 66}, {18, 68}, {20, 49}, {20, 52}, {20, 55}, 
   {21, 22}, {22, 21}, {22, 29}, {22, 32}, {22, 36}, {22, 42}, {22, 48}, {22, 
   64}, {22, 65}, {22, 66}, {22, 68}, {1, 3}, {1, 4}, {1, 7}, {1, 8}, {1, 
   10}, {1, 11}, {1, 12}, {1, 14}, {1, 15}, {1, 17}, {1, 21}, {1, 23}, {1, 
   24}, {1, 29}, {1, 31}, {1, 33}, {1, 35}, {1, 36}, {1, 38}, {1, 39}, {1, 
   43}, {1, 44}, {1, 46}, {1, 47}, {1, 48}, {1, 49}, {1, 50}, {1, 52}, {1, 
   53}, {1, 54}, {1, 55}, {1, 56}, {1, 58}, {1, 60}, {1, 62}, {1, 63}, {1, 
   64}, {1, 65}, {1, 66}, {1, 68}, {1, 69}, {1, 71}, {2, 3}, {2, 5}, {2, 7}, 
   {2, 8}, {2, 10}, {2, 11}, {2, 12}, {2, 14}, {2, 15}, {2, 17}, {2, 21}, {2, 
   23}, {2, 25}, {2, 28}, {2, 29}, {2, 31}, {2, 33}, {2, 34}, {2, 35}, {2, 
   36}, {2, 37}, {2, 38}, {2, 39}, {2, 43}, {2, 44}, {2, 46}, {2, 47}, {2, 
   48}, {2, 49}, {2, 50}, {2, 52}, {2, 53}, {2, 54}, {2, 55}, {2, 56}, {2, 
   58}, {2, 60}, {2, 62}, {2, 63}, {2, 64}, {2, 65}, {2, 66}, {2, 68}, {2, 
   69}, {2, 71}, {3, 1}, {3, 2}, {3, 16}, {3, 18}, {3, 20}, {3, 22}, {4, 6}, 
   {4, 18}, {4, 20}, {5, 6}, {5, 18}, {5, 20}, {6, 4}, {6, 5}, {6, 23}, {6, 
   24}, {6, 25}, {6, 28}, {6, 31}, {6, 34}, {6, 35}, {6, 36}, {6, 37}, {6, 
   38}, {6, 43}, {6, 47}, {6, 49}, {6, 50}, {6, 52}, {6, 53}, {6, 54}, {6, 
   55}, {6, 56}, {6, 58}, {6, 63}, {6, 64}, {6, 65}, {6, 66}, {6, 68}, {19, 
   20}, {20, 19}, {20, 28}, {20, 34}, {20, 37}, {20, 49}, {20, 50}, {1, 24}, 
   {1, 27}, {1, 31}, {1, 39}, {1, 48}, {1, 50}, {1, 53}, {1, 54}, {1, 58}, 
   {1, 60}, {1, 63}, {1, 66}, {1, 67}, {1, 68}, {1, 69}, {1, 70}, {1, 71}, 
   {2, 3}, {2, 4}, {2, 5}, {2, 8}, {2, 11}, {2, 15}, {2, 17}, {2, 19}, {2, 
   23}, {2, 24}, {2, 25}, {2, 26}, {2, 27}, {2, 28}, {2, 31}, {2, 33}, {2, 
   34}, {2, 35}, {2, 36}, {2, 37}, {2, 38}, {2, 42}, {2, 43}, {2, 44}, {2, 
   47}, {2, 48}, {2, 50}, {2, 52}, {2, 53}, {2, 54}, {2, 55}, {2, 56}, {2, 
   58}, {2, 60}, {2, 63}, {2, 64}, {2, 65}, {2, 66}, {2, 67}, {2, 68}, {2, 
   69}, {2, 70}, {2, 72}, {2, 73}, {3, 1}, {3, 6}, {3, 9}, {3, 18}, {3, 20}, 
   {3, 22}, {5, 6}, {5, 18}, {5, 20}, {6, 4}, {6, 5}, {6, 17}, {6, 19}, {6, 
   23}, {6, 25}, {6, 28}, {6, 31}, {6, 34}, {6, 35}, {6, 36}, {6, 37}, {6, 
   38}, {6, 39}, {6, 43}, {6, 47}, {6, 49}, {6, 50}, {6, 52}, {6, 53}, {6, 
   54}, {6, 55}, {6, 56}, {6, 58}, {6, 63}, {6, 64}, {6, 65}, {6, 66}, {6, 
   68}, {6, 71}, {6, 73}, {7, 9}, {7, 18}, {7, 22}, {8, 9}, {8, 18}, {8, 22}, 
   {9, 7}, {9, 8}, {9, 26}, {9, 27}, {9, 28}, {9, 29}, {9, 33}, {9, 36}, {9, 
   42}, {9, 43}, {9, 47}, {9, 48}, {9, 51}, {9, 53}, {9, 60}, {9, 63}, {9, 
   64}, {9, 65}, {9, 66}, {9, 67}, {9, 72}, {15, 16}, {16, 15}, {16, 42}, 
   {16, 44}, {16, 49}, {16, 51}, {16, 64}, {17, 18}, {18, 17}, {18, 28}, {18, 
   31}, {18, 36}, {18, 43}, {18, 47}, {18, 53}, {18, 64}, {18, 65}, {18, 66}, 
   {18, 67}, {18, 68}, {19, 20}, {20, 19}, {20, 28}, {20, 34}, {20, 37}, {20, 
   49}, {20, 50}, {20, 54}, {20, 58}, {22, 42}, {22, 48}, {22, 51}, {22, 60}, 
   {22, 64}, {22, 66}, {1, 3}, {1, 4}, {1, 5}, {1, 7}, {1, 10}, {1, 12}, {1, 
   15}, {1, 17}, {1, 19}, {1, 23}, {1, 24}, {1, 25}, {1, 27}, {1, 28}, {1, 
   31}, {1, 35}, {1, 38}, {1, 39}, {1, 42}, {1, 44}, {1, 46}, {1, 48}, {1, 
   50}, {1, 51}, {1, 52}, {1, 53}, {1, 54}, {1, 58}, {1, 60}, {1, 62}, {1, 
   64}, {1, 66}, {1, 67}, {1, 68}, {1, 69}, {1, 70}, {1, 71}, {2, 3}, {2, 4}, 
   {2, 5}, {2, 8}, {2, 11}, {2, 15}, {2, 17}, {2, 19}, {2, 23}, {2, 24}, {2, 
   25}, {2, 26}, {2, 27}, {2, 28}, {2, 31}, {2, 33}, {2, 34}, {2, 35}, {2, 
   36}, {2, 37}, {2, 38}, {2, 42}, {2, 43}, {2, 44}, {2, 47}, {2, 48}, {2, 
   50}, {2, 52}, {2, 53}, {2, 54}, {2, 55}, {2, 56}, {2, 58}, {2, 60}, {2, 
   63}, {2, 64}, {2, 65}, {2, 66}, {2, 67}, {2, 68}, {2, 69}, {2, 70}, {2, 
   72}, {2, 73}, {3, 1}, {3, 2}, {3, 16}, {3, 18}, {3, 20}, {3, 22}, {6, 23}, 
   {6, 25}, {6, 34}, {6, 35}, {6, 37}, {6, 38}, {6, 39}, {6, 43}, {6, 47}, 
   {6, 52}, {6, 54}, {6, 55}, {6, 58}, {6, 63}, {6, 66}, {6, 67}, {6, 68}, 
   {6, 71}, {6, 73}, {7, 9}, {7, 18}, {7, 22}, {8, 9}, {8, 18}, {8, 22}, {9, 
   7}, {9, 8}, {9, 26}, {9, 27}, {9, 28}, {9, 29}, {9, 33}, {9, 36}, {9, 42}, 
   {9, 43}, {9, 47}, {9, 48}, {9, 51}, {9, 53}, {9, 60}, {9, 63}, {9, 64}, 
   {9, 65}, {9, 66}, {9, 67}, {9, 72}, {16, 44}, {16, 46}, {16, 51}, {16, 
   52}, {16, 55}, {16, 62}, {16, 65}, {18, 43}, {18, 47}, {18, 53}, {18, 56}, 
   {18, 64}, {18, 65}, {20, 34}, {20, 35}, {20, 37}, {20, 38}, {20, 52}, {20, 
   54}, {20, 55}, {20, 63}, {20, 64}, {20, 65}, {20, 67}, {21, 22}, {22, 21}, 
   {22, 29}, {22, 33}, {22, 36}, {22, 42}, {22, 48}, {22, 51}, {22, 63}, {22, 
   64}, {22, 65}, {22, 66}, {22, 68}, {1, 24}, {1, 27}, {1, 31}, {1, 39}, {1, 
   48}, {1, 50}, {1, 53}, {1, 54}, {1, 58}, {1, 60}, {1, 63}, {1, 66}, {1, 
   67}, {1, 68}, {1, 69}, {1, 70}, {1, 71}, {2, 3}, {2, 5}, {2, 8}, {2, 11}, 
   {2, 15}, {2, 26}, {2, 27}, {2, 30}, {2, 31}, {2, 33}, {2, 42}, {2, 44}, 
   {2, 47}, {2, 48}, {2, 49}, {2, 50}, {2, 53}, {2, 54}, {2, 56}, {2, 58}, 
   {2, 60}, {2, 63}, {2, 66}, {2, 67}, {2, 68}, {2, 69}, {2, 70}, {2, 71}, 
   {2, 72}, {2, 73}, {3, 1}, {3, 6}, {3, 9}, {3, 18}, {3, 20}, {3, 22}, {6, 
   24}, {6, 30}, {6, 31}, {6, 39}, {6, 50}, {6, 53}, {6, 56}, {6, 66}, {6, 
   67}, {6, 68}, {6, 71}, {6, 73}, {9, 27}, {9, 30}, {9, 31}, {9, 48}, {9, 
   53}, {9, 56}, {9, 63}, {9, 67}, {9, 68}, {9, 72}, {15, 16}, {16, 15}, {16, 
   42}, {16, 44}, {16, 49}, {18, 30}, {18, 31}, {18, 53}, {18, 66}, {18, 67}, 
   {18, 68}, {20, 50}, {20, 54}, {20, 58}, {22, 48}, {22, 60}, {22, 66}, {1, 
   12}, {1, 14}, {1, 33}, {1, 35}, {1, 46}, {2, 12}, {2, 14}, {2, 25}, {2, 
   26}, {2, 32}, {2, 33}, {2, 34}, {2, 35}, {2, 46}, {2, 47}, {2, 51}, {2, 
   55}, {2, 56}, {2, 58}, {2, 60}, {2, 62}, {2, 63}, {2, 67}, {2, 68}, {2, 
   70}, {2, 72}, {2, 73}, {6, 25}, {6, 34}, {6, 35}, {6, 47}, {6, 55}, {6, 
   58}, {6, 63}, {6, 67}, {6, 68}, {6, 73}, {9, 26}, {9, 32}, {9, 33}, {9, 
   47}, {9, 51}, {9, 60}, {9, 63}, {9, 67}, {9, 68}, {9, 72}, {16, 46}, {16, 
   51}, {16, 55}, {16, 62}, {16, 65}, {18, 47}, {18, 56}, {18, 65}, {20, 34}, 
   {20, 35}, {20, 55}, {20, 63}, {20, 65}, {20, 67}, {22, 32}, {22, 33}, {22, 
   51}, {22, 63}, {22, 65}, {22, 68}, {1, 40}, {1, 41}, {1, 57}, {1, 59}, {1, 
   61}, {1, 74}, {2, 13}, {2, 45}, {2, 57}, {2, 59}, {2, 61}, {2, 74}, {6, 
   40}, {9, 41}, {16, 45}, {18, 57}, {20, 59}, {22, 61}, {13, 13}, {13, 74}, 
   {40, 40}, {41, 41}, {45, 45}, {57, 57}, {59, 59}, {61, 61}, {74, 74}, {1, 
   1}, {2, 2}, {6, 6}, {9, 9}, {16, 16}, {18, 18}, {20, 20}, {22, 22}}}, 
  {-1/2, -1, 1, 1/2, 1/2, 6, -2, -3/2, -3, 2, 2, -1, -2, 1, 6, -2, 2, 2, -1, 
   3/2, 1/4, 3, 3/4, -3/2, -1/2, -1/4, 5/4, 3/2, 1, 1/2, -1, -1, -1/2, 1/2, 
   3/2, 3, 1, -1, -1, 1/2, -1, -1, 3, -1/2, 3/2, -1, 5/2, -1/2, 2, -2, 2, 
   1/2, 3/4, 3/4, -3/4, -3/2, -3/2, 1/4, 3/4, -1/2, -1/4, -3/2, 5/4, -1, 
   -3/2, 3/4, 3, -3/4, -1/2, 1/2, 1/4, 3/4, 1/2, -1, 1, 2, 2, 1, 2, 2, -3/2, 
   1/4, -1/4, -1/4, -1/2, 1/4, -3, 1/2, -3/2, 3/2, -3/2, 6, -2, -1/2, 1/2, 
   -3/2, 1/2, 3/4, -3/4, -3/4, 1, -1, 1/2, -1, -1, 1, -1/2, -1, -3/2, -1, 1, 
   1, -1, -1/2, -1, -3/2, -2, -1, 1, 1, -1, -1, -3/2, -32, 1, -1/2, 1/4, 
   -1/2, 1/2, -1/2, 1/2, -1/2, 1, 1, -1, 1, -3, -1/2, 1/2, 1/2, -1/2, -3, -3, 
   -1, 3, -3, -3, -3/2, 3/2, 3/2, -1, -1, 1, 3/2, -3, 2, 1, -1, -1/2, 1/2, 
   1/2, 1/2, 3, 3, 3, -3, -3/2, -3/2, 3/2, 3/2, -1, -1, -1/2, 3/2, -3/2, 3/2, 
   2, 1, -2, -1/2, -1/2, 1/2, 3/2, 3/2, -1/4, 1/4, 3/2, -1/2, 5/4, 3/2, -3/4, 
   -3/4, 3/4, 1/2, -3/2, -2, 6, 6, 3, -3, 3, -3, -1, 1, 9, 3/2, 5/4, -1, 6, 
   6, 15/4, -7/2, -1/4, -9/2, 2, 3/2, -1/2, -1, 1, -1/2, -3/2, 3/2, 1/2, 3/2, 
   3/4, 3/4, -3/4, -3/2, -3/2, -1/2, -3/2, 1/4, -1/4, -3/2, -3/2, 3/4, 1/2, 
   -3/4, 3/4, -3/4, -5/4, -1/2, -3/2, -1/2, 3/2, 1/4, -3/2, 3/2, -3/2, 3/4, 
   -1/2, -1/4, -3/2, 5/4, -3/2, -1/2, 3/2, -1/4, 1/4, 3/2, 3/2, -3/4, -1/2, 
   5/4, 3/4, 3/4, -3/4, 1/2, -3/2, 1, -3/2, 3/4, 1, 3, -3/4, -1, 1/4, -1/2, 
   1/2, -1, -2, 1, -1, -2, -1, 1, 6, -2, 1, -1, -2, -2, 1, -1, -2, 1, -1, -2, 
   -1, 1, -2, -2, 2, 6, 6, -3, 2, -2, 3, -2, 2, -2, 1, -1, -6, 6, 3, -3, 2, 
   1, -3, -2, -1, 1, -3/2, -1/4, 1, -3, 6, -3/4, 2, -11/4, 2, 1/2, -5/2, -2, 
   -1, 1, 6, -2, 2, 2, 2, 1, 6, -3, 3, 1, 3/2, 1/4, -1, 3, 3/4, -2, -1/4, 
   1/2, 5/2, 1, -2, 3/2, -1/4, 3, -3/4, -3/4, 1, 1/2, 3/2, -1, -3, 1, -1, -1, 
   -1, 3/2, -3/4, -1, -3, 3/4, 1, -1/4, 1/2, -1/2, 1, -1, 2, -3, 1, 2, -1, 1, 
   1, 1, 3, -1, 1, 1, -4, -6, -3/2, 1/4, -1/4, -1/4, -1/2, -1/2, -3, 1/2, 
   -3/2, -3/2, -2, -1, -1, 1, 1, -1, -3, 1, -1, -1, -1, 1, -3, 1, -1, 1, -1, 
   1, -1, 1, -2, -2, -1, -1, -6, 2, -2, -2, 1, 6, -2, 2, 2, 1, 6, -2, 2, 2, 
   -4, 1, 1, -4, -4, 4, 4, -12, 3, -1, 1, 1, -1, -3, 1, -1, -1, 1, 3, -1, 1, 
   1, -4, -4, -6, -4, -3, 1, -1, -1, -2, -1, 1, -1, -1/4, 1/4, -1, -1/64, -1, 
   1, 6, -3, 2, 1, -2, 1, -1, 1/2, 1/2, 1/2, -1/2, -3, 3, 3, 3, -3/2, 3/2, 
   -3/2, 3/2, -1, 1, 1/2, 3/2, -3/2, -3/2, 1, 1, 3/2, 1/4, 1, 3, -1/4, -2, 1, 
   1/2, -1/4, -3/4, 1, -1, -1, 1, -1, -1, -3, -3, 3/2, -3/2, -3/2, -1, -2, 
   -1/4, 1/4, 1/2, 1, 1, 1/2, -1/2, 3/2, 3, 1, -1, -1, 1/2, -1, -1, 3, -1/2, 
   3/2, -1, 5/2, -1/2, 2, 2, -2, -1, -1, -1/2, -3/2, 3/2, -1/4, 3/2, -3/2, 
   -3/4, 3/4, 3/4, -3/4, -3/2, -1/2, 3/2, 1/4, -1/4, 3/2, 3/2, -3/4, -3/4, 
   3/4, 1/2, 1/4, 3/2, -3/2, 1/4, -3/2, -1, -1, 1, 3/2, -3/4, 1, -3, -1/4, 1, 
   1/2, -1/2, 1/2, 3/4, 1/4, 1, -1, -1, 3/2, -3/4, -3, 3/4, 1/2, -1/2, -1/4, 
   -1/2, -3/4, 1, -1, 3/2, 1/4, 3/4, -1/2, -1/2, 1/2, -1/4, 1/4, 1, -2, -1, 
   1, -2, -1, 1/2, -2, -3/2, 1/4, -1/4, -1/4, -1/2, 1/4, -3, 1/2, -3/2, 3/2, 
   -3/2, 1, 2, 2, -2, -1/2, 1/2, -1, -3/2, 1/2, -3/4, 3/4, -3/4, -1, -2, 1, 
   -1/2, -1, 1, -1/2, -1, -3/2, -1/2, -1, -3/2, -1, 1, 1, -1, -2, -1, -1, -1, 
   -2, 1/64, -2, 1/64, 1/128, -1/128, -1/128, -1, 1, 1, 1, 1, 1, -2, -3/2, 
   1/2, -1, 3, -6, -3, 1, 2, -1, -1, 2, -1/2, -1/2, 2, -1, 1, 1, -1, -1, 1, 
   -1, -1, -1, -1, -2, 1/4, -1/4, -1, 1, 1, -1, -3, -1/2, 1/2, -3, 3, -3, 
   3/2, -1, 1, -5/2, -3/2, 1, -1, -3/2, 1/4, -3/4, 1/2, -5/4, 1/4, -2, 1/4, 
   -1/4, -2, -2, -1, -3/2, -1/4, -1, -3, -3/4, 5/2, 5/4, 1/2, -2, -1, -2, -2, 
   1, 1, -1, 1, 1, -2, -1/2, 3/2, 3/2, 3/2, -3/2, -1, -1, -1/2, -3/2, -3/2, 
   3/2, 3/2, -3/2, -3/2, -1/2, 3/2, -3/2, 1/4, -3/2, 3/2, 3/4, -3/4, -3/4, 
   3/4, -3/2, -1, 3/2, 1/4, 1, 3/4, -1, -5/4, -1/2, 1/2, 1, -1, -3/2, 3/4, 
   -1, 3, 1/4, -1, -1/2, 1/2, -1/2, -3/4, -1/4, -1, 1, -1, -3/2, -1/4, -3/4, 
   1/2, 1/2, 1/4, -1/4, -1/2, -1, -1, 3/2, 1/4, 3/4, -1/2, -1/2, -1/4, 1/2, 
   1/4, 1, -1, 3/2, -3/4, -3, 3/4, -1/2, 1/2, -1/2, -1/4, -3/4, 1, -2, -1, 1, 
   -3/2, 1/4, -1/4, -1/2, -1/4, 1/4, -3, 1/2, -3/2, 3/2, -3/2, -2, -1, 1/2, 
   -2, -2, -1, 1/2, -2, -2, -1, 1, -2, -2, 1, 1, -1, -2, 1/2, -1/2, -2, 1/2, 
   -1/2, -1, -2, -1, 1, -2, -2, -1, -1, 1, -1, 1, 1, -1, -1/2, -1, -3/2, 
   -1/2, -1, -3/2, -2, -2, -1, 1, 1, -1, -2, -1, -1, -1, -2, 1/64, 1, -1, 1, 
   -1, -1, 1/2, -1/2, 2, -1/2, -1/2, -3/2, 3/2, -1/4, -3/2, 3/2, -3/4, 3/4, 
   3/4, -3/4, -1/2, 1/4, -1/4, -1/2, 3/2, 1, -1/2, 3/2, 3/2, -3/2, -1/4, 
   -3/2, 1/2, 1/4, 3, -3/2, -3/4, -3/4, -1/2, 1, -1, 3/2, -3/4, -3/4, 1/2, 1, 
   -2, 1/2, 3/2, -3/2, 3/2, -1/4, -3/2, 3/2, -3/4, 3/4, 3/4, -3/4, 1/2, 3/2, 
   3/2, -3/2, 1/4, 3/2, -3/2, 3/4, -3/4, -3/4, 3/4, 1/2, 2, 6, -6, -6, 6, 1, 
   -1, 1, 2, 2, -3/2, 1/4, 3/4, -1/2, -3/2, -1/4, 5/4, 3, -3/2, 1/4, 3/4, 
   -1/2, -3/2, -1/4, 5/4, 3, -3, -3, 1/2, 3, 3/2, -1, -1/2, -1/2, -2, 2, 
   -3/2, 1/4, 3/4, -1/2, -1/2, -1/4, 1/4, -3, 1/2, 3/2, -1, 3, -1/2, -7/2, 6, 
   -6, -1, 1, 1, 1, 2, -2, 2, 3/2, -1/4, -3/4, 1/2, 1/4, 3/2, -5/4, 2, 4, 3, 
   -1/2, -3/2, 3, 1, 1/2, 7/2, 3/2, -1/4, -3/4, 1/2, 1/4, 3/2, -5/4, -2, 
   -3/2, 1/4, 3/4, -1/2, -1/4, -1/2, 1/4, -3, 1/2, 3/2, -1, -1/2, 3, -7/2, 3, 
   3, 6, -6, 3/2, 3/2, -1, 1, -1, -1, 4, 1/64, -1/2, 3/2, -1/2, -1, -1/2, 
   3/2, -3/2, 1/2, 3/2, 1/4, 1/4, -3/2, -1/4, -3/2, 3/2, 3, -3/4, 3/2, -3/4, 
   3/4, -1, 1/2, 1/4, 3/4, -3/4, -9/4, -1/4, 7/4, -2, 2, 1/2, 1, -1, -1, -2, 
   1, -3, 1/2, -1/2, -3, -3, 3, 3/2, 1, -1, -1/2, -3/2, -1, 1/2, -1/2, -2, 
   -1, 1/2, -3/2, -3/2, 3/2, 1/4, -1/4, -1/4, -3, 3/2, 3/4, 1/2, -1/2, -1/4, 
   -3/2, 3/4, 3/4, -1/2, -3/4, -1/2, 1/4, -1/4, 3/2, 3/2, -3/2, 1/4, -3/2, 
   3/2, 3/4, -3/4, -3/4, 3/4, 1/2, 3/2, -3/2, -3/2, 3/2, -3/2, 3/2, 1/2, 2, 
   1, -1, 1, 1/2, 32, -1, 1/2, -1/4, -1/64, -1, 1/64, -1/64, -1/128, 1/128, 
   1/128, 1/2, -1/2, 1, 1/2, -1, -1/2, 1, 1/2, -1/2, -1, -1, 1, 1, -1, -1, 3, 
   1, -1/2, 1/2, -1, 3, 3, 1, 3, 6, 3/2, -1/2, -5/2, 2, -1, -3, 5/2, -1/2, 
   -2, 1, -1, -1, 1, -1, 1, -1, -3, -3, 3/2, -3/2, -3/2, 1/2, -1/2, 2, -1/2, 
   -3/2, -3/2, 3/2, -1/4, -3/2, 3/4, -3/2, 3/4, 3/4, -3/4, -3/4, -1/2, -1/4, 
   1/4, 2, -2, -6, -1, 2, -6, -6, -3, 1, -1, 3, -7, 1, -2, 2, 1, -1, -9, 
   -3/2, -5/4, 1, -6, -6, -15/4, 7/2, 1/4, 9/2, -2, -3/2, 1/2, -1, 1, 3/2, 
   -3/2, 3/2, -1/4, 3/2, -3/2, -3/4, 3/4, 3/4, -3/4, 1/2, 1, -3/2, -1/4, -1, 
   -3/4, 1, 5/4, 1/2, -1/2, -1, 2, -1/2, -1/4, 1/4, 1/4, 1/2, 1/2, 3, 3/2, 
   -3/2, -3/2, -3, -3, 1, -1, 1, 1, 1, -1, -2, -2, 2, 2, -2, 1, -1, -6, 6, 
   -1, 1, 1, -1, -2, 2, -2, -2, -2, -2, -2, 1, -1, -6, 6, 3, 3, -1, 1, -1, 
   -1, 4, 4, -2, 2, 2, -2, -1, -4, 1, -2, 2, 2, 2, -2, 2, 1, 4, -1, 2, -2, 2, 
   -1/2, -1, -1, -1/2, 2, -2, -3, -2, 1, -1, 3, 3, 3, 3, 2, 1, 1, -1, -1, -1, 
   -1, -1, -2, 2, 2, 2, -3/2, 3/2, -3, -2, -4, 3, -1/2, 3, -3/2, 1, 1/2, 7/2, 
   3/2, -1/4, -3/4, 1/2, 1/4, 3/2, -5/4, -2, -1, 1, 3, 3, -3/2, 1/4, 3/4, 
   -1/2, -1/4, -1/2, 1/4, -3, 1/2, 3/2, -1, -1/2, 3, -7/2, 3/2, 3/2, -1, 1, 
   -1, -1, 4, -3/2, -32, 1, -1/2, 1/4, -1/2, -1/2, 1/2, -1/2, 1/2, 1, -1, -1, 
   1, 3, -1/2, -1/2, -1/2, 1/2, 3, 3, 1, -3, -3, -3, 3/2, -3/2, 3/2, 1, -1, 
   1, -3/2, -2, -2, -1/2, -1/2, 1/2, 1/2, 3/2, -1/4, 1/4, 3/2, -3/2, -3/4, 
   1/2, 3/4, -3/4, 3/4, 1/4, -1/2, -3/2, -1, 1, 3, 3, -1/2, -1/2, 3, 3, -3, 
   -3, -3/2, -3/2, 1, 1, 1/2, 3, 1/2, -2, -1/2, 3/2, -3/2, -1/2, -3/2, -3/4, 
   -3/4, 3/4, 3/2, -3/2, -1/2, 3/2, -1/4, 1/4, 3/2, -3/2, -3/4, 1/2, 3/4, 
   -3/4, 3/4, 1/4, -1/2, -3/2, -1/2, -3/2, -1/4, 1/4, -3/2, -3/2, 3/4, 3/4, 
   -3/4, -1/2, -1/4, -3/2, 3/2, -1/4, -3/2, -1/2, -3/2, 1/4, -1/4, -3/2, 3/2, 
   3/4, -1/2, -1/4, -3/4, -3/4, 3/4, 1/2, -3/2, -2, -2, 1, -1, -1, 1, 1/64, 
   -1/64, -1/64, 1/64, 1/128, -1/128, -1/128, 1, -1, -1, 1, 1, -1, -1/2, 
   -1/2, -1, -3, -3, 1, 2, 1, -1, 3/2, -1/2, -1, 1, 1, -1, 1, -1/2, -1, -3, 
   -1/2, 2, 1/2, -1, 1, 1/2, -1/2, 1, -1, 3/2, -3/2, 3/2, -3/2, 1/2, 1, 3/2, 
   1/4, -1, -5/4, -1, 1/2, 1/2, -1/2, -1/4, 1/4, 1, -1, 1, -3/2, -1/4, -3/4, 
   1/2, 1/2, -1/2, 1/4, -1/4, -1, -1/2, -1/4, 1/4, 1/2, 1/4, -1/4, 3, 3/2, 
   -3/2, -3, -3/2, 3/2, 1, -1/2, 1, 1, -1, 1/2, 1, 1, -2, -1, 1, -1, -1/2, 
   -3, 3/2, 1, -1/2, 1/2, -3/2, 1/2, -1/2, 1, 2, -1/2, -1, 1, -1/2, -1/2, 2, 
   -3/2, -3, -1, -1, 2, -2, 2, -3, -3/2, -3, -3/2, 6, -3/2, -3/2, -3, -3/2, 
   -3/2, -2, 1, 3/2, 1/4, 3/4, -1/2, -1/2, -1/4, 1/4, 1/2, 1, 1, -3/2, -1/4, 
   -3/4, 1/2, 1/2, 1/4, -1/2, -1/4, -1, -1/2, -1/4, 1/4, 1/4, 1/2, -1/4, 3, 
   3/2, -3/2, -3/2, -3, 3/2, -1/2, -1/4, 1/4, 1/4, 1/2, -1/4, 3, 3/2, -3/2, 
   -3/2, -3, 3/2, -1/2, 3/2, -3/4, -3/4, 3/4, -3/2, 1, -1/2, 1, 1/2, 32, -1, 
   1/2, -1/4, -1/64, -1, 1/64, -1/64, -1/128, 1/128, 1/128, 1/2, 1/2, -1, 
   -1/2, 1, 1/2, -1, -1/2, 1/2, -1, 1, -1, -1, 1, 1, -3, 1/2, -1/2, 1, -3, 
   -3, -1, 3, -3/2, 1/2, -1/2, -1, 3, 1/2, 1/2, 1, -1, 1, 1, -1, -1, 1, 2, 1, 
   -1/2, -1/2, -1/2, 1/2, 3, -3, -3, -3, 3/2, -3/2, 3/2, -3/2, 1, -1, -1/2, 
   -3/2, 3/2, 3/2, -1, 1/2, -1/2, -2, 1/2, 1, 1/2, -3/2, -1/4, -3/2, -1/4, 
   -1/4, 3/2, 1/4, 3/2, -3/2, -3, 3/4, -3/4, 3/4, -3/4, 1/2, -1/2, -1/4, 
   -3/4, 3/4, 3/4, -1/2, -1/2, -1/4, 1/4, 3/2, 3/2, 3/2, -3/2, -3/2, 3/2, 
   1/2, -2, -2, -2, -2, 2, 2, 2, -2, -1, -1, -1, 1, -1, -1, -1, 1, 1, 3/2, 
   1/4, -3/2, -1/4, 3/4, -3/4, 1/2, -1/2, 1/4, -1/4, 1, -1, -3/2, -1, -1, 
   1/2, 1, -1/2, 1, 1, -1/2, 1, 1, 1, -1/2, -1/2, -3, -1/2, 1/2, -1/2, -1/2, 
   1, 1/2, 1/2, -1, 1, -1, 1, -1, 3/2, 1/2, 1, -3/2, -1/2, -1, -1, 1, -1, 1, 
   -1/2, 1, -1, -1, -1, 1, -1, -1, -1, 1/2, 1, 3/2, -1/4, -1/2, -3, 3/4, 1/2, 
   -1/2, 3/2, 11/4, -1/2, -3/4, 1, 1, -2, 1, 1, -1/2, 1, -1/2, 1, 1, 1, -1/2, 
   -1/2, -1/2, -3, -3, 1/2, 1/2, -1, -1/2, 1/4, -3/4, 3/4, 1/2, 3/2, -1/2, 
   -3/2, -1/2, -1, 3/2, 1/2, 1, 1, -1, 1, -1, -1, -1, -1, 1, -1, -1, -1, -1, 
   1/2, -1, -3/2, -1, -1, 1/2, 1, 1, -1/2, 1/2, -3, 1/2, 1/2, -1, -1, -1, 
   1/2, -1, -1, -1, 1, -1, -1, -1, 1, -1/2, -1, 1, -3/2, -3/4, -3/2, -3/4, 2, 
   -3/4, -3/4, 1, 1/2, 1/2, 1/2, -3/4, -3/4, -1, -1, -2, 6, 3, 3, -1, 1/2, 
   -1, 1, -1/2, 1, 1/2, -3, 1/2, -3, -1/2, 1/4, 1/4, -1/4, 1/2, 3/2, 1/2, 
   1/2048, -3/2048, -1/1024, 1/1024, -1/1024, 1/2048, -1/2048, -1/2048, 
   1/2048, 1/4096, 1/2048, -1/2048, -1/4096, 1/1024, 1/1024, -1/256, 1/2048, 
   3/4096, 3/4096, 1/2048, -1/1024, 1/1024, -3/2048, 3/4096, 3/4096, -1/2048, 
   -1/1024, 1/512, 32, -8, 16, 16, 8, 8, -1/64, 1/64, 1/64, 1/64, -1/64, 
   1/64, 1/128, -1/64, 1/64, 1/16, -1/16, 1/16, 3/128, -3/128, -3/128, 3/128, 
   -16, -8, -8, 1/64, -3/64, -1/32, 1/32, -1/32, 1/64, -1/64, -1/64, 1/64, 
   1/128, 1/64, -1/64, -1/128, 1/32, 1/32, -1/8, 1/64, 3/128, 3/128, 1/64, 
   -1/32, 1/32, -3/64, 3/128, 3/128, -1/64, -1/32, 1/16, -1/16, 1/16, -1/16, 
   12, 1/16, -1/16, 1/16, 1/32, -1/16, 1/16, 3/32, -3/32, -3/32, 3/32, -1/8, 
   1/8, -1/8, -12, -1/16, -1/16, 1/16, 1/32, -1/16, 1/16, 3/32, -3/32, -3/32, 
   3/32, 1/64, -1/64, -1/64, 1/32, 1/64, -1/32, -1/64, 1/64, -1/32, 1/32, 
   -1/32, -1/32, -1/32, -3/32, 1/64, 1/64, 1/64, 1/64, -1/32, 1/32, -3/16, 
   -3/32, -1/32, 3/32, 3/32, 3/32, 3/32, -3/32, 1/16, -1/16, 3/64, -1/32, 
   1/32, -1/32, 3/32, 1/32, 3/64, -3/64, -1/32, 1/16, -1/32, 1/32, -1/2048, 
   1/2048, 1/2048, -1/1024, -1/2048, 1/1024, 1/2048, -1/2048, 1/1024, 
   -1/1024, 1/1024, 1/2048, -1/2048, -1/2048, 3/1024, -1/4096, -1/2048, 
   -1/2048, -1/4096, -1/4096, 1/2048, 3/4096, -1/1024, 9/2048, 3/1024, 
   1/1024, -3/2048, -3/1024, -1/1024, -1/512, 9/4096, -5/4096, 5/4096, 
   -3/4096, 1/2048, -1/2048, 1/1024, -3/1024, -3/4096, -3/4096, 3/4096, 
   1/4096, -3/2048, 1/1024, -1/1024, 16, 1024, 16, 16, -8, -8, 32, 16, -8, 
   16, 8, 8, -1/64, 1/64, -1/64, -1/32, -1/64, -1/64, 1/128, -1/64, 1/128, 
   1/128, 1/64, -1/128, -3/64, 3/64, 1/16, 1/32, -3/128, 3/128, -3/128, 
   3/128, -1/64, 1/64, 1/128, 3/128, -3/128, -3/128, 1/64, -12, -1/16, -1/16, 
   -1/16, 1/16, 1/16, -1/16, -1/32, 1/32, 1/32, 1/32, 3/32, 3/32, -1/32, 
   -1/16, 1/32, -1/32, -1/64, 1/64, -1/32, 1/32, -1/32, -1/32, 1/32, -1/2048, 
   1/2048, -1/1024, 1/2048, -1/2048, 1/1024, 1/1024, -1/1024, 1/2048, 1/1024, 
   1/2048, 1/2048, -1/2048, -3/2048, -1/1024, 1/4096, -1/2048, -1/4096, 
   -1/12288, 1/2048, 1/4096, -1/1024, 1/2048, 1/1024, 1/1024, -7/2048, 
   -3/512, 3/4096, -5/4096, 11/4096, -3/4096, 1/2048, -3/2048, 3/2048, 
   -3/4096, -1/4096, 1/4096, 1/4096, 1/1024, -3/2048, 1/1024, 1/1024, 
   -1/1024, -1/1024, -32, 32, 32, -16, 16, 16, -16, -8, -8, 1/64, -3/64, 
   1/32, -1/32, 1/64, 1/64, -3/64, -1/128, -1/64, -1/128, -1/384, 1/64, 
   1/128, 1/32, 1/64, -1/64, 1/32, -3/32, 3/128, -3/128, 3/128, -3/128, 1/64, 
   -1/64, -1/128, -1/128, 1/128, 5/128, -1/32, 1/32, -1/32, 32, -8, 16, 16, 
   8, 8, -1/64, 1/64, 1/32, 1/64, 3/64, 3/64, 1/128, -1/384, 1/16, 1/16, 
   1/32, -1/64, -1/16, -1/16, 1/64, -1/128, 5/64, 1/128, 1/128, 1/128, -1/32, 
   24, 1/32, -3/32, 1/32, -1/32, 1/16, -1/16, -12, -1/16, 3/16, -1/32, -1/96, 
   1/16, -1/16, 1/32, -1/32, 1/32, 3/32, 1/32, -1/16, 12, 1/16, 3/16, -1/16, 
   1/16, -1/16, 3/16, -1/8, 1/16, -1/8, 1/8, 1/8, -1/16, -1/8, 1/8, 1/64, 
   -1/64, 1/32, -1/64, 1/64, -1/64, -1/32, -1/32, 1/32, -1/32, -1/32, -1/32, 
   1/32, 3/32, 1/32, 1/64, -1/64, 1/32, 3/32, -3/32, -1/32, 3/32, 3/16, 
   -3/64, -3/64, -1/32, -7/64, 1/16, -1/32, 3/64, 3/32, 1/64, -1/64, 1/32, 
   -1/32, -1/32, 1/32, -1/2048, 1/2048, -1/1024, 1/2048, -1/2048, 1/1024, 
   1/1024, -1/1024, 1/2048, 1/1024, 1/2048, 1/2048, -1/2048, -3/2048, 
   -1/1024, 1/4096, -1/2048, -1/4096, -1/12288, 1/2048, 1/4096, -1/1024, 
   1/2048, 1/1024, 1/1024, -7/2048, -3/512, 3/4096, -5/4096, 11/4096, 
   -3/4096, 1/2048, -3/2048, 3/2048, -3/4096, -1/4096, 1/4096, 1/4096, 
   1/1024, -3/2048, 1/1024, 1/1024, -1/1024, -1/1024, 16, 1024, 16, 16, -8, 
   -8, -1/32, -1/32, -1/64, 1/128, 1/64, -1/128, 1/32, -1/32, 1/32, 5/128, 
   -3/128, -5/128, 1/64, 1/128, 1/64, 1/128, -1/64, 1/32, -1/32, 32, 16, -8, 
   16, 8, 8, -1/64, 1/64, 1/32, 1/64, 3/64, 3/64, 1/128, -1/384, 1/16, 1/16, 
   1/32, -1/64, -1/16, -1/16, 1/64, -1/128, 5/64, 1/128, 1/128, 1/128, -1/32, 
   -1/16, -1/32, 1/64, -1/16, 1/64, 3/64, 1/32, -1/8, 1/8, 1/8, -1/16, -1/8, 
   1/8, -1/16, -1/32, 1/16, 1/32, -1/32, -1/32, 1/32, -1/32, -1/16, 1/16, 
   -1/32, 12, 1/16, 3/16, -1/32, -1/96, 1/16, -1/16, 1/32, 1/32, -1/32, 3/32, 
   1/32, -1/16, 1/32, -1/32, -1/32, -1/32, -3/32, -3/32, 1/32, 1/16, -1/32, 
   1/32, 1/64, -1/64, 1/32, -1/32, 1/32, 1/32, -1/32, 1/2048, -1/2048, 
   -1/2048, 1/2048, -1/1024, -1/2048, 1/2048, 1/2048, 1/2048, -1/4096, 
   1/1024, -1/1024, -3/2048, 7/2048, 1/1024, 1/512, -1/4096, -1/512, 1/2048, 
   1/1024, -3/2048, 1/2048, 3/2048, -3/4096, 1/4096, -1/1024, -1/1024, 1/512, 
   1/1024, -1/1024, 32, -32, -32, 16, -16, -16, 1/32, 1/64, -1/128, -1/32, 
   -1/32, -3/128, 1/64, 1/64, 1/128, -1/128, 1/32, -1/32, -1/32, 1/64, 
   -1/128, -1/32, 5/128, -1/64, 1/64, 1/128, -1/128, 1/32, -24, -1/32, 1/32, 
   -1/32, 1/32, 1/16, 1/32, -1/32, -1/16, -1/32, 1/32, -1/8, 1/8, -1/16, 
   -1/8, 1/16, -1/8, 1/32, -1/64, -1/64, -1/64, 1/16, -1/2048, 1/2048, 
   1/2048, -1/2048, 1/2048, 1/4096, 1/2048, 1/4096, -1/1024, -1/1024, 3/4096, 
   3/4096, -1/2048, -1/2048, -1/2048, -1/4096, -1/1024, 1/4096, 1/4096, 
   -1/2048, 1/1024, 1/1024, 1/32, 1/64, -1/128, -1/32, 5/128, -1/64, 1/128, 
   -1/128, 1/64, 1/32, -1/32, 1/64, -1/128, -1/32, 5/128, -1/64, 1/128, 1/64, 
   -1/128, 1/32, 1/32, -1/64, -1/64, 1/64, -1/32, -1/8, 1/16, -1/8, 1/16, 
   1/32, -1/32, -1/32, -1/16, 1/32, 1/16, 1/32, -1/32, -1/32, -1/16, 1/32, 
   -1/32, -1/32, 1/32, -1/32, -1/32, -1/32, -1/2048, 1/1024, -1/2048, 1/1024, 
   1/1024, 1/1024, -1/32, -1/32, 1/32, -1/16, -1/16, -1/16, 2, 4, 2, 2, 4, 2, 
   2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}}]


==> anc/mzz/graphs-mzz.m <==
(* 

  Pure basis labelled by Mathematica representation of graphs generated
  with Mathematica using Azurite Comput.Phys.Commun. 221 (2017) 203-215. 
  
  Formatted as {{graph, numerator_List}..}.
  When flattened (see usageExample.m) indexing matches diffEq-*.m file.

*)

{{Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12}, 
   {Null, SparseArray[Automatic, {12, 12}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 23, 26}, {{6}, {7}, {8}, {9}, 
       {10}, {1}, {7}, {11}, {2}, {6}, {8}, {3}, {7}, {12}, {4}, {10}, {12}, 
       {5}, {9}, {11}, {6}, {10}, {12}, {8}, {9}, {11}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[11, 12] -> Thickness[Large], 
      UndirectedEdge[8, 12] -> Thickness[Large], UndirectedEdge[10, 11] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022], UndirectedEdge[6, 11] -> 
       Thickness[Large], UndirectedEdge[9, 12] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*Mu12*s45*tr5], 
   Insertion[(ep^4*(-1 + 2*ep)*(Mu12^2 - Mu11*Mu22)*tr5)/(1 + 2*ep)], 
   Insertion[ep^4*s12*s23*s45*prop[9]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {7}, {11}, {8}, 
       {9}, {1}, {7}, {10}, {2}, {6}, {11}, {4}, {9}, {11}, {5}, {8}, {10}, 
       {6}, {9}, {11}, {3}, {7}, {8}, {10}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[8, 11] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[10, 11] -> 
       Thickness[Large], UndirectedEdge[3, 11] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022], UndirectedEdge[7, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s12*s15 - p1s*s34)*s45], 
   Insertion[ep^4*(-p1s + s12)*s45*prop[9]], Insertion[ep^4*Mu12*tr5]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{11}, {6}, {7}, {8}, 
       {9}, {2}, {7}, {11}, {3}, {6}, {10}, {4}, {9}, {10}, {5}, {8}, {11}, 
       {7}, {8}, {11}, {1}, {6}, {9}, {10}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[1, 11] -> 
       Thickness[0.022], UndirectedEdge[10, 11] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[6, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s23*s34*s45], Insertion[ep^4*s23*s45*prop[11]], 
   Insertion[ep^4*Mu12*tr5]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{11}, {11}, {6}, {7}, 
       {8}, {3}, {10}, {11}, {4}, {8}, {10}, {5}, {7}, {9}, {8}, {10}, {11}, 
       {6}, {7}, {9}, {1}, {2}, {6}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[1, 11] -> 
       Thickness[0.022], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[2, 11] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[6, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s34*s45^2], Insertion[ep^4*s45*(-s12 + s45)*prop[9]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {11}, {11}, {7}, 
       {8}, {1}, {10}, {11}, {4}, {8}, {9}, {5}, {7}, {10}, {7}, {10}, {11}, 
       {6}, {8}, {9}, {2}, {3}, {6}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[2, 11] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[3, 11] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[9, 11] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022], UndirectedEdge[6, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s15*s45^2], Insertion[
    ep^4*s45*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]*prop[9]], 
   Insertion[prop[5]*((2*ep^3*(p1s + s23)*s45*prop[6])/prop[7] - 
       (ep^3*s23*s45*prop[4])/prop[8]) - (ep^3*p1s*s45*prop[1]*prop[6])/
      prop[8] + 2*ep^4*s45^2*prop[10]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 10}, {{6}, {7}, {8}, {9}, {10}, 
       {7}, {10}, {8}, {9}, {10}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s12*s23)], 
   Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {6}, {10}, {7}, {8}, 
       {2}, {9}, {10}, {4}, {8}, {10}, {5}, {7}, {9}, {1}, {6}, {8}, {10}, 
       {3}, {6}, {7}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[3, 10] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[1, 9] -> Thickness[0.022], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(-s15 + s34)*s45], Insertion[(ep^3*Mu22*tr5)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {7}, {9}, {8}, {10}, 
       {1}, {7}, {10}, {2}, {6}, {9}, {4}, {9}, {10}, {3}, {7}, {8}, {10}, 
       {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s12*(s15 - s23) - p1s*s34)], 
   Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {6}, {7}, {10}, {8}, 
       {2}, {7}, {9}, {3}, {6}, {10}, {5}, {9}, {10}, {1}, {6}, {8}, {10}, 
       {4}, {7}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[7, 10] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[1, 9] -> Thickness[0.022], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s23*(s12 - s34)], Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {9}, {10}, {6}, {7}, 
       {4}, {7}, {10}, {5}, {6}, {8}, {7}, {9}, {10}, {1}, {2}, {8}, {10}, 
       {3}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[3, 10] -> 
       Thickness[Large], UndirectedEdge[2, 9] -> Thickness[Large], 
      UndirectedEdge[1, 9] -> Thickness[0.022], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s12 - s34)*s45]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {7}, {9}, {10}, {10}, 
       {1}, {7}, {8}, {2}, {6}, {9}, {6}, {9}, {10}, {3}, {7}, {8}, {10}, 
       {4}, {5}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s12*(s23 - s45) + p1s*s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 22}, {{6}, {10}, {10}, {7}, {8}, 
       {1}, {9}, {10}, {4}, {8}, {10}, {5}, {7}, {9}, {6}, {8}, {10}, {2}, 
       {3}, {6}, {7}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[3, 10] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[2, 10] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(-p1s + s15)*s45]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {10}, {10}, {6}, {7}, 
       {4}, {7}, {8}, {5}, {6}, {9}, {6}, {9}, {10}, {1}, {7}, {8}, {10}, 
       {2}, {3}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[3, 10] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[2, 10] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(-s15 + s23)*s45]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {6}, {7}, {10}, {10}, 
       {2}, {7}, {9}, {3}, {6}, {8}, {7}, {9}, {10}, {1}, {6}, {8}, {10}, 
       {4}, {5}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 10] -> 
       Thickness[Large], UndirectedEdge[5, 10] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s23*(-s12 + s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {6}, {8}, {7}, {9}, {2}, 
       {8}, {9}, {4}, {8}, {9}, {3}, {6}, {7}, {9}, {1}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(-s15 + s23 + s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {9}, {6}, {8}, {7}, {3}, 
       {8}, {9}, {5}, {8}, {9}, {4}, {6}, {7}, {9}, {1}, {2}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(-s12 + s34 + s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {6}, {8}, {9}, {9}, {2}, 
       {7}, {8}, {1}, {6}, {8}, {9}, {3}, {6}, {7}, {9}, {4}, {5}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^4*(p1s - s12 - s23))], Insertion[(ep^3*s12*s23)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {8}, {8}, {9}, {6}, {5}, 
       {7}, {9}, {1}, {6}, {8}, {9}, {2}, {3}, {7}, {9}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[5, 6] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^4*(p1s - s15 - s45))], Insertion[(ep^3*s15*s45)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {9}, {9}, {7}, {8}, {1}, 
       {8}, {9}, {4}, {8}, {9}, {5}, {6}, {7}, {9}, {2}, {3}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s15 - s23 + s45)], Insertion[(ep^3*s15*s45)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{8}, {6}, {9}, {9}, {7}, {2}, 
       {8}, {9}, {5}, {8}, {9}, {1}, {6}, {7}, {9}, {3}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[1, 8] -> Thickness[0.022], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(ep^3*(s12*s15 - p1s*s34))/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {7}, {8}, {6}, {9}, {4}, 
       {8}, {9}, {1}, {2}, {8}, {9}, {3}, {6}, {7}, {9}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[1, 7] -> Thickness[0.022], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s34 + s45)], Insertion[(ep^3*s34*s45)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {7}, {8}, {9}, {9}, {7}, 
       {8}, {9}, {1}, {2}, {6}, {8}, {3}, {6}, {7}, {9}, {4}, {5}, {6}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[1, 7] -> Thickness[0.022], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s12 - s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {9}, {9}, {8}, {8}, {1}, 
       {7}, {9}, {6}, {8}, {9}, {4}, {5}, {7}, {9}, {2}, {3}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {8}, {8}, {9}, {9}, {7}, 
       {8}, {9}, {1}, {6}, {8}, {9}, {2}, {3}, {6}, {7}, {4}, {5}, {6}, 
       {7}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{9}, {6}, {7}, {8}, {9}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s23)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{9}, {9}, {8}, {6}, {7}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{7}, {7}, {6}, {8}, {9}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^3*(-1 + 2*ep)*(s12 - s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {7}, {7}, {8}, {9}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*Sqrt[p1s^2 + (s23 - s45)^2 - 
        2*p1s*(s23 + s45)])], Insertion[(ep^3*s15*s45)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{8}, {9}, {9}, {6}, {7}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 9] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{8}, {6}, {7}, {9}, {9}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s23)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {7}, {9}, {9}, {8}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s12)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {7}, {8}, {9}, {9}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s12)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {6}, {6}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {6}, {8}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {8}, {6}, {7}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 2, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {6}, {7}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {8}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {8}, {7}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 2, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(p1s + s23 - s45))/
      prop[8]], Insertion[
    (ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {7}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(-p1s + s23 + s45))/
      prop[8]], Insertion[
    (ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {7}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 2, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(p1s - s23 + s45))/
      prop[8]], Insertion[
    (ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {8}, {8}, {6}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 2, 1, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {7}, {6}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 6] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {6}, {6}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {7}, {7}, {7}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s15)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {6}, {7}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s12)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {6}, {6}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s23)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {7}, {7}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/p1s)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 10}, {{6}, {7}, {8}, {9}, {9}, {7}, 
       {10}, {8}, {10}, {10}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s12*s23)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{8}, {8}, {8}, {6}, {6}, {7}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[5, 6] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{6}, {6}, {8}, {7}, {7}, {8}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{8}, {6}, {6}, {7}, {7}, {8}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[1, 8] -> Thickness[0.022], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{6}, {8}, {8}, {7}, {7}, {8}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[2, 8] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {7}, {7}, {8}, {8}, {7}, {9}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*Sqrt[p1s^2 + (s23 - s45)^2 - 
        2*p1s*(s23 + s45)])]}}}


==> anc/mzz/input-mzz.m <==
(* FIRE Input file for topology. Defines kinematic replacements and topologies. *)

Internal = {l1, l2};
External = {p1, p2, p3, p4};
Propagators = {l1^2,(l1+p1)^2,(l1+p1+p2)^2,(l1+p1+p2+p3)^2,l2^2,(l2+p1+p2+p3)^2,(l2+p1+p2+p3+p4)^2,(l1-l2)^2,(l1+p1+p2+p3+p4)^2,(l2+p1)^2,(l2+p1+p2)^2};
Replacements ={p1^2 -> p1s, p2^2 -> 0, p3^2 -> 0, p4^2 -> 0, 
p1*p2 -> (-p1s + s12)/2, p2*p3 -> s23/2, p3*p4 -> s34/2,
p1*p3 -> (-s12 - s23 + s45)/2, p2*p4 -> (s15 - s23 - s34)/2,
p1*p4 -> (-s15 + s23 - s45)/2} 


==> anc/mzz/numIntegrals-mzz.m <==

(* 
  High precision evaluations of master integrals described in section
  7.1. Arranged as:
  {{phaseSpacePoint, {weight0, weight1, weight2, weight3, weight4}..}, precisionEstimate}
*)


{{{s12 -> -22/5, s15 -> 249/50, s23 -> 241/25, s34 -> -377/100, s45 -> 13/50, 
   p1s -> 137/50}, {{0, 0, 3/2, 0, 0, 0, 9/4, 3/2, 0, 1, 0, 1/4, 0, 1/2, 1, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, -1/2, 0, 
    0, -1, 0, 0, 0, 1, 1, 0, 0, -1/4, 1, 1, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1, 
    0, 1, 0, 1, 0, 1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 1, 1, 1, 1, 1, 
    0}, {0``132., 0``132., -5.39371773206652965884842280750324873109638612121\
19029707165281775669334714020085840594665698661492442185186841747382081328491\
47570017677849309223859198747`132.88240321273094 + 0``132.150514997832*I, 
    -1.1280022651513181748497507008089708005815442895677549565373552834869238\
99968647006695320593811910751371297684443266223348432391455419983030595775463\
3376722`132.20282496959078 + 0``132.150514997832*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098976296294\
2892221`131.8259694407866 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -2.7195570496122391112573639416323750900234740940007420661071418194713635\
24780555275117868396015069682162340143531492771964113639348431327200090477823\
8262875`132.58501317150788 + 4.7123889803846898576939650749192543262957540990\
62658731462416888461724609429313497942052238013175601973222129769923459970640\
7669143258733475880391121927216`132.8237561295818*I, 
    -2.2978131813320685028556787527044145659976552905495028098253565501574388\
04304871923374954421047151407755498925014209351221061436514685242531387165592\
9267472`132.51182971425794 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 0``132., 
    3.00320637486181081248580629596769935119092530148166609135894009711394991\
82566323545927864171380259475962091802497503043330941069888999591747723145957\
323063`132.62810017498072 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    4.24301728333623720216551956881352720603956079824935743343029516339211278\
23538105942760108649722434327941401982873483168867276905511752065420933020374\
911812`132.77818979863991 + 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    0.70504644745795965651133099703314931031186137079309017226200550018068793\
82913947145496284412242499693304632010875936092805027292524536028709735036895\
239377`131.99873272646911 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 
    1.41009289491591931302266199406629862062372274158618034452401100036137587\
65827894290992568824484999386609264021751872185610054585049072057407953463845\
552431`132.2997627221331 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -6.8953209194974350650913259554870984066918487719527360163959982261239084\
30530324761355859778435162218016623274299613360299396201064467657435441144713\
3593906`132.98906948158876 - 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.27835488957664216105119010774484251545252289016328988070260194376322145\
66150317756249646005223782991426664713320496241976652900150078905882775282850\
961162`131.5951138523505 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0``132., -0.1545295394642960836776398016386164332740277526037494641525397\
66778688029067716111829836788826724553425428695153636062264945677292029083644\
5780505323165595`131.33952650813072 + 0``132.150514997832*I, 0``132., 
    -0.0772647697321480418388199008193082166370138763018747320762698833893440\
14533858055914918394413362276712714347576818031132472838646014541822289025266\
1582798`131.03849651246674 + 0``132.150514997832*I, 0``132., 
    -0.2987359853182913497777636661170153835568342202207102534361818777729639\
52122357612983521803523941307077718213904270709983671291839125452520839104503\
87734`131.62580253809213 + 0``132.150514997832*I, 
    -0.3302456087929463450064629899775480727079781419452586349347222370645084\
25383452294799872034877047066221843467506244774313373332990368607419009753596\
9111764`131.6693520494337 + 0``132.150514997832*I, 
    1.41433909444541240072183985627117573534652026608311914447676505446403759\
41179368647586702883240811442647133994291161056289092301837250688466616490232\
080752`132.30106854392028 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 0``132., 
    0``132., 5.56824591803751566989054939092859661159427089052733077312193816\
57528082014227672091349124103560129032853010655662563012081247941914674993275\
277700838070492`132.89623340519748 + 3.14159265358979323846264338327950288419\
71693993751058209749445923078164062862089986280348253421170679821480865132823\
066470938446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.4100928949159193130226619940662986206237227415861803445240110003613758\
76582789429099256882448499938660926402175187218561005458504907205740795346384\
5552431`132.2997627221331 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.4100928949159193130226619940662986206237227415861803445240110003613758\
76582789429099256882448499938660926402175187218561005458504907205740795346384\
5552431`132.2997627221331 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    2.25600453030263634969950140161794160116308857913550991307471056697384779\
99372940133906411876238215027425953688865324466968647829108399660599271749604\
108891`132.50385496525476 + 0``132.150514997832*I, 0``132., 
    -3.0032063748618108124858062959676993511909253014816660913589400971139499\
18256632354592786417138025947596209180249750304333094106988899959174772314595\
7323063`132.62810017498072 - 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 0``132., 
    0``132., -3.5929961100823736414656692168169422510636349369046176371201665\
38634438765597051469666603406434771061048997823811253291006954769741745421642\
7434786436294548`132.70597174485277 + 3.1415926535897932384626433832795028841\
97169399375105820974944592307816406286208998628034825342117067982148086513282\
3066470938446095505822317253594081284811`132.64766487052614*I, 
    0.01999864650668992736448678178673144722385701671167833825287022140718670\
09530425132456090516631391056413536862378820308103299693294207378347081769370\
095555`130.45151560176765 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    2.82867818889082480144367971254235147069304053216623828895353010892807518\
82358737295173405766481622885294267988582322112578184603674501376950984891819\
206878`132.60209853958426 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -0.7050464474579596565113309970331493103118613707930901722620055001806879\
38291394714549628441224249969330463201087593609280502729252453602870973503689\
5239377`131.99873272646911 - 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 
    -0.2583562430699522336867033259581110682286658734516115424497317223560347\
55661989262379355548859239193501312785094167593387335320685587152752173542083\
4391494`131.56273395838397 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -3.7475256495466697251433090184555586843376626895083671012727063054131267\
94664767581496440195261495614474426518964889353271900447033774505286591635751\
2274616`132.72425961184558 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098976296294\
2892221`131.8259694407866 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098976296294\
2892221`131.8259694407866 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -2.2659211086224542462648926522584404559660570554792123938461064782633385\
36489493917445656038355621746317675615077896231915683362868745263534116969163\
5647164`132.50575978302118 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241751848495091\
746726`132.32124729822772 + 0``132.150514997832*I, 
    1.34707364796660932256526334634523324232143489813708358152693028177828693\
00606000654665564197422884203726758949712390899016013762024208959426082862339\
608934`132.2799063381958 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241751848495091\
746726`132.32124729822772 + 0``132.150514997832*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830472950\
6383274`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    2.69414729593321864513052669269046648464286979627416716305386056355657386\
01212001309331128394845768407453517899424781798032027524048417918852165724679\
217868`132.58093633385977 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 0``132., 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287308451673889\
5569125`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    -4.5318422172449084925297853045168809119321141109584247876922129565266770\
72978987834891312076711243492635351230155792463831366725737490527070135950543\
0543811`132.80678977868516 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    1.34707364796660932256526334634523324232143489813708358152693028177828693\
00606000654665564197422884203726758949712390899016013762024208959426082862339\
608934`132.2799063381958 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -1.3470736479666093225652633463452332423214348981370835815269302817782869\
30060600065466556419742288420372675894971239089901601376202420895942608286233\
9608934`132.2799063381958 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.32707500145991939520077656455850179509757788142540524327406006037110022\
91075575522209473680791493147313222087333570590912714068730001581070677113562\
365502`132.27341046613708 + 0``132.150514997832*I, 
    1.60542989103656155625196667230334431055010077158869512397666200413432168\
57225893278459119686015276138739886800654066832889366968880080486966278300119\
475807`132.35610634255187 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.48160454092421547887841636619711822837160563402915470742659982714978825\
81752736640507841569058738681567509038869931213562170841650292417518484950917\
46726`132.32124729822772 + 0``132.150514997832*I, 2.2659211086224542462648926\
52258440455966057055479212393846106478263338536489493917445656038355621746317\
6756150778962319156833628687452635341169691635647164`132.50575978302118 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
06286208998628034825342117067982148086513282306647093844609550582231725359408\
1284811`132.64766487052614*I, 1.007957920399978856696439340069313543436432331\
14727461710429824858839378147787410187886836155364499971855225225686526332159\
41132097571436548304729506383274`132.15395739966416 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
06286208998628034825342117067982148086513282306647093844609550582231725359408\
1284811`132.64766487052614*I, -4.22117227007090634732528604458336336927283599\
23902471915950078839745212713621671436683559906137244829126251705950172113065\
234179890466033847412752513340533`132.77594807432058 + 0``132.150514997832*I, 
    2.69414729593321864513052669269046648464286979627416716305386056355657386\
01212001309331128394845768407453517899424781798032027524048417918852165724679\
217868`132.58093633385977 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    -0.1345308929576061563131530198518849860501707358920711258996695453715013\
28114673598584227737163585447784075008915754031454615707962608345810040968402\
2173471`131.27933702269414 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -0.9188474606558449236996293059132072136446221573421288123191761964850516\
06428893851979099618613333325944999720106657142014081986666324367591855940980\
1616758`132.11375841727684 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    0.33911572756663046586882400627591969888500256698980896442263203318989314\
85827259635876880581886434206541236427143738265800072629926637522886583840686\
004342`131.68086292986018 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 0``132.}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 5.96903935368686274178406490354324627466492951804\
99920533997117798242785708624117294554986488945306258566851196300959751234197\
223946993622310144011254342247`132.92641944002284 - 
     33.038138460236447475107442975051060019672607740191052374116201420475716\
11845409152437872049432652951169261021708124010648792883088538609855233034546\
37640284`133.6695305667702*I, 2.149595203015810157350172986568509112453455888\
52940661020377796200740913497210304215065695925689970985241120660336453530763\
48117959240849726952220567232562`132.48287168209723 - 
     4.8388808208383541732366580792285813905911905489656376202074722534397666\
14226921367246119112215908636566504387110953794522443180554643413828078464243\
758709`132.8352599236212*I, 13.4737670122674896864559474496132518256641777036\
33807402306834788625733058666946013897055940188767082461365778028265755103931\
6400031856353846675601376197219`133.28000403111423 - 
     2.2188718069471467538672174959386865987536156126471253922054950499882921\
57474862134068386025081501263706315127894592848789100300919148441074866391434\
7540249`132.49664720986857*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -9.2386002920311363342427687008689140725258074807373254006361909209476500\
20798802005844618062311893377953910294576116071933153342002613523592403090871\
9296959`133.11612117560037 - 17.943372736215960104386955137344304417849281888\
41403124563873511607353425544551771917817037339726530263698881313314800247083\
31431182926335117004753541155219`133.40441907662125*I, 
    -5.8796741587147347106140679753005024130248188105199870167009202552010010\
98026987244833847811007164849906556436602805782469591626089579415014304635869\
5329898`132.91986825673243 - 13.954605345204164353897094575884488421973180494\
42738319012778809329659876588560283914835864156462036977886384579668957575529\
02946518950895029425523758077203`133.29523255640484*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -11.951609822260183979086826676847729510768503057619490368514164769014317\
39046119599608045644035188610620643702876265295412456213499399735584319864835\
75406953`133.22794140435778 + 19.41078722197185257948244180009251129583967533\
29916497133887004660483688014313227489052424096320222766428694041819100544467\
490021810211232430234559370715835`133.4385581467817*I, 
    -11.238204872786417834794310127815494225805908947388424693975388411429473\
96174323992245378529002515568796207887002813898788148731518279792301143898447\
90618744`133.2012119428635 + 27.447543898003225641734756910490260827611368178\
42804946877708609048199634585934459402811586996724015419640492672571392974550\
83385886861503341478688514652735`133.5890184861712*I, 
    -2.0176740072073684087801810894417780161161795483245128174198207463976378\
74365434819937484872344075658123652862662914390776412090228861805881532080711\
1663033`132.45536599704332 + 4.4299374795470164215584260800776741689621965478\
63927876375849639431613988655616391525118084721024031654253095039980536558309\
7328782298278667687652918041668`132.79691259482723*I, 
    5.97971960198952680278632845337357969612982945337159622006291455760553750\
25459299300397123476040705726306111533597798697520925596199468768399710451548\
404658`132.927195817579 + 0``132.150514997832*I, 
    -7.4584365244803407686487184927675507380134604980541674960302031865491522\
40459767666801602610346930123821853193229182481528353036768114417013211530316\
9408369`133.02316279582016 + 8.8598749590940328431168521601553483379243930957\
27855752751699278863227977311232783050236169442048063308506190079961073116619\
4657564596555689750885642021675`133.09794259049121*I, 
    20.8664183450120219740829000818095693256881173918959317021887843101827153\
15248909917038001522105851069453687452674604547164740786974334454188209889598\
4159811`133.46996290801448 - 14.565086219133866077095755287271287364912703408\
87773399022337637792528246573360886513884867700074586456075899790666643348720\
3792484880793874770302678834157`133.31382805764244*I, 
    0``132.150514997832 + 0``132.150514997832*I, 13.1968155763342538722638728\
39217090328246830537719878285676489910242308499178152648482026800486813150764\
4492297437734486908152421138118890695816808773490955`133.27098414536584 + 
     2.0206241663519095967558340028523820423866548281652411586501475798193385\
50550371315062159340144412964104772530650993839754821369058864352947284102066\
1988418`132.45600054061097*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -2.2967754273518117467085939010871943331452580845809727716104228843713570\
71942301876482412387703836109828104199516001233770990820142758076763178387794\
8116197`132.51163353093304 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.16228868398604751396379111\
48917207422987032237932766325952271516418035670752504982006051668974776153061\
59912845328166651839323692813027831392165118563683`132.21582900737596 + 
     0.4854688659436466098171344627455942745050730415039717778872141458467088\
55968820470295147950971728444688411633759204519849865092112328450182955465404\
72331`131.83667638082485*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0.36567415037637018246934008247959176092146964750935694449597260997118025\
57299182095320778693815585906834877115696867872281999419439159765373863117918\
884946`131.7136092588381 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.47333159938155230590774204\
31354196065383563188860388185032626264861642740555499143861953622912522639511\
288574663599933853105598635843953044107752009538335`132.31881550134415 - 
     1.8770135536777048704029585180227371833175986996541973864842142419804609\
26028206489417698707127092891561338012393191084347028288932842171917966121008\
0187124`132.42398240645025*I, 1.837894907877666420315396544622363233417759785\
44488303812058485713039356209727851208106058391083894562411189950736117344003\
38765929249163932477474814841428`132.4148356723284 - 
     2.0749943569284181255871328179533448834041347109779164954028129241773560\
49348478246123832355236611164792566625877597025066875700035468594139528219778\
4539375`132.46753191779183*I, -6.05655366377489781864570517983895219823147063\
24051913999173256467683131712488390006020866158261022618252637868006867581436\
04360475386740910100247966735335`132.93274056745008 - 
     4.8349596256301446767849262432199891519256684493672381880720545377720829\
56338510235957434922337097020344619896377525341027700838331588461127227248506\
2624956`132.83490784968654*I, 0.156486498288565229996410927182467163287211662\
45630354152052754250317294636428055002253384222656968418527001759793294144405\
17390495701051596921567824594806`131.34499187024656 - 
     0.3043179381396919201609781099548785507679602201781403808882190469688894\
86044718272457618563671613316556584630895440373669357700070084123914553289674\
8678586`131.6338425506025*I, -0.806413657557402973103767844754652295130556683\
67812258772381623481619411975571393088192803993796886651372706535069442893481\
59996767681316900766021695384725`132.05707287228017 - 
     0.6658305502809977680561000722528837152773200484422809552241608304209281\
61373707913111385570738090266087453281400135717081011540988759683671245471624\
0244809`131.97387871582907*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -27.129088538203157576841346203830552425825840133175216017322034453301364\
32865635129149157665581333906799790815490257638982509306099974583280740700014\
16544971`133.58395020075397 + 4.249930444392227338302754331918436142677248872\
47602089468939206550293909753784340877483794310661390454419936104594081114871\
08998936018106029545199284155859`132.77889682014964*I, 
    0``132.150514997832 + 0``132.150514997832*I, 9.79598920784181161177953471\
71241552105444011661341398216446819256532670998965991909561338885709521346042\
36174341050993747266097363124515903254961698225896`133.1415632958264 - 
     8.8598749590940328431168521601553483379243930957278557527516992788632279\
77311232783050236169442048063308506190079961073116619465756459655478024464427\
6711411`133.09794259049121*I, 0``132.150514997832 + 0``132.150514997832*I, 
    8.54397235118447387660625858229494097126362123137933703160628614119891387\
27518341695737041977816869206140176800206676692849688324834951235238568108698\
316958`133.08217483211533 - 8.85987495909403284311685216015534833792439309572\
78557527516992788632279773112327830502361694420480633085061900799610731166194\
657564596554752087312567491704`133.09794259049121*I, 
    -6.0872638177460336643583149175051032619838088132761086316364875228704060\
32841702638120016498786435010968757246372490571030581149012197578086484168237\
9387514`132.93493712201123 + 7.4291952036510080790496952953807497983055564234\
22405367508131596837790496689683222599817362351261900950264222875674570976649\
3985284183751982768087647684545`133.02145676750857*I, 
    0``132.150514997832 + 0``132.150514997832*I, 17.4115547116636463766413396\
79577651677824144161004128963652620445486364553951450100526066796097289889926\
6839908658069454173294771712068804870618325426488826`133.3913525496817 - 
     19.410787221971852579482441800092511295839675332991649713388700466048368\
80143132274890524240963202227664286940418191005444674900218102112324556148253\
15688205`133.4385581467817*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -4.2161001960813997967457861283734559370273014279\
36214016133764720626941799633257174894946793396724239203901994819198366049072\
8421560211204644145335547825807`132.77542592121492 - 
     13.932884278784992399138501621080631497785593891835776991194725783585761\
79963421547932379535875959856496713623702524012048947099907012794815565112807\
62183223`133.29455602787385*I, -8.0638684997438936263171138377831326210099367\
26597459504084298038613326996456751790381405188124570937496827580623763068779\
8458326243046890927375510359251191`133.05705843480283 + 
     0.0628276009471562576454256091799610322273121356152515346093572498835640\
70370542311972935085012499004165857866578184971891773024432774628059012086465\
7962621`130.94866547446176*I, -7.94746345160758107337231290705195068717809374\
61077305506099273754050290319709755622725101848468496901247648494891518058521\
85063573482108715941845124616027`133.05074353721193 + 
     9.1297439028736041008046036325470166530286411215226984901386627448903658\
92044397182749354443961101782933502244511284908757936184539966494696223743009\
045441`133.11097359320544*I, 5.9797196019895268027863284533735796961298294533\
71596220062914557605537502545929930039712347604070572630611153359779869752092\
5596199468768426072791164747278`132.927195817579 + 0``132.150514997832*I, 
    3.72921826224017038432435924638377536900673024902708374801510159327457612\
02298838334008013051734650619109265966145912407641765183840572085434815883960\
327898`132.72213280015617 - 4.42993747954701642155842608007767416896219654786\
39278763758496394316139886556163915251180847210240316542530950399805365583097\
328782298277551116839929297499`132.79691259482723*I, 
    -21.087378569127256341194067624539087662181414223750993382953161482769142\
52642170311243222085244374694231556774812819085188610537963902148960472637169\
79016222`133.474537592568 - 1.62330015047524173537671053483468734399396361697\
76668463628170677305014563112879898957803387349780350925386530543372523481526\
555180680727549670073032437402`132.3609138267421*I, 
    -3.8434061609904293284952547329577193660710135097110191059752548802180123\
29464799831167592372496148028651030102683151904191545562090451240911850763903\
4854808`132.73523127981292 - 13.474431610053140033482791261795308721624501603\
02362300996548015898581859512584363648897049845741114496321724275225932853636\
40587684534055925969135709555363`133.28002545229754*I, 
    11.9068770449377992046366908438162812048171316928327163434874971092010034\
33110344934158982096297928231936233337783314675117657387889133774625968419261\
7113548`133.22631286678757 + 6.9720007487816418512139730278759581320434265865\
00152766875082807413179844838823566349414277772353010218872233293016264515274\
1103816963160149715820143296074`132.9938724229125*I, 
    14.0471659740010457213488738177210083746751781149573855735773924510691875\
58688366260618860641775194657579067519701382967444596468982321746226434020761\
8398018`133.29810371168148 + 7.2763186869213337713749511378308366828113868066\
78293147763301854382069330883541838807032841443966326775456864188456638184631\
8104517804399165851540347002881`133.01242670979306*I, 
    -4.9982747238685664134166733771743249449500151433482045545401950120909093\
99185073504496262605680428390544535952364623939990174820069246311820534525592\
8625952`132.84933512072712 - 14.237202216924684319299479731035510048553554112\
01391737208294483055465128567893375178141392243121188152372086792068049415882\
86991402120720653073090168379923`133.3039396513793*I, 
    1.52134715454580714655650830067693669544752289746743000045090399074801156\
59154588217019599950615151744709953211502190017985870037369732483463639980962\
902995`132.33274332437716 + 0``132.150514997832*I, 
    -9.8089431833770284460881798585211210873504187881438761717350721073966616\
62128562600887182882572813639536458621117816013099815549263868117296343671552\
5572158`133.14213721679693 - 0.6030029493338415104106744630729226830500079128\
27029420614803580537364091003165601138450485725591261921595414821950745189238\
5165559850556122333851582282188`131.93083443414508*I, 
    3.23825619656410814305052387433461355315854388693533432271410136425097244\
64621776710273040091220736776194030561011538427922283376663327523195176744941\
195113`132.66082620307472 + 0.18036168433735115823896560950728944077224700693\
83091773369466845742193054048874428162376197663618213990416476409311972311464\
488764312334891717761108246444`131.40665928021616*I, 
    -10.368710881729666130689674417860676385581467417255245477749494194869671\
84434596533604834480729534559570479897199168294917856642810263554287926405796\
15358413`133.1662397627309 - 6.3331863957124383273192970590833459151100872907\
49689608308890498239017334925564280698351797703803768815911591379104275331020\
7212035905399583069064408187317`132.95213726802228*I, 
    -26.263644751045008550437796941441315977704175137976047842065907126888573\
41848512214932071934777068914739836981509995635097064100228121149610501084958\
78738243`133.5698699932118 + 16.927826705185212665497007120588265875502642146\
16083506982900382893887546134137853927593774644602303369209792622229838335384\
92871024136220495645023779818105`133.37911620221786*I, 
    -5.9797196019895268027863284533735796961298294533715962200629145576055375\
02545929930039712347604070572630611153359779869752092559619946876842169702639\
0476387`132.927195817579 + 0``132.150514997832*I, 
    -16.389641510325833663777017427457996272313075075152403677501457627432805\
57465153058368165723094844457332273766697912181706076508496423829652755409436\
96343108`133.3650844522085 - 12.666372791424876654638594118166691830220174581\
49937921661778099647803466985112856139670359540760753763182318275820855066204\
14424071810799089603367440302125`133.25316726368627*I, 
    -5.9797196019895268027863284533735796961298294533715962200629145576055375\
02545929930039712347604070572630611153359779869752092559619946876843930599230\
2135871`132.927195817579 + 0``132.150514997832*I, 
    -15.660360331055184312824268446052939498546582644409441100141444161812693\
45764041494726846997304937210799687395362305206813830311509528066725214536037\
31489975`133.34531674840122 - 28.47440443384936863859895946207102009710710822\
40278347441658896611093025713578675035628278448624237630474417358413609883176\
573982804241441367981969281832193`133.60496964704328*I, 
    -5.9797196019895268027863284533735796961298294533715962200629145576055375\
02545929930039712347604070572630611153359779869752092559619946876846061420319\
042489`132.927195817579 + 0``132.150514997832*I, 
    -7.2325299546191768999195724511296662868611275323184231378828396194732115\
85811230671452478229723303382167496593689627232988414059513276992063721247445\
6352671`133.00980523885218 + 8.4639133525926063327485035602941329377513210730\
80417534914501914469437730670689269637968873223011516846048963111149191676924\
6435512068110247822511889909053`133.07808620655388*I, 
    8.87746402146740333639198761777569147608007743352522157561839784884321905\
62144315452861071303430620874715009126519644236680427842002819998494204339722\
589404`133.09880391870317 - 8.46391335259260633274850356029413293775132107308\
04175349145019144694377306706892696379688732230115168460489631111491916769246\
435512068110247822511889909053`133.07808620655388*I, 
    -0.9386610260757318466672981759833361712099253778682940799269578339671405\
45916096879623849654510273835525903975143358515385153716962795296517245200098\
4530779`132.1230237838329 + 0``132.150514997832*I, 
    8.11466629947980592553259138930041645581674554635634172862188945163145068\
52684961575968564603171043732809199192084942839472296442834718432600643986110\
806981`133.05978566281073 + 10.0872135030678480681252140951288202817452846900\
58084381277318982199939186981977259533749211957989551938587616165486444025077\
2990692748837924553368475349812`133.15428621090996*I, 
    -1.3726849822631420815070382604113536978421811220478520319829049275865220\
74454984344715914596849639332049111244017705913755620406623319247105040723366\
4911664`132.28808588018023 + 0``132.150514997832*I, 
    5.55767296401265974193154845429295990091880431122983345669967028681115523\
72962078755577899188654302990563757845354759429131877490408706131685811185273\
230342`132.89540798537888 + 14.2372022169246843192994797310355100485535541120\
13917372082944830554651285678933751781413922431211881523720867920680494158828\
6991402120720606429292864168969`133.3039396513793*I, 
    9.67609226521642172403127336015009710226947665038207158987057368513556445\
53123346857274424296910822902264203098421516276392820921946304518836841963858\
847745`133.1362149987045 + 6.333186395712438327319297059083345915110087290749\
68960830889049823901733492556428069835179770380376881591159137910427533102072\
12035905399582792084402255991`132.95213726802228*I, 
    10.2063727034923322350047202171956896413798446608965395660999854904087403\
89402497644560506177091977870368413812169975813426113307807711775702790168649\
8927634`133.1593864211379 - 24.1515838426473507901872305611912938396435257612\
21914595923842610043133602185124096418538755144288554324007486789071366852912\
1196546254654550628638942526166`133.5334606145579*I, 
    -17.754928042934806672783975235551382952160154867050443151236795697686438\
11242886309057221426068612417494300182530392884733608556840056399974772799713\
36385825`133.39983391436715 + 16.92782670518521266549700712058826587550264214\
61608350698290038289388754613413785392759377464460230336920979262222983833538\
492871024136220495645023779818105`133.37911620221786*I, 
    -6.5706869868129203030376559841865075341918749012085418490209707431456892\
15666384929859878873450739961917055565016662170307587211597535365024134205098\
9661446`132.96812577667404 - 0.4226412649964903521717088535656332422777609058\
88720243277856895963144785598278158322212865959229440522553767181019547958092\
06767955382212557726934948153`131.77648689538825*I, 
    -20.962002541050096431631032693747127738125378891192744471103675644350633\
43806276854829459466041003062769762188436150420955447205868824608166023086267\
44027474`133.47194776712578 - 5.773288864332077986550976170741377110802233038\
93349983716844291608521355500824448214344504920820036467767190480953130248190\
40555890052610380425647784909184`132.91193828563496*I, 
    -21.326643130685421107107407184449656125008625106564225759783682377160689\
49656832636650118828935956686036055374103953908401570304362272489636016403756\
86609763`133.4794374995754 + 2.1307269568801680054292065012107870226412337823\
30727926605611416230420395745124988939617075519207748030137371732044916345903\
922347616271072035832168754798`132.4790427982183*I, 
    5.97971960198952680278632845337357969612982945337159622006291455760553750\
25459299300397123476040705726306111533597798697520925596199468768461552642259\
04543`132.927195817579 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 98.8469621279950762634720277604503319008364541268\
84346485903037087392142017153076168589449242254521500052535035624443695843401\
3408160495460429247790117932487`134.14547832447795 + 
     16.427682946833028156275968916801073363160994726793935924161988587570273\
91226497637735231152745172946294398638330188217867056611365151032961098712333\
46859044`133.36609131024045*I, 19.0878591039143500403417378521952396417354614\
59651446915858166369141645178505761757396137584761784964547294508658546551916\
3453143289561897754550155806445652`133.4312722184469 + 
     11.479213162172790421267401595138827538264049204367143548793495867425051\
74971779665718016704140394873512272269351815739859082772451509223051696095373\
66103933`133.21042711838194*I, 4.00737586819276318239457194188959499153246426\
55828690116814444304055995742884351495552228253625952189436057190223943214841\
942339630347872652387801293746593`132.753375076433 + 
     37.248557982610082221131570140136673716308467342793991273826967552538579\
71862510588141504303245145343010852139091142288710289172369840133025506776144\
19537168`133.72162446223666*I, 0``132.150514997832 + 0``132.150514997832*I, 
    39.5542242576217952804777282129575813739693192404813230703884896901457922\
59962166031763224155930407290982157214985213171757894687699907976038899775225\
00133`133.74770786932712 - 15.86314883289209034460302341098192988369463215408\
64213706969228039312947515385749389166760142674251974323263558736400217906683\
086727155450305263679783176854`133.35090439676657*I, 
    35.3393637320909507153676470514398462375707810227321613109545163427414453\
07045512703881948119656239882426950820509074504413674019688574748426760160728\
598857`133.698773723814 - 6.1419616321026530789184600041972972590912104155854\
47022167257429112743214400460809874466654758872545004814179446864518615167614\
187472750488242792859876493`132.93882209697614*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -44.020151840091259410863759840251971734232675119718253245498330558390264\
01205501397579611843781068145324878013778843832243249192972857165543772975102\
5436245`133.7941665340775 + 7.49451512514775315616930873844030588310208010833\
18621063214559027529903586697769220024693714781614798865130353570801902141150\
242477015193938103476173021478`133.02525853824716*I, 
    -75.713459928701695441307460329600415727258729639246455778768184415031375\
28261609715275375730225553219491785594345500993837973834511554605625989272763\
47395014`134.0296880907156 + 1.2600318157497352738501406799528493607787418980\
64233417194442558287933058842632903156151191780731147354582681977200688743896\
3462223446564934421325755282738`132.2508965090052*I, 
    -1.6437246643758319911138087517136558632190286215029383285674001508214238\
70048519921673679979969319035569391959620848574983811919041389097378602295108\
3298782`132.36634406969986 + 7.9934314434363838622625094788888128097396946911\
36965044918047955370154292773697755476690217956826947296755704545210501758514\
8283413239358937175514251813375`133.05324825236912*I, 
    20.0427575679003636648662151357535330241094968387830685318028215960554184\
40968571172123596822263556792101033824802858706355723616171619810869805869338\
2754729`133.4524724712215 + 37.5716863442743595514721227215872484087496875216\
68982983909681925217850957445881537437266540012836025914060709383119677291111\
7040896614737361963526777469321`133.7253756859371*I, 
    -17.283201660806572931144594850263570871412576210531584803672724583170983\
38371523216752920019643070725462077378552587454290604956379247312926711983634\
80143818`133.38813919516608 - 5.521036544746697032760598933910491643983414055\
39215666719012380080786883855898298897389032227652793204616294263308674022916\
66321352955898794142212148118763`132.89253561965594*I, 
    27.5386314660880514892049363790601193221715717656014084508372005186700699\
64112529559293198051156831610751773857567779487380033007965952764796510155178\
1070632`133.5904573519993 + 60.6672744029311045266766484314447061242800621418\
70896113961187279953857167037890268856834206774799176315684500370898059381173\
8749168497511478360150766663418`133.93346948167735*I, 
    0.00276995498583944597847442072763439297462285115014315495748711851481333\
03283484651164800981069902360860885433721382410264914077110082135300150806953\
162157`129.59298770929342 - 0.00639939854366010553777256525572958223869607818\
86908960958484439055463708066701681122111931853574202193440397435294512947598\
574013515461770271035121327214`129.95665415596523*I, 
    -11.276051635068473647471405717128891859826682781701497824430736671046107\
68631229598519383196338930570322201322287252235661595526685117400261792836280\
4411225`133.20267205374867 + 36.292994932066611244415160028913354042302767894\
32489380330056216853734505393945500194295603134072368403989678798505350728523\
38599770470714459974123445874549`133.71033780590034*I, 
    0.00553990997167889195694884145526878594924570230028630991497423702962666\
06566969302329601962139804721721770867442764820529828154220164270911826859809\
544893`129.8940177049574 - 0.012798797087320211075545130511459164477392156377\
38179219169688781109274161334033622442238637071484043868807948705890258951971\
48027030923946708830681429356`130.2576841516292*I, 
    19.2098244669179047336005278838091293666451965116779369763848231572829575\
03780714602476562489536840435638400766137694878619109541272671247795428195039\
4943087`133.43403839427114 - 0.7489799929951200032981748955349836905280602896\
40232334419259682636711167010324142224383942802715246150802023948338041532929\
8066515859621981614347610981868`132.0249852146665*I, 
    0.00553990997167889195694884145526878594924570230028630991497423702962666\
06566969302329601962139804721721770867442764820529828154220164270887693476545\
513149`129.8940177049574 - 0.012798797087320211075545130511459164477392156377\
38179219169688781109274161334033622442238637071484043868807948705890258951971\
48027030923955104771967378261`130.2576841516292*I, 
    -2.4503919430790203568040153505676321368847335542136197012730918492340510\
70469736878146081515831872999087382155337577488469804435322481523658473303725\
8179805`132.5397505536669 + 2.97524424904883743420678137452159571540072795721\
79151142058962028752406216166106399579325283859724461612954026368607010022607\
668539331018837503353022561121`132.62403762223602*I, 
    0.00553990997167889195694884145526878594924570230028630991497423702962666\
06566969302329601962139804721721770867442764820529828154220164270627515593042\
968111`129.8940177049574 - 0.012798797087320211075545130511459164477392156377\
38179219169688781109274161334033622442238637071484043868807948705890258951971\
48027030923683612369819788427`130.2576841516292*I, 
    -0.2144239711183501467381638630157255921981767784144058053970866185848627\
58312074418858746037153904355714329786934425942271419239229522564463701464352\
2524452`131.48178833268898 + 1.8546987423377494968684800146579150112522673283\
36274608518251169672195370584981094353449980835496190020645852618294495003999\
545973775544426643430746945568`132.41878837530572*I, 
    -17.424695056936858079764254283411588534712536417360766282667714726906349\
20470930119907565321542203600263847327971001609788150684564317917323080982914\
71691113`133.39168018424346 - 5.844033223061449092825110561261983816398437789\
35244892889453537240889846580181467337115898079955930614947576429480230639356\
74134103462289102467481930989064`132.91722767404553*I, 
    11.2847007317824345788938110926644729943439692082914783199795504523088516\
08379872965930186293773163190073888922638198511382415625880066585945177583028\
7748391`133.20300504398756 + 9.2572154578375701666071250926632390537304136669\
86878265742565950058715784091586697925936847193503784969652438542692129976661\
764605334328677079749657966454`133.11699536970227*I, 
    10.7448666327569435887232436767050438687925622862327194239018978077582761\
10740012140667324223320159633154864594958123629572640734492163971954815343549\
5845298`133.18171602715066 + 11.547834281317133277037660463163167146705414046\
96325255811531551591572588120007762034664080672502757452624210213767150894482\
61640428624888555401855771883292`133.2130155406865*I, 
    22.8570510014111010029788495963894764532196366590260599917594166286657285\
67693267702804375382106691125459161367389180358936164134367502109194930688792\
9170279`133.50953519517603 - 6.8106943308556483893806519706568102034196101543\
46211447248497326145078737399769583427625954143549721511118916152593593306498\
288534833621167265408146509869`132.98370638708516*I, 
    0.68447724193178628714011588308595349071101532410378516574944435556116722\
24068993256503728353451608254940083517935769061975543232301979579885212728204\
931042`131.98587401075818 + 1.19688386763850194066791708340289342384745924250\
31625639321199557657819286560524997960485511225073692252921524176432486742147\
23518563289006380991598220911`132.2285670111536*I, 
    1.06407546049679898266683250649609534447728428103021180631689007651405650\
76872789869229683863461419346109295024504733838658463287020270377378556292321\
150445`132.17748742552345 - 3.19772571448230339514586276000275509039203304520\
61346564052856206691111900565239915767941329936053705379629514298119213849400\
213728242367254621155838360316`132.65535620714982*I, 
    -2.9723214851319040222079412109837317324030561511386559438849388370961579\
55557991905511859176372434813058171444534995214276307380605847409253536849594\
2559423`132.6236107785827 + 3.71007194229242669764633519367161516314933374854\
96640900951432595778770997704367047453938137518953663503679063142325344339484\
16091751711040267342128076913`132.71989732896662*I, 
    -1.9574831784861674260583211627165954481814572345509776718264284302901233\
82253055452698238005771030143767319373104330066422704533837619876222230448930\
2971903`132.44221303649454 - 99.095214657649352212115157663313861271942034739\
77516240956078671506611683837736113954602157404853896216258554217971248105893\
87404984576156523462034881527249`134.1465676805922*I, 
    -2.4537953097878168156270142931120030829442440852096486649906190025164370\
72889512025045208425067800966818836856055993878832852253675304341575295856203\
1385451`132.54035332984267 + 0``132.150514997832*I, 
    43.1987775038090613100022813488503685434894009951553668764165602400618278\
75299313540203127065071627714072187427109776561664336996160341555881604694526\
4149053`133.78598645458067 + 20.208313219601706855261182260648599286304667335\
12997179961704926815516585002389824455819026635991551569562746031166279430454\
58576471182327689141279332176906`133.45604506246102*I, 
    5.75135866454737337144577840035570706380531401940517185037403389488298226\
04832019519122170700391841330655511109020661689969186868670187270216141143910\
777018`132.91028544961972 + 0``132.150514997832*I, 
    33.2466895611927760329282189278328076327428819255040318353579314172417046\
04602918547163588122613907883161010046424288518397772443637973361184592998230\
0337176`133.67226340606112 + 12.341659301511151967545633498860501265124964213\
32042829178941804500874925120044623331686113638332217503637277667801842989998\
36954414164138152987173956165019`133.24188855113093*I, 
    -18.750012854119417340915470981471325466938247589870450378231998477951652\
50516082355102315343632427388815062780802096511974461327040148550645746466455\
77072568`133.42351656762753 - 19.26562826456862645940800425759807109520127445\
62157353303378491194280265146951111255557605665756986717559896191957780195640\
973749940909757961430852187696641`133.43529817403524*I, 
    -6.8662343449342297640753783109868748221674559152707307474195712020213189\
78425416065926226408722033928841326309720584166917683766356102739471267581848\
0922941`132.98723361966785 - 4.3203154722928621370155975795187449226513478939\
64961387645313805410330733400208385170914990875856792763030172265829362658669\
6874797237134242151518286034677`132.78603045827506*I, 
    85.2683688553699930899588296516746817156104804812540798738161962712168581\
11436193917885776919786305899191407494918423628159729833632835361528280555552\
2988564`134.0813029530413 + 28.2489351244184291038721128999662137175808324043\
82603435396833815512975276596057681642767832964215994178514510776363582744133\
5780493288450976887801834977839`133.60151707907397*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    25.2005091269872760469730303444684544505689906499145554477687203888913158\
49210034199518750462962180636165518656423587723112290385486861419649667984094\
7105625`133.55192431277257 + 8.4427044387120684331223173659335531891011752847\
86541109435587377553225981197237822035434172188366826043804794532196624386489\
4630609920567747848124260264982`133.07699658363688*I, 
    -10.119672683273517518603704704404784682466722336261803631996468560314422\
69481395942411617773116876494895614203781795129709713692456607414919777981685\
26623139`133.1556814634833 - 14.800570037712294167897921132791976520802474610\
91609926353344762906897848556869857435436837588357087374704034680109278876921\
92237547497951321392786187754949`133.32079344021787*I, 
    -22.936514400333749549243965667588338034068011475225245260070299120354120\
35006609045519648537806517767573666670654139324289138172071923012465522317917\
52703911`133.51104241786118 - 1.535279846544818039181683121022808541338115775\
53681306062393171669909074955909138285837317255214332199938325884786619247481\
58733918053873145592900062525961`132.3367025468523*I, 
    8.95777193810831033918886537695693684573581203008285512909544926858558972\
27953508717208990976861345743920505235227052882843942547061927348698677620639\
71731`133.10271499908848 + 37.57168634427435955147212272158724840874968752166\
89829839096819252178509574458815374372665400128360259140607093831196772911117\
04089661473913011242163831346`133.7253756859371*I, 
    15.6124286832367320985033807324617292578144409882834226413091418439438492\
09071009940796218737798366603437801901812471921780920928522154994546439761317\
5607625`133.3439854653841 + 2.76051827237334851638029946695524582199170702769\
60783335950619004039344192794914944869451611382639660230814713165433701145833\
160676477967908740073481883165`132.59150562399196*I, 
    -0.1751563276310067329332220913354764400273728363233579904171499199978498\
58621695895519745263988387727749686840392392753383705271132916490379480255083\
0789071`131.3939408289267 - 49.8125027116745484130956630484284633332528837528\
10070400931103171800679163428603887532932588990613130750601418114854711221628\
4080342194219624969680511569243`133.84785336021415*I, 
    22.1971540444145557314768748865970893819296256023645292445996589916064721\
70640118146527832075111203621333070590391387254672554476423003869669064288631\
707644`133.4968122938125 + 7.025505454384529709996494999517895717419738258511\
08268513433327765432691836328662954117286608896596889638471159765984043648028\
02785780686219511686439824581`132.99719257312134*I, 
    -25.644773834018694814285373801036675040285996059674477874606562176180976\
60332232015188849541437588393585650666227697546978451720966530517490615523263\
47362017`133.55951387112768 + 21.44038129651030551360010145889814057030085042\
39447045964928883133045165448201040583093044043257935080723405812881642231004\
779552972376102139366265273524473`133.48174750243007*I, 
    -33.632463907536620641916442442913826684531366747964752998245808169055897\
81293139441975902799150796126038804154770861345943198410750536808531717813803\
28653355`133.67727368263846 + 25.74043792192675522637120987921036718000341758\
82775960089029934949247071120677623514498655149860291287464039855699863920684\
978718162553645762969492941148414`133.5611309291128*I, 
    31.4087121618962672300234814349041570875624768659004727504989714097394599\
84780394821937089742390737539710798577627410062768800249586236185243777281847\
6948078`133.6475651274031 + 9.93661593414167899767082387020932654470842763278\
92734391496955059600822882306423894698279417236169024576181700129498610636731\
484204624510410091098428702733`133.14775350181066*I, 
    -6.7171006322571486265852604945677118774282442881739538618910610354593287\
82960585745211471828620927185312424300751757115900127907696767633918398204093\
5800488`132.9776968525631 + 0``132.150514997832*I, 
    -2.3020146800363594845835376563116627851686328423426945231581852093636419\
64881227944105380127857542279100933030254388837615018066956831284695327426924\
1709825`132.51262308664724 - 15.445267604348146692427836915954558179254296684\
78565476531184343152694198447488087965576575934070017377790449398614483987647\
09728014144641803604933199117926`133.33931043511078*I, 
    -10.230128033082525861007428435590928428281353816599845401229168826912034\
67486049606887920847823954749687666822236470865653186566862917863968438427856\
03656226`133.16039606690225 + 0.846677338084984075787669570756526044545401394\
76477231630217128788055704358880016369819089055946557667364410395684759208160\
46429655052044108744329603874106`132.07823293356165*I, 
    16.8228099802893250523126130910731108913841104352436678020679086146216860\
05764009775474017185757613952339834211913269546213796586403799231659189828502\
298572`133.37641353727292 - 23.8068296260771730019031984796553878349835246733\
01444700738436202842384443529234235833998236136852475874916227714133052374740\
5466702293649761001426477142618`133.52721656175532*I, 
    -46.363442869868769932765751187110028305794336626082933027116448861376661\
80566849253967420638220576055566849205522174582512438434984557334167630976055\
11967761`133.8166906762855 - 82.335942331950745583920767313688394288142262553\
04159907488330060941296154414629093457667509248145725572192602709565773969371\
9611501637530626028161427955545`134.06610445818274*I, 
    2.12721369168374298648848438183965933263787277861735827361192305888423899\
53778694286817986268912876433169327777574481297869351067592343409565050191715\
971309`132.47832611747498 - 37.5716863442743595514721227215872484087496875216\
68982983909681925217850957445881537437266540012836025914060709383119677291111\
7040896614739768508079179109212`133.7253756859371*I, 
    47.8720671704002279070491054693788669736560576473186814951494698863019917\
04145475544825426804131213803087067053870851022698280154302400110247605894159\
0302551`133.83059717904936 - 20.295750246820404367740746323140500458042893818\
89105932581541135508887891565771658410379156244728106851826914132600873361657\
95739386785461136378843462689458`133.45792010778595*I, 
    -4.9140005246491698871778995971917967694941015630884225210343122083402074\
31787467404229807621119785447479605578678111520534956265561511950402864421612\
438708`132.84195019634404 - 37.5716863442743595514721227215872484087496875216\
68982983909681925217850957445881537437266540012836025914060709383119677291111\
7040896614738875129096441083321`133.7253756859371*I, 
    50.8852120878877795015302908393569740046529151590365821166610518023599003\
46124989203343240433877515833744470135803473492496327234339865911229234853678\
9358807`133.8571065868143 - 15.7135414564244583518122130804680623268725348462\
52660436594005760636138025612460009090943594414038974778079792658578958071702\
1723842404822547017451396526484`133.34678907349272*I, 
    -8.6751340922467582508815363907467700607618124982168546178277915010155545\
21215779721532235148581910550759325633686566466811566172879532080449997240664\
8469283`133.08879119427158 - 37.571686344274359551472122721587248408749687521\
66898298390968192521785095744588153743726654001283602591406070938311967729111\
17040896614737441075215934818941`133.7253756859371*I, 
    -27.953627370377127663849269765316248970279818758998186465369983447385868\
65896692738093675797892191518664420086994419656436614932581231233823690077596\
21279008`133.5969531694363 - 4.1016237041996934178467091744192594490692100516\
21512615418487166920280590413889320448062062288099677721644477632591844117951\
0287593334600635788875109104762`132.76347081215644*I, 
    33.5873789417243035198118036893016055142014417107533244936198622811774202\
43099920435229148099059990266950578589420835061814754705118839696312085443089\
014395`133.67669111195767 + 14.4370492642996334763388141967863911831443062402\
49881846799999868189078896235791332970295739822395075398351798156704051576351\
5679767800176273840083659997853`133.30999343627457*I, 
    5.78611861910832954326739063516817613472196443873732399577028971339026458\
26730961728056322930325981360784270033713414176284787831201364731257465804329\
701423`132.91290233054806 + 0``132.150514997832*I, 
    -25.161209842551573153434259690257045931332947715639990270181207749355708\
12062543271091854608676070584455028800927919843965726573553079522198684092623\
75298679`133.55124651756674 + 9.644249825157102432697426598699885635768854430\
43713407029871706880345158098907408304419080829893709190836854778321263903839\
57037539367899592735090979621192`133.13478344967032*I, 
    6.14205983019535497900947806975119144941354473176580481985719149492572713\
69008055450335895839812258120624000641855931079158203561426208889021056120065\
95283`132.9388290404498 + 0``132.150514997832*I, 
    -34.287715983617556376395270628487976161342660408300062808153881415719553\
65426609909371875804332595724846953425754096379734191502281377784032237085273\
61393097`133.6856535541412 - 6.4218131308061938739637534127922044317748816020\
89175832367477048892164395050203621290565078296115747771120683533769343276089\
6725091367140883483239312152626`132.9581726616535*I, 
    -14.460636525179697610040952579689799917910956836306075519857177967334590\
49513541262958467121883297319157820777826916606361241600145633675277205470961\
38996062`133.3107024078921 + 19.454978511322103237894720175284411926737367582\
19199879969302343676388573788622099277193196958776028990215903055966920575776\
1860375853282513789729953601717`133.43954575327916*I, 
    85.1094685978413399879125142671887931466189418586042147181423619016305578\
39912202210393253072136144577858051330019125589637160438527671665927048971324\
1776264`134.08049287673023 + 44.631027633140698143840805954792435448535676594\
31776501142712462719006487129907207341882962027776084887117814473244038763300\
42695346400185035928206148032723`133.80015188445438*I, 
    -59.962416464491041327225178409534511083812965667463655696486095230303811\
25148196232933956095646396898502396223207010580711855743424563969343228897534\
44973919`133.92839412427722 - 28.87409852859926695267762839357278236628861248\
04997636935999997363781577924715826659405914796447901507967035963134081031527\
031359535600355341815762456003679`133.61102343193855*I, 
    -4.7248268885325423727491085870183573909117542602193304755262977239958501\
53499280190816801748439185545975416913799528431258808719690991233421589822339\
6655635`132.8249008989879 - 10.3069964067095850078822690237089366769924273085\
53054788516702570997495594560894410716273643360690643994193601466509048476823\
7412930412881063142654708170754`133.16364712247153*I, 
    13.9098723026284442100743389421825884716262538058309090059986897337715010\
92049117997627147169273653069168950422086627741122773979187217573486816902347\
7102473`133.2938381408709 - 49.0247418941876019678664901970782283075073986996\
47129755738653185024549784879375471833809343447748115250002909877118348882710\
8919429390063225696424852774984`133.84093031370114*I, 
    -12.854798360296092520215373570974051645420934904946967347269232231120826\
32799851321498959206843907683551328236743758032406620221664553409179303610682\
01698644`133.25958026654348 - 51.31584628938557497583075681841444737309257818\
59663292003493559822509202299020037593402333274643691621200975842108332366551\
495927201580386281591995573782012`133.86076649341862*I, 
    15.7163483085796711245479203697782261628937868399226354124740267682400009\
48381116554443841396592983641555863990122126117133457545200278371535034032310\
0171946`133.346866642992 + 37.57168634427435955147212272158724840874968752166\
89829839096819252178509574458815374372665400128360259140607093831196772911117\
040896614733051934136241752092`133.7253756859371*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 29.8027636517931088120238932175933513073501217228\
45006837449503833615808548592492531524957928919064435337462052530303226623113\
1302962455712716034101456603109`133.62477153650798 + 
     273.86627846266515113913295225572416419016316389639992895351266869752653\
04131472127486062165288376323302008928916512276427283900992247714508575641801\
257160673`134.58805355809187*I, -24.05508886755641483223250006301036584086944\
10783080373618742056698714859389374059438933794174768348458787518657217166395\
182469938062205468692919127158278494`133.53172196350286 + 
     56.327965851002376227818642942510157753556516862024945331323257488143713\
33781550798376705392014975813616627846410424333448990074383695852207181855235\
46161245`133.90123906584995*I, -80.470450662560765140225383736442326477911173\
94424793577199875129371215660026247491124572633593750899052031237808718721979\
79940668912814334011288045190190483`134.05615143136617 + 
     27.550111461403999192302540396051207884608951882848676898260114537521796\
39276613775582544677584043074280181182248153927507588932331089209466805745334\
60870885`133.5906383580788*I, 0``132.150514997832 + 0``132.150514997832*I, 
    7.93015238429995412391430238610168312175654679934936440098295137177053145\
48966708289644701041211896246075719858079910290760904451318334824888777811034\
035651`133.04979653054994 + 100.943564813765207742678154476033825579484091047\
80078772800888895101693158470608287395094045311778967128554546212410081097096\
86804359393366129675746413659574`134.1545936355747*I, 
    -2.4686547411787888498668352707545805434393756394677590182196000348295418\
90305111561667577073622548343745209895791567871742944308866588924213670614630\
9847658`132.54297535285679 + 99.086559075453694210698580088727448848126136623\
18527473362622021754868450249120825370423435120158285659480531581232498553734\
98017815499312230979252168149937`134.14652974499884*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -63.774323517940915081004353664407529685618463501532914701469472709392054\
48602369306909615114761420593132846123755267919693398153344958576557491461540\
80207473`133.9551608583873 - 20.219165529379621143686904928678150265249508246\
63493809823511433910062649707317484351408737773612690351900094618343649578076\
47855825845928366387969993268788`133.45627822557245*I, 
    -86.491752963679396475159624064597757671116090715466519995636804650813531\
05325738100128351958864342108350639645826263606773033692082740103412899993512\
71487523`134.0874896970527 - 156.56703856681926668167155741228390393883143124\
58588326989636596344760690160394562395375948112020691444577668747004322810270\
620442610461890835259437649516247`134.34521533489442*I, 
    -6.4480288892509353769372467860831028570616313176096581679009417619402379\
84995639340836785215258095483918823554358007622041290195605234492332950468149\
5200932`132.95994197241288 + 47.967813932662320526459748438049066038019385840\
48010310836536581855977048490913246279172183103742148084299329851532999937688\
54491154747741790617702619036367`133.83146492437345*I, 
    -60.052063344101123712141475837020030553149430285037846130900842405862843\
40977624984972422246957662690343667876098447793727259390325118964925444797431\
83563196`133.92904293186174 + 125.9323598659940280385309304342879476587854658\
03501185144559664126851350204718539005451295607760826478288556509799225905123\
8565392621407136021768654477101855`134.2506523395796*I, 
    14.8450488059323654013986184713340399764798390998719743329325451461944693\
84974954871852350341564675905970444843035716280161195364750967093304159953256\
1885468`133.32209662759243 + 7.9977224496328041746289238900800905807952749568\
04323426391871122055955176910172392188991024010176484934345744035655719036895\
5892533707949643359258212100351`133.0534813262761*I, 
    -42.886892560263847139394672191400695826557566244081409236644330879303123\
07967327127695346393754149091509472010206261681930023185755706897948726285178\
43544818`133.78283957769614 + 105.6655821774920850212405334353976696522798739\
93616943289249607968507313620532804548076099547500904419548445926936637728280\
5549376589274477107334711837877989`134.1744485480107*I, 
    0.03236821008462722993937909678148453548886159026742682635352361796639438\
10511095539528670012476486794591130813572088216478596840853850547376017932142\
818739`130.66063368203956 - 0.00714788042837046674443054097334283265007568608\
32370455986169760864461374077997796713419683982837325707905317274125327564179\
398788499429372221264041667399`130.0046922767337*I, 
    -88.196468011318071543284078611322916203735747403132709937426486294742759\
03927047451291297181642306663596986686994031329179785112622306367368933163040\
36450868`134.09596619119614 - 11.58785495872363062861874116541994827318075638\
51552038377749924799395339918558541845223557668658784252661951708957664771174\
358611832966357128575459201256182`133.21451804848004*I, 
    0.04863718913154738255869242318968520887916467085962365485433259124864766\
19914648393173709873217551508220338784717100818190852304014683206080372179640\
339215`130.83748346582502 - 0.00731959029150297085852461030450138904087114163\
63143809980729698327808559241391020735253797070742540689684605142202569866989\
231120546029634845115607080707`130.01500177026753*I, 
    25.4989919021925981087065363444868065603931451608928016367154074585817204\
35749380554178634640145330454235946857835883891569274747145398274359307104313\
6243868`133.5570380088554 + 90.1615557342546836525614156590418668440518725205\
76431211382902126055385804879987940834050685234757085616248963679648846766986\
0707735072250427519210736653418`134.10553639466966*I, 
    0.07335524994918511904497020004094548536172114340431008496275995074374677\
13348316464555014454398703618519539771911008132561289524266594320545345325620\
613998`131.01594619907019 - 0.02864883335260988046150529943996159919755641485\
51880777905152059049724426168572587305625454306291241474035141625764296799496\
381896960198313154776798084699`130.6076219390101*I, 
    -6.6626390327094539828787872226380770582365392634950156971321680485705779\
74983346220283062699940660822219194230595096545044553652865865733157506012031\
326883`132.97416128260713 - 5.20880472670426762493428698916894298557979281159\
39229009900695478968592700383341711908527229771802971693019362992277825368393\
321116380082970974458835373397`132.8672530742694*I, 
    0.07016497232857054081083283512216230726408643822312536159690577931723184\
03140245535262818678746984391710941612998641148564845373404322414323579617362\
634913`130.9966353561025 - 0.025927970579621977083758091807117040985907972690\
76431217476024053087600751532662528597633535743664102835672523927243894935289\
81961609802020183692530019113`130.564283523064*I, 
    -7.7283398422768978028429642192904658651360273592484853321576651458703700\
41272437409172985380999001079310784565792515839528788730074203129680914513747\
4004887`133.03860120911474 - 1.4907117362796088215837092032719747045395084418\
00043014263190465269710978720757294914620983784639278720972868748702552091864\
3889924078794602266681854605081`132.32390866848377*I, 
    55.7939211383092534698068900371458752604882338942378417135956932897762691\
05551220413900669959476277512329922460815811486243510384147183248369208152189\
3357708`133.89710188207602 - 35.478011924982001919591075544201663747860413169\
35883177633513256310659917334621434973339834923204611350227309838767195910431\
33423735712828686498107142034588`133.70047427319122*I, 
    -18.489963063322864492438022959476831226166632163026861212286260820132524\
64967176680791649772859020102502707405355798010523996241545124725001624897994\
55542073`133.41745104141893 + 46.20335752681164976344009441412637373381212207\
26156528236523880195084718525963612719860002915236609237710262222115987740732\
289905802946565066590387335962501`133.8151885340458*I, 
    -32.559347556449013983329570646994307378483432134276480809075944567487965\
11165702923087550511508207245812426457586203153657294504815883764192805883862\
57517669`133.66319069148548 + 40.20615690470756026371939338845075093821735202\
91740062704043717660299616374499728787745350606042388642083321664927012168241\
478142334317561762834027967363881`133.75480756099103*I, 
    -22.753700116404073127064563465692422632019986708025823984032174292737967\
90335096567190139842316087752964070435809173806556445988339913403444190428212\
47223493`133.50756702781294 + 49.33019995407509498265930068530015249214520270\
44292397211645698371265345975214211509429500086725522285236444975614250488163\
405470529276995593962786830575349`133.84362787365853*I, 
    -3.4552517715253211734986047838829049721198776928230480704308495321915931\
87938877474901361616022244105562923354051893505651254426553047388397887912597\
0260452`132.68899469614144 + 0.1274993997549636804561669297022169148277161435\
44647266537459107257579335615476125839806592666423425381735167495985691436908\
9664223895215903105608459609024`131.25602313802378*I, 
    7.65642165840348871542716399730048168059456934291935526623699971358112948\
74574301304043938026657408521368034065720212625644652085962073510527160770626\
726177`133.03454084094918 - 3.60709831389531030717634167901807711540056187915\
91200881793855662519668890265856850060773718854666934285367895020513525172914\
287348510653393528756721283036`132.70767297730046*I, 
    -17.189930016102172849736701546297829135354600296419237739178436130297401\
45735487290572785171002078058879039785660372819139566946823066158699303406753\
04236234`133.38578910641652 - 10.26051822758543561741102961717248477140581263\
03670148086864097205418753550540522462948855239131058603938744886548983641164\
340232979748129914248626420938389`133.16168429405585*I, 
    187.241557828705319793108914219722883082692065762125330185907679737040047\
98561077020171176158285252497040410395959460958950969428988659877170172519792\
03104938`134.4229172435837 - 32.469119383879988402237868611758731483729759690\
99801901044230648828342683277517571288511328607323875447838422802515648579176\
38009236787255134045192259056001`133.6619855078344*I, 
    -5.4356863716327360063708284385735176226671045790899005398757561291208530\
67854627980783598921395219626238828285549687000993725372402526604742785782992\
3974664`132.88576938868152 - 15.417650637284992358335770856403549203557893911\
79091906759882836946947964139313921124345158354226684463420550536708045216627\
32543812636732897582113737241576`133.33853319820076*I, 
    39.8320722221226034098128151683166545276943331278137688606870729819900406\
70498615778036451001021855386081241974698521047138328556075576098359853400980\
8863346`133.7507478985477 + 154.834642914218656534982826884329210229898798682\
71380645590377280328646259435332111009668754631885575086875831157204659412737\
47200691488461279654350968447961`134.34038313469074*I, 
    13.0495340748536576666825738069672371348553775787547900912326463499813226\
01171124529690590693498418601361749277819829964201732426484840590712744114498\
0175737`133.26611000358045 + 36.136852257404064413010953173167289195140782864\
58960686518487348254882750765018269303503586619361478727296755626740552144906\
56832761163107373035721608703429`133.70846531797784*I, 
    19.0314894589055109662850518041938175218910302489742526699229895716433117\
06565972723567705971737631708711673549018317099597099270154018554004061455953\
0466341`133.4299877765799 + 92.3038301774128933314855697637361183148766355198\
17791055504609751189912510846355670486001801229674054828677747013666905756004\
4090214065477913468630735120915`134.1157347204224*I, 
    33.9939410288331453946389984800533480703169245148635387876213606311524788\
42112616152197259292422827645403891610735076387018067881939488334682395557922\
1869218`133.68191651451443 - 35.682631614922882379891407041648956532293213021\
27229871127294417542970758562364343912333897179752713687327109256047148064136\
0458951000530633753236125663938`133.70297187418893*I, 
    -9.2309532494920714008396565054662818791662534387694336410375133824498939\
47566027542469938252675302968908025671402861408975415907106037838385121458102\
2999111`133.11576154930404 - 34.182984334223321237648112136428560456775995983\
27334414726911651635857469821050166684434520700434969430932327574279425722758\
83203741535905121981349952842948`133.68432497380908*I, 
    94.6267459920289218484159407104892529400624478548681351602988560237931062\
45198699331769601902844050725760887875660087366652451542223610256753194066354\
6224461`134.12652890373732 + 278.40629076059035737932708530429877091842901823\
91451841087925323505764840372316318197635286791148122154814887339463400548698\
781404807465196369078174285100778`134.5951940420311*I, 
    15.9547722800455886554431911271299910148613376382753684655251564687136952\
34768199311638902415947844390186464314740186891286118433681373284084924165038\
3946128`133.35340560778894 + 27.017345629082661995257884721598273248157475737\
64469744238577497063867818454664308945907450535476530359162558455009292716918\
59483146656010437347984939816488`133.5821576765199*I, 
    30.3850929727000009947152304463107056561403518134878198625692785721761517\
49459458622169449252753487899836079403102885828080454031227951463557776277500\
0720339`133.63317556737724 + 0``132.150514997832*I, 
    17.9189541996871893851203068652691558458316162354518372917713439443906746\
17760949974417221097369379071249460394485517759037727791119840888312788312733\
6250103`133.4038276572564 + 0``132.150514997832*I, 
    -23.878345012318842100143370077030609100929438730290755252938159808109836\
65774563999726043923327493660678324792346396133998801952567840756491257976721\
6010847`133.5285192207531 + 11.4217489190721775288719570700204177044026721431\
56078454330535787513936001564634576829652344795472209165422514955257913646491\
9681522940029645940465282839151`133.20824760679855*I, 
    2.93479885643771711961259617434371024274545104305893541267914286919124285\
93971159834286375444827575383734377149826123516493203122068654894797199472928\
135505`132.61809333900928 - 32.3412461061753219926041030542233313717056733635\
61258441099866935531608011772480985612717612541494682730590103581389110348957\
4753294691402723548081942698287`133.6602717470638*I, 
    -50.616484497886515021877590898972223522954309037088383180794474112109167\
34950633964476711694263632747535082431380390843559883937022404335129094492831\
97331774`133.85480697634316 - 62.20818625778582268088106300743867377389106217\
88061991972084276359787399579317125445819670113358149477174493517653517047095\
126096723408320033728389441300822`133.944362537067*I, 
    -64.313244469019738199071523451406891086906829675809611198846569097865302\
90301760719572213861399462920642795242295549216409257601966122588443653723176\
30666278`133.95881541721806 + 56.28334102658774360125273462681137180917619746\
47571409384422394589666161046424536229696083868717440875559883493137432734144\
903462947315811157016574556655541`133.9008948674466*I, 
    22.4308256158558223258834491580830443921511866496834354528843080945450927\
89231033849379688004887060610471082449365367962659375838529967730864799611328\
8349465`133.50136025687246 + 39.800141918984928247044455915511821762382984369\
59392868026738050985319732807289606179705917737096583223644880139767730504162\
5955028244148584762197021827889`133.75039961851178*I, 
    87.1663482089915444423338090215800922787721500189455317967896408097354667\
98470150138454006899112803622724890037413454034548187172666687604126503294257\
9163783`134.09086384964647 - 22.462313410123293906325382746470498334403425198\
62124528651575393648183299637317545940951380133901800568399458126255135455854\
20427371403378283016276710969481`133.50196948036793*I, 
    -16.978031675407562014093565482176581095105987285794593179492618450132947\
55008562310990726551551417635323063320522945343686046375319827029362768712678\
15919655`133.38040233732892 + 1.408220573114818490066639062502995937333040504\
07762673132204795463616756110153084650796905465893393216026594988413684265120\
66167340166836641947104661193225`132.29918568259833*I, 
    -25.117735177692714375916045480954813302833789084943123550847088401679545\
37682024016596482381621348437858262453013661846161257317434421901864146737310\
57701369`133.55049547508767 - 23.05698131061882993936723933443289725346135713\
08943603214655243869640321084068613669220628795336696859869937045918863840941\
424563008434902224982401365218312`133.51331744537188*I, 
    -28.156085428363951917639624163583956697056349041029778727652000813859106\
92471312230182674888721341863793912912735087679811532669250595096635334119101\
08100156`133.60008727205786 - 49.37860163461089308280621374641173683904681788\
93958222235892714302566925789019352924251297995821703450605939785512543860900\
956723515273657851800422373401096`133.8440537847043*I, 
    -35.146423742642020014634271707947804495292403764243882696311699745204040\
24572712290200493029058392528900241432123429880029057068574255296081581673571\
95274175`133.69639613862873 + 9.992687227247361120457048971251226788630151217\
87821630666252933317532850220655517942227224101507693608070567935786138912337\
14272872788178952532957456544976`133.1501972919669*I, 
    10.2273938062628770923424162229140190138886274075073564656554889146853250\
09379021616654179268218069307320716947541561843118163878601345521041397323812\
8873919`133.16027997663127 + 0``132.150514997832*I, 
    -3.4045136206785185035907459057658603104657526594668125383108665087572223\
20067291617378884789308986044308718195333330891681752992538049737037036765671\
3080117`132.6825700738625 - 29.7565695031747803966700396502615848283157652447\
48893151111535424543746958530563676620380915770267821347413071140172439116381\
4968395705650408480154400374261`133.624097859796*I, 
    13.2651275889082775297206023683663775971176519699681901212216818171205773\
30601841680250661337018478836830982393191401385121711923778725562149723848687\
2435095`133.27322642937557 + 0.8646215761058883718635184162499811166114000989\
26931231148981126925941448979677809815574308628583004048614096674454534079518\
5569093882656150435892694074743`132.0873410667197*I, 
    43.0277664381500921776538070479507895863038785133718275812972682000204551\
80648683891678947689291156889576078566917332645085693632387829845460028601891\
9206158`133.78426380036905 + 22.359440061571017774122843810728319090125186837\
99967303691513622707470816450069714160610681794112503731673369631443657017896\
33106863046447078383310700534854`133.4999759213212*I, 
    163.169606656163461767984455283370721680780614228524693946588367123804102\
87337996017251075208683503588094847941663940769903531163432225924678718545888\
50941433`134.3631542644387 - 68.548832429721013412503464312016538659337790618\
06312177747652481849160172425479053302084610300436849652925829336895605098530\
02706693811408745748254587739613`133.9865150598219*I, 
    102.377521913788044032090307521709399182467813100835401813320675448000164\
77652737911470418782758790561281475811819840415063288654879142035733483404004\
53182133`134.16071961091308 + 13.36567781281854083602546118066520404043307087\
39869032676751852089181179954336317595120788340173383031765798111717393582948\
758466726775449895430870300127008`133.27650598583307*I, 
    23.3531093542626704474860931047153395907641062546816083650159090269602254\
98289472696084948859438711912640502362537842215254121611721971217127573559887\
3983212`133.5188597108068 + 134.106284205258996821568188029633753089694529111\
66812387756223418496454227576842794064467765913649865326219924633962928335025\
79928047748021247158971648945455`134.27796412715057*I, 
    82.7182323506661887294194315720722580343673897274346446195343034611258303\
91208328646455471543253469615821630446102180315067487871255299678163439372993\
9115937`134.06811624301423 - 30.875575895948443606693781656882200825420015834\
55525878714856525629070892325844255016391848985736016462170694962009391849756\
65767260235241751509473151838473`133.64013006470216*I, 
    -0.9756363302011717004119743653213811231443675696243094675404444504823000\
59232036634900712833464480696244165176253710969989303347965874155483743936402\
5613444`132.13980296179034 - 54.986926148290515923244183966066914146669631029\
78183094247531157209703963760268881297525264208898799613682237254699507138117\
38178577697099609593511163459855`133.890774440479*I, 
    71.5900718364638686747286995874976874144658217439938516596522918490210126\
04433246503335804982625718001416928651426125461305697183466919154269465505009\
2882181`134.00536779603925 - 54.507475066217550828800930258306454032468406313\
66297989754457772852946329602471900295193785950087832795458784678781636896018\
87413850022939026841157238017725`133.8869710626297*I, 
    -35.082042653587705579247530039219697754809865729096914923332015552787339\
22060177031599087142761661118809291204463909811423079887006059549229146206343\
91324744`133.6955998700789 - 64.257185475677407937919153216431161217014404374\
87136594172465409659014722112329813572241776121328701250884184279073963621870\
03413248794806125251389789050702`133.95843669696296*I, 
    13.9853295682307337960438832865103063528938009142882919730107268230930224\
09981404966649636196827224863803074431839626525280368968089678962924222487788\
7081646`133.29618770293192 + 99.655090573065891068618632369678149629458624415\
04489917638635010374597174095336857278088220484520062522061452322718512703607\
54380433341250968222727776873625`134.1490144860298*I, 
    -7.4410412088049624605533537906617064677898436052703209056090809428667777\
11508703999793999836761235909818738809879207310932662522835869777075971856760\
8521654`133.02214870751766 + 0``132.150514997832*I, 
    -8.6764581338837786561117174815214101778774985494609977656833609620946860\
87389257789522033257142592124807391806161066483250983310810316452684053264852\
4247294`133.08885747337388 - 25.350134947440521176474508247598646518656762753\
68702034000337484589816334968778091546043590869010796194428827148007922580962\
0495997741884484469411601132151`133.55449527340562*I, 
    -9.2808423904381466463947337696588499493841048319191577730067780916563884\
25610931398625915106464453580733873073617710809245987703968499182457165033036\
2640163`133.11810239527017 + 0``132.150514997832*I, 
    30.9608635648300074271448279853271607124611630163542324207554421307204842\
28658271544134271108456323760850487906136411151497849922033367261401485826149\
2826266`133.64132806341553 - 28.082001739200442687436209900763927204211549963\
76568721042071837956292575702396647079827535296342253296704983959002668033568\
74642242959400990020254138709977`133.59894305974075*I, 
    -32.535196273407058130365761574304619304018125719048153108263278681511310\
59234968305634828036334962781297957355691584061322175767902447338443593867479\
83224933`133.66286842885577 - 7.517466515416568145907985758752230451800450779\
94636654797231237884440248527667852930606144632119718738800506090355818885489\
28839095372369638219972820676169`133.02658650015798*I, 
    -70.181802241493813513284316735526221715915295491893664766991441431178279\
37490671257941525794589177252657172345110532971977444044763982118232853167513\
03164566`133.99673951436864 + 261.1990804217401002977206133383591868919470691\
46577399256551049647081324032918578432294272106341142851499417919832564760390\
1732051123710778883962759530150775`134.56748664145928*I, 
    1.20136009817045500261760192370989379311556073485433620810395569011697851\
39042402644539805653419968698810917247315096810568879809735482111409381542171\
202569`132.2301882010783 - 153.9937035121748350107955552203257854009024843565\
29958781777261292877287621588733164133623337698896771890396047522843128221938\
5134209454070446194611212798952`134.33801796161768*I, 
    7.18907551753765683766739021859882488027686927155135625959347840145550175\
31575108921895152506976259393050207354565506000115819587069156796515097358041\
560123`133.00718804350745 - 16.2339154721944677110862654452520705827725232367\
16880278340114364839228774593416849151851145231418664819691683692593816373342\
014267847535497837418936764298`133.36093827815625*I, 
    87.8838510696843383959236475059744086520382423046500725316757355192561254\
43129628471983783283086079248310817859590641021925976015019836180146910355766\
6153832`134.09442407727832 + 11.424869031056573848200650012441207785736075103\
02301345121885133172067298575663038162285407899283986372070665409820497598088\
65372901572204031170739616830764`133.20836622806925*I, 
    88.5955592680169371596565450680239405253749779271150971484998071175933752\
19297334416721073752975529717931251939394969193546038138633875250047222290405\
076038`134.09792695184402 - 52.7298373159763257163287397430744133873933170199\
72246458962840382233377674680691113218584934801781975252066202330191091381372\
1982677738164061480598874304123`133.8725714292643*I, 
    -91.760057485636699000334757508138037310433581413528824176388454545212773\
11384128542142014812190915893478105746520454899920781077809546080179023346346\
57871117`134.11316867480113 + 98.74872877498453527152017309585385889832149302\
22051419523683281937382902147167933126279351833755767957528746075796496457526\
311647837033593462197561453665328`134.1450465113501*I}}, 
  2.966140900693602*^-134}, {{s12 -> -22/5, s15 -> 249/50, s23 -> -91/100, 
   s34 -> -377/100, s45 -> -9/10, p1s -> 137/50}, 
  {{0, 0, 3/2, 0, 0, 0, 9/4, 3/2, 0, 1, 0, 1/4, 0, 1/2, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, -1/2, 0, 0, -1, 0, 0, 0, 1, 
    1, 0, 0, -1/4, 1, 1, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1, 0, 1, 0, 1, 0, 
    1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 1, 1, 1, 1, 1, 0}, 
   {0``132., 0``132., -3.0334859439728340857063874308845781943704787628172129\
29682201557969494245634289153329049283359691916979227387310883341493602640520\
7711746577235224199348432`132.63245698476027 - 3.1415926535897932384626433832\
79502884197169399375105820974944592307816406286208998628034825342117067982148\
0865132823066470938446095505822317253594081284811`132.64766487052614*I, 
    -1.1280022651513181748497507008089708005815442895677549565373552834869238\
99968647006695320593811910751371297684443266223348432391455419983030596240039\
6341008`132.20282496959078 + 0``132.150514997832*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098976605876\
0592922`131.8259694407866 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.0417790659348702835509544249632499509575848441394212680001384622037590\
46359674407488928552675615140713375451827013331134635667558360265654582390312\
3852622`132.168290624071 - 4.712388980384689857693965074919254326295754099062\
65873146241688846172460942931349794205223801317560197322212976992345997064076\
69143258733475880391121927216`132.8237561295818*I, 
    0.00082136849969183551961194671767079507589122188872274276314233115301712\
75262417037428807844323802834967898512207043759848804648699853834280778983264\
313644`129.06505304103877 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 0``132., 
    0.51978011024424476981028156495585846316029625117404707343295800094254410\
46157013166372049685777173483829128421280131588272383886105017015189444089640\
639607`131.86633465472758 + 0``132.150514997832*I, 
    2.38044758487306267015887602055464654001658901051864316998580859126355842\
21231123158093247785520119833841679446960454577573359017673765133002223728137\
399221`132.5271736210082 + 0``132.150514997832*I, 
    -1.0959260127432796407285678740291461800587495709811596027366533336608831\
28002697760304475564169055844092506531874768110415584453866769213138776633155\
5560529`132.1902962332377 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 
    -2.1918520254865592814571357480582923601174991419623192054733066673217662\
56005395520608951128338111688185013063749536220831168907733538426278704927305\
6047383`132.49132622890167 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -3.2933759990949564706115282133625074259506268884042364663986805584407662\
97942139811647651767648550591170683808374889920907221834826022025415941490458\
261314`132.66815631403136 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.27835488957664216105119010774484251545252289016328988070260194376322145\
66150317756249646005223782991426664713320496241976652900150078905882775284208\
569985`131.5951138523505 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0``132., -0.1545295394642960836776398016386164332740277526037494641525397\
66778688029067716111829836788826724553425428695153636062264945677292029083644\
5780505323165595`131.33952650813072 + 0``132.150514997832*I, 0``132., 
    -0.0772647697321480418388199008193082166370138763018747320762698833893440\
14533858055914918394413362276712714347576818031132472838646014541822289025266\
1582798`131.03849651246674 + 0``132.150514997832*I, 0``132., 
    -0.2987359853182913497777636661170153835568342202207102534361818777729639\
52122357612983521803523941307077718213904270709983671291839125452520839259362\
6428163`131.62580253809213 + 0``132.150514997832*I, 
    0.84987028525390144156455469833178719565497553725208638558244107273421118\
75004074205653366083761815973978021809256826590062499205342546441767832519814\
862517`132.07986764272587 - 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    0.79348252829102089005295867351821551333886300350621438999526953042118614\
07077041052697749261840039944613893148986818192524453005891255044327046726152\
909888`132.05005236628855 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    1.96630099763503707541075164880400563085304900697883122312462049806966606\
88345822594267043995694012764393615996415328618159504279530218673080281158287\
089727`132.4441649973943 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    2.19185202548655928145713574805829236011749914196231920547330666732176625\
60053955206089511283381116881850130637495362208311689077335384262787049273056\
047383`132.49132622890167 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    2.19185202548655928145713574805829236011749914196231920547330666732176625\
60053955206089511283381116881850130637495362208311689077335384262787049273056\
047383`132.49132622890167 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    2.25600453030263634969950140161794160116308857913550991307471056697384779\
99372940133906411876238215027425953688865324466968647829108399660599281041130\
037464`132.50385496525476 + 0``132.150514997832*I, 0``132., 
    -0.5197801102442447698102815649558584631602962511740470734329580009425441\
04615701316637204968577717348382912842128013158827238388610501701518944408964\
0639607`131.86633465472758 + 0``132.150514997832*I, 0``132., 0``132., 
    0``132., -1.2327643219886780683236338401982717143377275785099275960858399\
19036999539829332038936186119928313733809706526947398424367708262692498918451\
1574676225954808`132.24139505460363 + 0``132.150514997832*I, 
    -1.2217144858020930939732755837191889967914575084421311707101208266785162\
05867423005732181672617015193965294482822986541942597889859778390993205775878\
8246172`132.2374847211456 + 0``132.150514997832*I, 
    1.58696505658204178010591734703643102667772600701242877999053906084237228\
14154082105395498523680079889227786297973636385048906011782510088671845363660\
86515`132.35108236195254 + 0``132.150514997832*I, 0``132., 
    1.09592601274327964072856787402914618005874957098115960273665333366088312\
80026977603044755641690558440925065318747681104155844538667692131387766331555\
560529`132.1902962332377 - 1.570796326794896619231321691639751442098584699687\
55291048747229615390820314310449931401741267105853399107404325664115332354692\
23047752911158626797040642406`132.34663487486216*I, 
    -1.5000693753787352550244656914640315122439803986054210514127227704417376\
62482454781357146273139393493107960954155036166140263179874786281580087495035\
0342044`132.32662634265265 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.3872938614529741520012736418368881476117553311136770602383796858156875\
68897048150766022908755038287235135222101034486632653939984528002095005624730\
1934876`132.29268346243074 + 0``132.150514997832*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098976605876\
0592922`131.8259694407866 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098976605876\
0592922`131.8259694407866 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.09431067947124132687714272436023008075985030291547764718822014133410068\
92782255132847612481508355809216156817859586347235631441805012396574690418574\
692575`131.12507587161727 + 0``132.150514997832*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241751848495091\
746726`132.32124729822772 + 0``132.150514997832*I, 
    0.10536051565782630122750098083931279830612037298327407256393923369258402\
32401345464887656954621341207660277259103705171486735170132217671146943334181\
267207`131.17319288532482 + 0``132.150514997832*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241751848495091\
746726`132.32124729822772 + 0``132.150514997832*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830163368\
8682573`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.21072103131565260245500196167862559661224074596654814512787846738516804\
64802690929775313909242682415320554518207410342973470340264435342293886668362\
534413`131.4742228809888 + 0``132.150514997832*I, 0``132., 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287308451054726\
0167722`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    0.18862135894248265375428544872046016151970060583095529437644028266820137\
85564510265695224963016711618432313635719172694471262883610024793130360714990\
135669`131.42610586728125 + 0``132.150514997832*I, 0``132., 
    0.10536051565782630122750098083931279830612037298327407256393923369258402\
32401345464887656954621341207660277259103705171486735170132217671146943334181\
267207`131.17319288532482 + 0``132.150514997832*I, 
    -0.1053605156578263012275009808393127983061203729832740725639392336925840\
23240134546488765695462134120766027725910370517148673517013221767114694333418\
1267207`131.17319288532482 + 0``132.150514997832*I, 
    1.32707500145991939520077656455850179509757788142540524327406006037110022\
91075575522209473680791493147313222087333570590912714068730001581070677113562\
365502`132.27341046613708 + 0``132.150514997832*I, 
    1.60542989103656155625196667230334431055010077158869512397666200413432168\
57225893278459119686015276138739886800654066832889366968880080486966278301477\
084629`132.35610634255187 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.48160454092421547887841636619711822837160563402915470742659982714978825\
81752736640507841569058738681567509038869931213562170841650292417518484950917\
46726`132.32124729822772 + 0``132.150514997832*I, 
    -0.0943106794712413268771427243602300807598503029154776471882201413341006\
89278225513284761248150835580921615681785958634723563144180501239657469041857\
4692575`131.12507587161727 + 0``132.150514997832*I, 
    1.00795792039997885669643934006931354343643233114727461710429824858839378\
14778741018788683615536449997185522522568652633215941132097571436548301633688\
682573`132.15395739966416 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -1.8609404819772107741832506679646928325469286339955571505606812643770820\
45594447712937938704107267155673333873731162344667276910939800100193155573812\
0701495`132.42024748124638 - 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.21072103131565260245500196167862559661224074596654814512787846738516804\
64802690929775313909242682415320554518207410342973470340264435342293886668362\
534413`131.4742228809888 + 0``132.150514997832*I, 
    -1.3762440252663891776509153853578054300654852610458806348626605934572042\
34935139117562018461443739747390723177976622604207543567151807474637954921218\
0515199`132.28921044439892 + 0``132.150514997832*I, 
    0.19967119512906762810464370519954287906597067589875171975215937502668471\
25183600597735269436129697016876434076963291518722366611937230067718161172250\
381254`131.45083041523753 + 0``132.150514997832*I, 
    -0.9025974047421525554689383592300007451303119581640005445403590148958097\
58237739555390102666091510878952524526346494746172920596196535376539255259165\
4636684`132.1060090782816 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132.}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -5.2755673479830097997409893412342043228806798302\
67715924637910402861336525794000285673286591353045885264937794324675617318358\
7056952422944846366060228720218`132.8727841694508 + 
     2.3205069119038387135887778274770282752558290124428937808305557946727796\
31092190290826398665950930511725614499031907754772792795245415822770376724036\
9322235`132.51609786418635*I, 4.858263222458663688984747637392850943123542454\
39509722212154377433728495320702086685751614316696958857042207529697945562092\
63053343558442799078082531960685`132.83699603917069 - 
     4.8388808208383541732366580792285813905911905489656376202074722534397666\
14226921367246119112215908636566504387110953794522443180554643413828081382409\
7077126`132.8352599236212*I, 15.179816051130564150710979792142588191507345490\
11103230750087038080103771604579647917371552261480328053311045467761260125081\
77086403742309578958498645474157`133.33178150664688 + 
     9.0969718936243525609085275454712682853928783419242456345543806139507527\
29687190880198116043852648475257417059149202649547893927745228337913626554595\
6323487`133.10941185073088*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -7.0430953929338493087126255963488061370832995596437470302653503724474242\
48040000160687885963853492802014147390493292030828670187656463804976788618303\
8347347`132.9982785684257 + 3.45319536154838282388981987781156307431015098530\
77261489515118726152805817964178476424091951856582349288894249236122300322371\
646178016116494987270138818975`132.6887361467121*I, 
    -6.1353352595531668769800691163116949867981558458729769472015843469272261\
15474579869829011845926866010776472234277950207298434617300440150993380747540\
9904169`132.93835329715188 - 4.8620364019713555598621692024773392377985097239\
26167183752802118063546059287376452681141730337609242642512832694592859089742\
5605869649360971050559666384486`132.83733320390579*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.01341169794119319080741062\
45197716026178537115620157989326656218853946490984406271524787479222259859173\
941799617502828277820704737866824055345767765899745`132.1563009109325 + 
     0``132.150514997832*I, 1.76745354767050439325260594742374089193485097105\
94550993377727485384677684431783864588459832935889425185427968958503782534956\
94111083545541145505925260101`132.397863006295 + 0``132.150514997832*I, 
    0.21590393166970272569343351345250639495214651731139761353631272564610911\
40139057677167921611341292256568033967175081329429620263412626163013050759220\
864937`131.48477554885966 - 1.01877246804889289750456993264261632410847490621\
55330766563406001570739004713601089955847332164617591362698310855418891307879\
509080836191670032856856230937`132.1585921976336*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530104810917728\
8473073`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522112492629802034553`133.1453750654576*I, 
    -2.1656293725177146910005411585714871615129940785163493247160099821013096\
57204429662393564039890640697180020077211653438813094287235058078621256536771\
942249`132.4860991309878 + 3.829588816877804200703609163404431742858872688060\
84392041500422403620919709235629575462978456374042990066959874718929438632064\
30618960934500607130717605525`132.7336671440859*I, 
    -1.6634588056280007859606884138743486858916023068467615952243662329996315\
68793220420095751526847262447577910183659940824339355315151227911295400528950\
9653892`132.37152704817663 + 1.3198189860739781376060337414199246133447895942\
73235849604664443156078112125902732923907330910912732778441948848837878774291\
4591723180270475087087300747048`132.2710293693864*I, 
    0``132.150514997832 + 0``132.150514997832*I, 12.1941965957544748048843305\
30922084863419911758331412578952759690087737338322085289051827199002779470118\
1830376995053745244098172125687253390425505793615163`133.23666819030262 + 
     13.336467866923408911531579044262336926533148782736612185410023243758383\
43771242432932866140907856270306850471769478933809181559772324113192136211961\
12586712`133.27555582073913*I, 0``132.150514997832 + 0``132.150514997832*I, 
    2.36083868855789206580519257363235397033032538457838910079288382064393994\
18428852682875576896412227631566423260369163747547868812846768112080196748174\
818589`132.52358131144078 - 2.88972368328110396349607618352283247973389108852\
55901451029200887908100663006187727251441226003424934362698259961352453490290\
519440257563234577756761462872`132.61137131513408*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0.60568179426049188213602118\
87048936505935301210970560217206696177719712198921275236787035437656607689200\
254006821959815765525826069030952072363552715210398`131.932759517556 + 
     0.4854688659436466098171344627455942745050730415039717778872141458467088\
55968820470295147950971728444688411633759204519849865092112328450182955465404\
72331`131.83667638082485*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0.36567415037637018246934008247959176092146964750935694449597260997118025\
57299182095320778693815585906834877115696867872281999419439159765351936197579\
969462`131.7136092588381 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.47333159938155230590774204\
31354196065383563188860388185032626264861642740555499143861953622912522639511\
288574663599933853105598635843953047829724898984797`132.31881550134415 - 
     1.8770135536777048704029585180227371833175986996541973864842142419804609\
26028206489417698707127092891561338012393191084347028288932842171917967093587\
8332501`132.42398240645025*I, 5.035596399511587100985693582507619819352382076\
40181406963080947834248129339536488939368110752527128725479385325096867046206\
95489973952634022225740847730344`132.852565912181 + 
     10.910740504509514029775356076254074531948464845520952264366344915450326\
59152606514351267385697565872414250306900101629466043519441270077384105343689\
24072246`133.18836922469063*I, -3.4169429489293770393128346070249807802339772\
00397122167277574011791472698157302159363548243537851909323462583612511763430\
6527730415207004830319770288490597`132.68415272548296 + 
     0``132.150514997832*I, 6.48639259355267512800157003692486648558325766695\
84817886203458952854734364856456541628493591535479297777660727641063159929421\
737888612940132929086321522451`132.9625182289487 + 8.512287847949093326472684\
61328543542793629093539577114603304508530763835986502279433283829694164981812\
13184490057833221112638970352564666233005130167724145`133.08056129895098*I, 
    0.18535060041663849305419137828571777088571482165023616564903072476417835\
01509113637469572687079236088360918893884879244500229790992202480585052188667\
373013`131.41850899503444 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 4.19024904715565345120849854\
06460036787321865601539030772289389098240165719811212099384502879364927628839\
719065670188127176897990180616256543564817583350607`132.7727548338272 - 
     0.3191310602441175616232896553628209514337501761035779183787730916393765\
93159615175021415995870894953831269398665768002775790123099220231325740553304\
206274`131.65448407290037*I, 0``132., 4.5031820558791855341313573829280916340\
43934746596321650330488721205424516641261186548095318114662707962403058323521\
9510320073478300681775136356325627466903`132.8040345029263 - 
     3.8295888168778042007036091634044317428588726880608439204150042240362091\
97092356295754629784563740429900669598747189294386320643061896093385096619420\
7175857`132.7336671440859*I, 0``132.150514997832 + 0``132.150514997832*I, 
    2.42551392501336399025713311969138264039934052357552155089016667639072268\
29998393360661811238255178348912639667464546312931995665576312911084070202322\
495644`132.53531877011056 - 9.69672256985339419641635819209409613393469518855\
27539941426896483865661951274328095004290355604043780738788596654623670342171\
879399594253275590162981212252`133.1371399681451*I, 
    -6.0872638177460336643583149175051032619838088132761086316364875228704060\
32841702638120016498786435010968757246372490571030581149012197578086475119040\
6692418`132.93493712201123 + 7.4291952036510080790496952953807497983055564234\
22405367508131596837790496689683222599817362351261900950264222875674570976649\
3985284183751982826468026880228`133.02145676750857*I, 0``132., 
    4.44653319146226920674710237821015056443778739182262279620579005458665251\
43918134772931316078231777978028527821414037084649852717034228422391661304059\
154934`132.79853653631773 + 0``132.150514997832*I, 0``132., 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -4.9762545822861521421112992907528368418179171387\
90527509615060091345415433655106353509505766594717460615954739754840741830402\
448479179109341003119175695075`132.84741758833587 - 
     2.6451540949735033307599355845957710368604684349038610723053596609572813\
61829946280587039045944985869948109188087510249463367352157193134662352427031\
8443608`132.57296597501505*I, -2.38297312972092772347007011398562927039251422\
66742290886568647584713680723701675272122860721117668275251366251678025984869\
567691165875654950263064343010323`132.52763414312443 + 0``132.150514997832*I, 
    -0.8731298832786493601860073820445167559219641049490494316617171254944196\
60074255423782463388751849699835166390214398501307471132649791562645704812825\
8141638`132.09159385023804 + 0``132.150514997832*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530098929048011\
9174079`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
953965835452219456693504783508`133.1453750654576*I, 
    1.08281468625885734550027057928574358075649703925817466235800499105065482\
86022148311967820199453203485900100386058267194065471436175290393508224775434\
466357`132.18506913532383 - 1.91479440843890210035180458170221587142943634403\
04219602075021120181045985461781478773148922818702149503347993735946471931603\
215309480467086477617027056673`132.43263714842192*I, 
    -8.0739581232604014729623224827041795244410269399371190137021796296903119\
51357686385692586618019930906105114545461788932877920456490770013412500740403\
753677`133.05760149038161 - 4.18536566590511206116421846218428928166351855159\
03778808107858492765825679341422493447606320683636435442256267750940267962983\
115098788892638572962422380741`132.7722484051427*I, 
    -4.1684031789466958395305785984835572965505308179331944569582608252259458\
40763146689675167660180065621099398405042744111663322930723530782661233299474\
1859745`132.7704847162625 - 1.52087087596065319704812515305756454542205609764\
94261358519532059364099959478665246408286149047081838567369124143937404292488\
708667589084370892387963368855`132.3326073412484*I, 
    11.9068770449377992046366908438162812048171316928327163434874971092010034\
33110344934158982096297928231936233337783314675117657387889133774625967156412\
3847146`133.22631286678757 + 6.9720007487816418512139730278759581320434265865\
00152766875082807413179844838823566349414277772353010218872233293016264515274\
1103816963160149696372812059221`132.9938724229125*I, 
    3.05964576282723201082992823325906074890354864129584545407426739327159005\
47818140117085750475031575390018249389822919843699283328155956694064573289572\
694069`132.6361861458316 + 1.349436584113652488237364598113355183841026739629\
97176594495781089635155127441954474172010343104568553382361028336818775303926\
52904656057132273799064745484`132.28066747782003*I, 
    0.57147698519079113922297257018869347255541515029966019907832796997291745\
69144424210294939380485566336359073578659070587773860083468868881638737624568\
465775`131.90751374278918 + 5.86713375297558999571274902868966439107582250049\
19100737276854243503569980350765137457992509966639481732092609182730726478965\
448780633319560509772506798648`132.91894098676713*I, 
    1.52134715454580714655650830067693669544752289746743000045090399074801156\
59154588217019599950615151744709953211502190017985870037369732483463639980962\
902995`132.33274332437716 + 0``132.150514997832*I, 
    -3.1362835553800210770831769116832476707167247828922870029347918676743302\
68135353043089178457914117054214948710922673189422087506980162613952077089219\
5383454`132.64693031873526 + 0``132.150514997832*I, 
    2.43837329707251146721297917690124017025190338941447288641799755401173421\
08827307355166917957461766153751308564478925081596340364939530467200427912361\
146363`132.53761519150498 + 0``132.150514997832*I, 
    -10.368710881729666130689674417860676385581467417255245477749494194869671\
84434596533604834480729534559570479897199168294917856642810263554287926288800\
54499724`133.1662397627309 - 6.3331863957124383273192970590833459151100872907\
49689608308890498239017334925564280698351797703803768815911591379104275331020\
7212035905399583049617076950464`132.95213726802228*I, 
    -1.6350343766708040394460859245271387005901483536976206298697729092412560\
67132842944248882383645248067568892915884214704730904490109463849996792262909\
2143067`132.3640418859852 + 0.03471408418714601124824660425486660900594363797\
57964267388477085729996210127584964431893288929619602211527284721193445808824\
426813326625551766065484117819`130.69102071019526*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301015561881301\
33397`132.65953333878812 + 9.882346280302101994911789544691377370738130362099\
92620839975389291037856236688811926258694327493669038607636942224685148313695\
3965835452216592394269137577`133.1453750654576*I, 
    -10.709756083067738295905985461697950962116071469600744996071060054869350\
91612088097691145774881628476598674333697161221135466997985425938463901015750\
07544889`133.18029457762893 - 5.705900835961465359322732898086972849520222036\
58299937685497432509252347343181364232190810777854577855996831692340451178369\
38296331163657283004826233009898`132.9068392175244*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301034581604869\
309373`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522159282720119016141`133.1453750654576*I, 
    -1.6149651708613786334031463688075121839726429141240931171238111292752966\
02113547644254473268757086987563664126218086791903805287482725920217634740919\
8967739`132.35867815839026 - 0.0347140841871460112482466042548666090059436379\
75796426738847708572999621012758496443189328892961960221152728472119344580882\
4426813326625617259234968794163`130.69102071019526*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301030599585972\
710368`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522167396382778181767`133.1453750654576*I, 
    0.83356787168379627942469229691813771041127361416861673443821759001777025\
59921147616664538750175890834719208203243084249411388501864019337576403593112\
49384`132.07145596504066 + 0``132.150514997832*I, 0.8113661951644301570477228\
69727887478807676287038181703297340639352237214411086112167175025602169621832\
0834986380287657384898745006030740280588272153742893`132.05973190709213 + 
     0``132.150514997832*I, -0.9386610260757318466672981759833361712099253778\
68294079926957833967140545916096879623849654510273835525903975143358515385153\
7169627952965172452000984530779`132.1230237838329 + 0``132.150514997832*I, 
    8.11466629947980592553259138930041645581674554635634172862188945163145068\
52684961575968564603171043732809199192084942839472296442834718432600643997321\
716797`133.05978566281073 + 10.0872135030678480681252140951288202817452846900\
58084381277318982199939186981977259533749211957989551938587616165486444025077\
2990692748837924553377005457618`133.15428621090996*I, 
    -1.3726849822631420815070382604113536978421811220478520319829049275865220\
74454984344715914596849639332049111244017705913755620406623319247105040723366\
4911664`132.28808588018023 + 0``132.150514997832*I, 
    0.81357252916178599799285063533743623777718830584796601248307356510767698\
76933487791315178786363249339568530715616289394221374370175449072036272447101\
796127`132.0609112737412 + 0``132.150514997832*I, 9.6760922652164217240312733\
60150097102269476650382071589870573685135564455312334685727442429691082290226\
4203098421516276392820921946304518836813668943674626`133.1362149987045 + 
     6.3331863957124383273192970590833459151100872907496896083088904982390173\
34925564280698351797703803768815911591379104275331020721203590539958277263280\
5965235`132.95213726802228*I, -4.69290382174127628306561753264533045905535690\
09789387477238032621733297570021201490098222784042656635372842781995543802565\
762329964203934115476008831040415`132.8219566515299 - 
     0.1714342918470007088107605549442093615810293580194543699069953950400584\
44673446979899108511473662498322913302131025552676209605576293302719065637426\
1786648`131.38461269564283*I, -1.62273239032886031409544573945577495761535257\
40763634065946812787044744288221722243343500512043392436641669972760575314769\
797490012061481050047836198692804`132.3607619027561 + 0``132.150514997832*I, 
    -0.6979102583075096098701977347820075004648213934778141165167943136625960\
57252622307572486662167940438839817854474780681262453470486209567278348192381\
8099392`131.99431457972807 + 0``132.150514997832*I, 
    -1.6249997737660913364246161466673254422813956339108568734967920192582763\
34623195294251677826201167527566278521051150748317354888796094885087600517756\
2644733`132.361368302684 + 0``132.150514997832*I, 
    -6.1723952298692711676760356931125448313531099116491828129704164820553034\
91626861960580170066230766416777818126427913458042787234981861617363214340429\
1550638`132.94096872479145 - 2.8355933758871596740372431469160531202571391993\
03601475058063308259761926209527572939359389442791909169407794225642583601405\
6934758918515856950633615551044`132.60315895097574*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530104875253210\
119397`132.65953333878812 - 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522131035793195901517`133.1453750654576*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -6.1132399061249383589836899222364556013225732884\
85858206905860675780742693177530650467682347494274895225515441086209490338879\
334014222704488893190420087153`132.93678643727657 + 
     34.982433277167147979589801754583527291616005843956244526432563955997333\
31501398007542422980112548237279362813272251120216194283912887317762011797697\
92021139`133.69436501229694*I, 6.00601116519812100750608255230105941695379444\
23179398363561234819766556331929483469093881581491147622788566634646078924452\
543302234189860536621282822783666`132.92910113305084 + 
     8.0008209070269908923285709455131708922056975337300645818147169141669440\
97311416019279731114326696348759009188169687921199840174856839999901531720774\
9555394`133.05364954696162*I, 10.81709324676172048733266529814021461878564361\
49938166780865844972177021904421381569471646778878775018463540756458217019332\
461093000473734646260344807380229`133.18462557131144 + 
     34.882276445911883533048075590846378212653020685724610533597257998653483\
66299095414220440292481492993545326094656223846375830255601955535377683043719\
19401242`133.69311981743076*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -1.6577328149502689693643311848322268771996062472738676226628992589337258\
20024642272759245410459214578345876454180418405601070435859663154442411973008\
0490503`132.37002953228307 + 38.847387793800973275263098069277224837522387118\
02668865941797500824083418409739893168397627024419014674027995119263224852533\
59806307763411023640362373890992`133.73987681878415*I, 
    -20.829174451307499232613691064428833794509291146684637103646075497173626\
74966793008154492090871170636934465125990952151068021296675774853477483030851\
11886137`133.46918705518507 + 12.33631723593936584694567343205201307734057288\
99667964697877301738046057501018797570432449455876640923862676476382894789734\
351716956172960152633699397716555`133.24170052683058*I, 
    0``132.150514997832 + 0``132.150514997832*I, 4.22943641736344959175666959\
45520167663001221926492328760220659402955552473441488475066369982161287351489\
890744383391078271808147486886317216721947911099463`132.77679749827183 + 
     0``132.150514997832*I, -1.0743545940245367217359085949073121502188117658\
22342150473002346538062212525667175470162517633213161786815905681931320565969\
7717693162202673610837257364374`132.18166264307968 + 0``132.150514997832*I, 
    -5.4942213956348919341026655420269109820644214533919392842129984825056214\
91526721101860936489136980874879361985665094014681339821862896011304691550798\
4060221`132.89042115363827 + 7.3106195094364061377376546148700420409800087866\
55880914106220177249619060087608291068227566919690272341504317802529284283981\
4043024509695055710669170324079`133.01446917891155*I, 
    29.2391612900688400109453841432508619799183599615761956186564950623881507\
17859034763337979733283662254750861380071147756522592841215810323834865321309\
4756564`133.61647990878816 - 20.208943157849420194388081431192071700458448170\
18369262914143480365141333050514602076688668677070381948822700004293748979308\
54033319386404035939212135816714`133.4560586001788*I, 
    8.93792556566995637248324247286176380483393988019197609994444872143135139\
59543876427213005933033850661417424139887654918422104492534460241462534205731\
797957`133.10175173140163 + 3.24024586367539664145669069462323208068775434002\
89462854562624343229399641144834949678080872006583164384451399582412214179196\
594607060199752188445801843275`132.66109296272577*I, 
    -11.436232498371467573863522844728642883324823548288746254180239652967029\
85099319959062538245087055834202088330039235337008269266287098384899061024311\
77688813`133.2087979738056 + 30.572832176614426997584220488726923366779655188\
46705315129477653487826916027265900631192501104313574099010675302888224744561\
74103034282205349922613156798405`133.63585067017607*I, 
    -0.0395580639304903903922197736770947531250918994995188792816141646582284\
00351973826428865255369749857145853630907799619790852408312773704274002087307\
3586736`130.74775002583095 - 0.0089267499204463253513795738422907721231002355\
51944377508172894345310425682478146608180193370192151767692158772599550042833\
3761588631645630136283852758241`130.10120836617912*I, 
    4.15565297219136251846914737903038853196169114005041072727161884507849811\
07025538225938258517130909617949940187544718059994054269761137356609911473985\
637847`132.7691542714248 + 31.96473649741235833099701953412719951659646137955\
33795098174163320133835157217959344777970499768009943650382753988056177452981\
389788232366348988727191632818`133.65518612649265*I, 
    -0.0791161278609807807844395473541895062501837989990377585632283293164568\
00703947652857730510739499714291707261815599239581704816625547408528592933020\
4958358`131.04878002149493 - 0.0178534998408926507027591476845815442462004711\
03888755016345788690620851364956293216360386740384303535384317545199100085666\
7523177263291241602125909740285`130.4022383618431*I, 
    -6.8212368452785009843331536724030084485118134505265679596987938630431957\
09273165039495258629567093201251712871053691782875962356248610712006110427767\
0126141`132.98437812708926 + 14.941092764766857771140037991765046056455348035\
09727335745339160551043194019524623106874143665232942009831115055983301660695\
02715758906169583550809468685407`133.32489735999363*I, 
    -0.0791161278609807807844395473541895062501837989990377585632283293164568\
00703947652857730510739499714291707261815599239581704816625547408531615248129\
0639253`131.04878002149493 - 0.0178534998408926507027591476845815442462004711\
03888755016345788690620851364956293216360386740384303535384317545199100085666\
7523177263291261746499070605035`130.4022383618431*I, 
    0.97886008216186685352073471781669736314230440581328527564129761727595415\
17649980418388698005938925261281180587208513556604449824144737570855274741590\
508183`132.1412356162054 - 0.840219862265141317063908825905112508483184657174\
05913916888548561901558923838320573122475765237357661650280372444207553347354\
94638432171684208939396685254`132.07490794160168*I, 
    -0.0791161278609807807844395473541895062501837989990377585632283293164568\
00703947652857730510739499714291707261815599239581704816625547408545604737879\
6698314`131.04878002149493 - 0.0178534998408926507027591476845815442462004711\
03888755016345788690620851364956293216360386740384303535384317545199100085666\
7523177263291133378903805642873`130.4022383618431*I, 
    -0.1326953432949983030512521310554169886327520402214325914102481014033881\
02896871292261591194830490634051263367444071596228574056598254691482118430577\
616889`131.27337068017818 + 0``132.150514997832*I, 
    -0.6986162408784754566916905904010710956631345759246549445913523993411173\
07634541996064635751037334369807836247002803189406704687751464354531188440289\
1644571`131.99475367538602 + 1.9298418933296287993473612060804997078873171244\
05215641002414477103935463134054195339625920791919872097119337821137022984860\
1303995212782910638060438729509`132.43603672773762*I, 
    3.01051967342751521659191378629524382309712907990355601402774091540806425\
16337759268172858139433722624107440629905634864590651619983884550985266281765\
294534`132.62915646745293 + 5.72758537925311558375129939533896275900341534150\
53187288575936308321543044357307087435550493368720374072749311937110379626723\
360334539071700637908200750104`132.90848656962834*I, 
    -19.263539521328432032254147907278975735766728814166484488500074955389734\
09257070956194982881473110970520593259533432995401256615531248944524810953390\
98209121`133.43525108609037 + 12.55563573202779679507161911964111937761254379\
11656615778251992184763788543578775659811355817176573864669030816577746072350\
874177833650947940330853598851695`133.24935370515746*I, 
    3.34746320916635573014696465209087969186527464990365314721770187413210835\
11392685228190050445531669363527742968841205459213875458754884984752056861198\
965473`132.6752308103588 + 5.467205832489889931871865119445898880477602788759\
96381055243562280462722017370089373733109069241066902849930959335519256816773\
92848738610166843949229703913`132.88828042259823*I, 
    -7.5716196739446846571100843677695051977127532976977449822435247533574890\
68278490210602292049236311593043178810442270445093327891766131026212723721120\
112193`133.02970378885334 + 4.46990776329100178027067598435035989511909922024\
30590404568403627412047498808980051552605000540330717630967252246400605891832\
620844927436362826005718242702`132.800813559374*I, 
    0.01342309580523935430479196578630967612297484343931478284817213175521705\
12841677657869965671461788748347984271699966899776463161009428239280063470616\
545414`130.2783676877394 + 0``132.150514997832*I, 
    -21.384280855594625830774182248575740524920681146415024349817030015079554\
93937225811150958209640256870654437329896742670273524674752101345466546614070\
61992005`133.48060964752895 - 9.724468664997288597074254303503544647332906052\
12781483258482973272391049548736970481160250618563225548407390664255645201840\
50188870156668399192195670148877`133.13838087907254*I, 
    5.41096520380169301549746349707444411320335732939405018123320967458390832\
21930499882078281584853489538307872672336400052564081331798490056002127600226\
237306`132.8837897389637 - 26.89572091309648101523487213413184825085600995392\
71843787006658700192870565564991983146755900516264833586869955198831190075802\
864116631536439287273289043663`133.5801981874383*I, 
    0.40025673576503220330329882194693279362013131571436953002711432854477068\
58489092782059884299397298751081481399130459874439946728166401073540175450447\
899511`131.75285364705786 + 3.67381639306325876330587542416563975423341811820\
18847067005451903690401543646558162469033574077017945174746113357275126389270\
132491211145156989377856130275`132.71563244553613*I, 
    3.97263360287741888060483564011027009685670045494013881603106722701086115\
35451387243454148410767222992226517527700925224229555834708071491020532956386\
335765`132.7495935096313 - 12.80134369127039022612981421351156354573216337167\
07859395318402441462833484008283708341155792998689653496812149012832233504608\
890192816373953309637077763257`133.25777055553272*I, 
    -6.5428979911630782199373871524450176094799051052867658832717079163816033\
98570814025161996510763520832508625430010827008160300465934685622081658226015\
752186`132.9662851471965 + 8.491392414847018364726365450609295528382797618134\
86434302916471442759503326457037313328055584614814274065962013643881461691175\
32305985529312638224312834082`133.0794939093364*I, 
    -6.2226309727053822034149181924021361997438468114694599727853257191518303\
18983660462351392808720488342798998541542617606867057005293401402996246246160\
1374515`132.94448904415316 - 30.794903885782994237112362331870926829102406697\
86360066162951325866457921526992579483406842082792190440404675461161798435117\
61908987309984079338394374174985`133.63899385078045*I, 
    -18.750012854119417340915470981471325466938247589870450378231998477951652\
50516082355102315343632427388815062780802096511974461327040148550645744255976\
07880251`133.42351656762753 - 19.26562826456862645940800425759807109520127445\
62157353303378491194280265146951111255557605665756986717559896191957780195640\
973749940909757960861732285138882`133.43529817403524*I, 
    -7.1713565785909559687539613245776005456445588145554452700256266981994328\
54670939130813724776775723555985241672546159997580916511629801776415239150518\
9796876`133.00611631512723 + 0``132.150514997832*I, 
    21.6093299669297513391385207765220171996046079960245107358626864136247333\
76568018677699442115988786749764344234912612108643940429448288742660799316509\
145144`133.4851562989042 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -5.3694085772606643373575667845950804639826596298259240490837106729438777\
46431452938258177675505595577205573703525411504906955473333999728360307157432\
0181411`132.88044145005347 - 1.5051320808618784599561703386062005340155047814\
03974153294429148362616666897861442459542105342848811747703081807225918479443\
5745816099157677511810753082259`132.3280896103682*I, 
    -7.5570882717102034528830015425040510287151727476596361378027041483777644\
92780542675093569683939425350180214124109755973626634532738846705213027888468\
449546`133.02886949292164 + 0``132.150514997832*I, 
    1.81261693150248278757575289759429039290110849279799053129986299083777923\
29692878393981016354952412232980465718470518670313921282691086629662163664405\
127747`132.40882103021613 + 0``132.150514997832*I, 
    25.5846898206754054297005374130452812225592641601654121417613823658905084\
63476756288482921019746521587362077235218489278930255808891219834626129442702\
7899826`133.55849515394624 - 17.770357661644738305055220746303947015157395137\
23933463531221896039788779059083529097778666134414911337776525587695215290540\
29242778629159824151468272831189`133.40021116671304*I, 
    4.41909274677794422946962275115592991651890910761163337790404679857540630\
33923270271092989009833951930810298991366071091901971677891609472030541559754\
619434`132.79584811435043 - 13.7443101830627000243151987701248355940267083257\
04300535979382855746790179932871813209207761691628274499572866289929638712920\
0572655521382475708736344399881`133.2886379456341*I, 
    0.84417765176493937794475877556592803346460214920414210777352462674576957\
64049750178849751770580380668041480038523013462152166944210084826916720369847\
444502`132.07694884856008 - 14.0321500685454358720054239058670303671201687232\
26459819538808053928745007908645213416319984986589886756744386581985591113496\
6181685230820508685374353709992`133.29763921849425*I, 
    -4.9944620386957484220085636544813205715452941263123814325079279852407318\
53640417994971511491532621737021092061591194898273444522065844785965590664350\
2097512`132.84900371437638 - 2.6679779590283746884711844046007996083886099172\
82671441483652763925223100401337683393064965777489129227864568187064623368224\
9667648378043808229097422300682`132.57669723525345*I, 
    -25.644773834018694814285373801036675040285996059674477874606562176180976\
60332232015188849541437588393585650666227697546978451720966530517490615054438\
99552569`133.55951387112768 + 21.44038129651030551360010145889814057030085042\
39447045964928883133045165448201040583093044043257935080723405812881642231004\
779552972376102139286951794028212`133.48174750243007*I, 
    -17.248382118036677323796290948957551318019352288817660003527065576890755\
87483961918977433637135933757330190589161442361840189167238050307170865249627\
9420144`133.38726336273916 + 2.1822425048680592115821315332052503171174325552\
94727971523228822003671290497215502143667856458267141504501062529251039404327\
5880665103401898715987444683024`132.4894180083712*I, 
    -24.474159685032398063708846967089527509248312577485500415800322168701868\
65830189326796690629095140790286603553754141868090212625582331184144730956611\
64082423`133.53922278715626 - 6.004867803894881246474532779386120398269521579\
02904546600554561775982424644708764638248621213556598687950640278807391992831\
49672363760762947414054795591745`132.92901844875976*I, 
    -6.7171006322571486265852604945677118774282442881739538618910610354593287\
82960585745211471828620927185312424300751757115900127907696767633918398204093\
5800488`132.9776968525631 + 0``132.150514997832*I, 
    -2.1184850270864232667109322687358408209989540171791288277462401131086512\
55424233575685538616896426028634172804868041107642318388514111704393742238990\
080184`132.47654039669686 + 0``132.150514997832*I, 
    -9.4827143530662281254165700560629191694102939896319893789890285174057419\
12546647867789911241379426112676168596997620257294292696431299395300664789887\
4877387`133.12744766637547 + 0``132.150514997832*I, 
    16.8228099802893250523126130910731108913841104352436678020679086146216860\
05764009775474017185757613952339834211913269546213796586403799231659184696832\
8290507`133.37641353727292 - 23.806829626077173001903198479655387834983524673\
30144470073843620284238444352923423583399823613685247587491622771413305237474\
05466702293649760928040646344636`133.52721656175532*I, 
    -20.868821823103236813787676479761889752449316140661475712200876244907957\
42080783261043901624595822523013448942834735641397629105666344806039812598837\
02491368`133.470012928921 - 11.6025532110331301952055397537700250294515706092\
14806781218574233855018075696957022728762945783542238357079406975030633793381\
3509091828445256035156108317765`133.21506856666667*I, 
    -21.930218351281970848455690682839700465200168358754628664866269669392866\
20909447781362786230620938091997329309036583080133791877656662934586967789225\
50149444`133.4915579536447 + 15.331772165440056415722360061415822329856342104\
29497664148300311714436225067652456118868663591759440726730351171096681601772\
04452237871913787578355688023592`133.3361073547209*I, 
    28.9198658615868948267590375246332035767123610866325421823898620175706662\
55162229120916731718232378080488553653610285217836982489439082493708877345684\
233854`133.6117112720801 + 5.234767801244698399853458463003334801274338658214\
55533314244620318890832807591027967992370108272610755793731371426947773993617\
86719262013146402781342505337`132.8694124202605*I, 
    -4.6098182018329463727001125267527793176994676367704981470507400746935227\
62991890748193046962689257903671940737037985618300711237217364239818516383567\
2215678`132.81419879621566 + 15.761350436678477618320469660927329042248792338\
55218454168061102116777812275537370606743599526282370787969050493531825255760\
68685296561507699117291761241309`133.34810842304591*I, 
    -20.718556874298803605643930256412645807606109140361575700479261752094605\
04471627891986150927219941831568738993071566578119674079538040691790101684099\
05937048`133.4668744997085 - 11.712141853664522704895299932734263452927738070\
50973890496669277943458934939422431580785156153729383437784769361522831062869\
24897497889247693624600493446675`133.21915132161212*I, 
    -21.912380432386667201798944858298836648463414765289597391181897054371181\
20782775899234749200439037491550771182166131616850311322594913924057816094482\
65182788`133.49120455715877 + 15.38637131920827920808764712866107817726749214\
55032812359458424831525024488496296136301781248101398229848965795606864537737\
578268705914303430269501170437949`133.33765120688636*I, 
    -5.0348224188231378899666457501188130500548414809163213648606568766764967\
13058366509838387045309988292653985041403596255447692934279406362176395516436\
9056253`132.85249915516746 + 0``132.150514997832*I, 
    6.58350152499524108964884007961159830978976443548804690222431740261429111\
90204183160928606704224054553848054898935688155353718024771891047023065716922\
628245`132.96897193833217 + 0``132.150514997832*I, 
    5.78611861910832954326739063516817613472196443873732399577028971339026458\
26730961728056322930325981360784270033713414176284787831201364731257465804329\
701423`132.91290233054806 + 0``132.150514997832*I, 
    -25.161209842551573153434259690257045931332947715639990270181207749355708\
12062543271091854608676070584455028800927919843965726573553079522198684092495\
02261571`133.55124651756674 + 9.644249825157102432697426598699885635768854430\
43713407029871706880345158098907408304419080829893709190836854778321263903839\
57037539367899592735161419845033`133.13478344967032*I, 
    6.14205983019535497900947806975119144941354473176580481985719149492572713\
69008055450335895839812258120624000641855931079158203561426208889021056120065\
95283`132.9388290404498 + 0``132.150514997832*I, 6.56554576855399143808715550\
27785716968062606846925493593022286612440204118432378277117698553472374865912\
724491995280624204063324004243934916590050476392569`132.96778583098708 + 
     0``132.150514997832*I, -14.460636525179697610040952579689799917910956836\
30607551985717796733459049513541262958467121883297319157820777826916606361241\
60014563367527720600148366404851`133.3107024078921 + 
     19.454978511322103237894720175284411926737367582191998799693023436763885\
73788622099277193196958776028990215903055966920575776186037585328251377195173\
40733537`133.43954575327916*I, -5.6216063433977100036125966217458784482384398\
19887879951270426769772670126662517829276319796570037914141378818014862157184\
6085215702968753326858173673127513`132.90037542841756 + 
     11.586324829814158029265951736068913228860187935380026418770245869304132\
68612713654459454548409897858224054649716806129281042571517627544492758800862\
19060697`133.2144606978813*I, -5.95466163103291646689925119015449667498961111\
69331005136950054731775530033229580910669860991887993618924160330155733145597\
916289623385100913236519209798462`132.92537208590934 + 0``132.150514997832*I, 
    -3.7802134860508192819326538156591078544985630972306939781531668397754074\
07869805382414756733845083755387969445400694303724920943172548323623795933183\
1645947`132.7280313249697 + 0``132.150514997832*I, 
    -5.9367180644062886529617619682179954974689917177032100573930570244428318\
79645254027328883814771668685447735808317535761381470596526756547065969675480\
9790148`132.92406142254043 + 0``132.150514997832*I, 
    0.20669900965394521058661656150451544500710889879245375499341827857350263\
54602045218737466988831703383581717113561254817982496589903818938290953593781\
392872`131.46585339365203 - 9.05572594911004536403962936604967636659269316862\
70267426706057198753497832877551191885387565349679679638263902768540810129060\
360561358499641785327622293321`133.10743826894318*I, 
    4.59198028293764272604336670221191550096271404330546687336636745967183776\
17251719269126766608702518992063594683334709854659056865998741346177697363026\
031213`132.8125150124506 - 15.81594959044670041068575672817258488965994237976\
04891361434503871759183209284787585089274841553691235972835727850378903136442\
50176460389848653927441455603`133.3496102699301*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -2.9358014833889089409229597852910622920595002011\
76453434870845521422745984300768595897566818810749536708185331196999893468499\
6795946715788723926040586761169`132.61824168341406 + 
     92.432425859521490897055897258703962116443895650973627433884672607497149\
17978290732148007131654402244308406045633689325367189020382600815811339950128\
22417474`134.11633934893828*I, -29.347171204126640596778277016088050780493101\
82587802689748407267862613917351127207857277756751740404316056800800465441047\
02200708233813142372393099103157593`133.61808124346177 + 
     36.040552541292513119037948428626241264362513290207939520537626412354262\
73302242433075520152143350519228587821876034412160045574493607278147927097287\
6543827`133.70730643840193*I, 5.743623339819995054986798808090947355490466732\
34873468723044664167770130969083496263166665691535004778334861409844148511870\
82592507975836913748277585495063`132.9097009494699 + 
     25.040818914859273099350298189176889534086330049035909448581206940845355\
34353135758123320903437630426630051177848370208531204959804237897831791240024\
01246988`133.54916352542108*I, 0``132.150514997832 + 0``132.150514997832*I, 
    40.5254093796012733427328744499642142728794417430367751987301550101227979\
03510780325869307410119864608908966346291672495523688115544126588355734558240\
0895396`133.75824240853095 + 61.522518098094023322823391610481065913494859662\
96507565957389017552170555170858331170493658312211645314878428866963098228684\
17420609293501565757402396066701`133.9395491005312*I, 
    -25.967714323781148210666360872266347874134967317455508890987852646296747\
32738863693567764641495480476128374067796122808617083458163879966986821138823\
78188628`133.56494872257664 + 45.61816227634606198152167476186953302118075579\
87037787109780078327831376275199573750340071761889089415880865643292210182609\
534414721622371202360434735946578`133.80965278361003*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0.27635398532601769182189957\
92534043509714007856362726864582246739895299396553011368363106094329203651074\
133279798282567678076241839003167926001158591457748`131.59198072979527 + 
     0``132.150514997832*I, -21.464794464794103266116203989180079149368585328\
02102626652842377485853698072190049604133064650825325949534588269852705532177\
55061016045419079828826104655184`133.48224173209945 + 0``132.150514997832*I, 
    -53.802827718544170848316760608986019121198420371918988616673952458619481\
10870756177084933515866089872686744674793130280893564709963069349577047968000\
96434014`133.88132009934017 + 46.38858552951673600516434347460211950318635295\
61536874603850094594229353551443249997009831854274223729033734625408560688757\
510106204187315917772520045312583`133.81692612814143*I, 
    102.557604445704331051251193959801554950396879534688368854021812494473092\
84634784297221015978564994360920908700465287376239885698705936972545298028965\
6771987`134.1614828658164 - 2.80211285791429414579767532759723207196483043152\
37856431485082448900246889684084764118312065829416598577754144743680926739603\
821746387015601104296216809069`132.59800062078116*I, 
    2.29573508098121561924552942386526857237540717567867598370992840182709832\
17733364341662089884412698931431744886431301518546649532850310498287901329779\
231152`132.51143676853263 + 10.0146344546341440965622667281763851379683727178\
76326708005154703735706446368256065010510746779990779393648684614086143681646\
7098201345401222028704655874252`133.15115009951626*I, 
    -18.827953026769591974193458768590185207073970449497291969482290315565516\
95647673792560000931670642220836464844378243234863925493712603323097954467766\
92615923`133.42531810396113 + 56.13301128562387829230400914525170252172868299\
83156582539034210126422007825651547263830429176955231607685404689659041417218\
723291864524531223138082508176167`133.899733338638*I, 
    -0.0682101102322636036665760646999530889764436748179167317017183978228216\
62340027352611728200063841454042348879359850914316609417084374523133573980022\
2316707`130.98436374921368 - 0.0672814543029324209572048527211438080241910340\
80846915701383194820693324062009653381640013612977489493672167422115966739494\
6054433476793487698363603469691`130.97841036809083*I, 
    17.6276446653480923936785071986417462159997104106598131007285130755019310\
51965978049737735237408013489625639910762402054399716240584100916433174962541\
1379473`133.39670928533394 + 7.6191124879763517716199166599530426117530747988\
05731981789342677768109811984591652861125878188955223261593604502287047317666\
0614370156113349065235927573641`133.03241938334185*I, 
    -0.1944787924056706657424195215521832777333932146857706956480339781484881\
69803497636297451362900669228299010204556505294826778907061095310651809821775\
9455292`131.4393872469726 - 0.08634144647740325655561318845807895784544287621\
79283512150858036816098939453884648938789615230777413891638413904032013629014\
033071871139327769271613586511`131.08673431794438*I, 
    -40.626906301203336060841326703526172925888766435423291419862186266844407\
56291391567985826958637190487779457850452057027467623930934393753865787163851\
55292373`133.75932875032157 + 24.18462162530998613389558615137289346600452090\
28071258260469066003475148960368446126215167366764496035493130970785603728968\
129016361753253495390572716513605`133.53405429495962*I, 
    -0.2877338677606951956079796613175603301970872663618975610113004020140530\
06414842694442820768108663292101980703773321297841321745427721542241354208077\
1091511`131.60950598143214 - 0.0680713718445193228519707558554990200322645218\
16252826700909214360286031498408430373601335692811680158483220865555596221289\
4664207631026180819220368191343`130.9834795008753*I, 
    2.64067932507535418205884718368143956449717024100219860341370852880561845\
41925411472836778047392891270232946607156179442478559466421194738547568014939\
730176`132.57223066302757 - 5.95025989397205201056907953590784092745476244088\
52900668250082610716812811990439246311986212587876836100788304770713771497080\
59730013210576175790739796106`132.9250509329812*I, 
    -0.2057237605786767401580886261187942706611882223446007652732947402279335\
50506183266223089534984420829614319008805964279953273008290372098310097721795\
8409744`131.46379945234767 - 0.1428002126892574136875057952421176900883731356\
87164524666987352196832648545919329777543210294334903927838349397503553973575\
2909350502197238040655636622405`131.30524385211882*I, 
    -2.4359739946444367788329586181920867831238305715455366866043121070427703\
83955070823246478383618379234711291144207814186436524782482631869670422761010\
4837724`132.5371876454863 + 0``132.150514997832*I, 
    -1.9920428309292403342318880638191211737155413645326016165952963741182593\
15652509960654965290195400547053961259350250623481636373843659241900654125526\
3124587`132.44981366978928 - 1.0827910289067374410543841641103641525946045268\
31924654181956563141938497431845330329472264283118161861754243814309176979236\
5607030165217909435362143112971`132.1850596467476*I, 
    -16.230364172584798775380214911256913666143232870470038646768671994327633\
58364954770002094814269895507871760465859679137205069367742821690886090585616\
38207038`133.36084326235138 + 15.32516501384671425417005667431103233225664852\
10093464004452993840343222449324953871246804552540603215309552641371996812007\
227784007009084101424159691923632`133.33592015731722*I, 
    -46.758377670529532913148034753094283556321564728774233369264569289597412\
60200945891684982385607409489100620570327439888397453184135550858204147893338\
65849688`133.82037443229444 - 42.69958255455103014408361479648197478811915909\
33057914196918570260724704325481419097992928647203207980628634227791607313723\
203457531002105800145366021043423`133.7809386270692*I, 
    31.5828627994936800916260263894853350669598174759914954493667581001553162\
74951355388541243602068929749189138900219709596681460467322293652034135791250\
2735313`133.64996649151163 + 22.225226004222337752987897336000044546558337793\
13703304189970002944265698646704515845996761184568431137289878823435045569338\
45282361639653878195814871752539`133.49736118375716*I, 
    12.9050493558095166654671764967212067989731520991026635468718055752475842\
78573276746663048490518779522609258453858719018263182550382675758971954948802\
3947642`133.26127466768938 - 34.204018316199532942241391323876617789072924935\
85268789435661214958339575956208256218741094489501058596164955884833054348415\
99868374129689010983674478684583`133.68459212815824*I, 
    0.15350944529197764348323719065413592232673262646987257752053764264873164\
81676661936988300835127048695750253795748588498805514228111828487133921020223\
680215`131.33665010019885 + 0``132.150514997832*I, 
    -34.563890964032444797324760236743921557640863013164891343749296767374746\
20407274518456647900586039172369937376228668096673792197348753651915718464256\
467756`133.689137624263 - 35.807539173290937541408875163384386457956439608856\
57529538447857870899120666170268470322426221496544900896120952702524007268959\
37161612485665075642993572956`133.70448947354419*I, 
    -28.799453828712938472162582512669049888835005081180377646716378085418120\
86314889243954038857255912559597703083565508590598282636928196953463109486872\
9902671`133.6098992494306 - 80.1387363065643223249775197977726707647656586401\
08940300253604161271519276335495026440552263214087279471927901970142791468304\
8923430111737249957509041397119`134.05435748767047*I, 
    -8.3072739307669186795844692818300726023932991181975199263767987946280767\
54016024635702341767048139942248060406208416168527701050017865752544527416083\
5135573`133.06997352931072 + 6.6289185473757551771009534641034218406910650440\
43630764960355739134472604230802861620124753625074272439249009627331217242987\
1378902740031233775445588799393`132.97195768050278*I, 
    20.9014464422834620000250693063854251607070302256803436108133175505248067\
77142197798192279834219264641438388482340023029969992484351489828297387400737\
7823429`133.47069133945337 + 1.3778009771451773163102593027110841296864790146\
28548684045403975823121681733950655159468866098271225763060554698850461726024\
7274797584637480658779802028066`132.28970148625262*I, 
    -35.892450046014440709814707108717978321272286064471089835368379468359251\
83580844656953874699722285810898127174204523545448381952067160284124601470446\
85578303`133.70551810244964 - 4.597706790862023974809803019984484728967221765\
50906609294096923359279924109867031401777012919325419007670670123493305202992\
48203710752725396929098606210418`132.81305626942577*I, 
    -25.583738656902624112830211566801909461467158282870977123422856520742092\
17553352097065629568319368650459412387196437048186356660164426541925745805253\
49622181`133.55847900785028 - 33.32053912524968895560296365791238251791413135\
85321525455128703536951523208900180567207629027200245469357893041999755490271\
101461355481205459111207073664973`133.67322701749433*I, 
    33.9939410288331453946389984800533480703169245148635387876213606311524788\
42112616152197259292422827645403891610735076387018067881939488334682317126277\
8905245`133.68191651451443 - 35.682631614922882379891407041648956532293213021\
27229871127294417542970758562364343912333897179752713687327109256047148064136\
04589510005306335366873241783338`133.70297187418893*I, 
    -15.481252055339973657761303904032384943919644357602413085722888975565471\
63858802731305674696431981181018408251024148164583808112973340383500634094543\
49332654`133.34032107942022 + 0``132.150514997832*I, 
    56.1895470509692577943777129562204920096688851099866551144992109172444939\
53827039677660090190648926130732539125922131262850063306895387018317025996677\
6056415`133.90017052905384 + 0``132.150514997832*I, 
    11.7720440638037291876452603280645818333317545497065156930743509681342910\
07549107034478079746899027551499030412673583627424363753334562907206551987511\
2055802`133.22136687686535 + 0``132.150514997832*I, 
    2.48567129907120070184081292737071995764291518279987722412486089887977281\
38492387716817434570952303952138455462311558332659944195525235150523687558795\
026703`132.54595869557372 - 23.8072322762736186487391617592408667284672007690\
53040515603394950894670081220121873226654143939467693319735734846397251278041\
1316198366725890835207547766525`133.52722390701223*I, 
    -33.349931086242503028604845424924497593298737811683319451926533659098913\
93497201758877836780357291147920787226568571002894532760049474942420421408842\
33095543`133.6736099386664 - 12.223205451015399607005541331573165940726200716\
41499852902302004366628608014813453429254479699465391598842606078147710707969\
70030529464690459735935106757572`133.23770010939617*I, 
    4.98722654462650452093487729528906978141952104561700256230029206806354507\
34911992290014005474037081407458494015843862748783250701068077295322926214875\
094568`132.84837409431316 + 12.3512827471336000789816183724869127393902419612\
03177145845660543553188710686249840284657649239397958106615432841369710066555\
7453944338999545506369807500399`133.24222706158739*I, 
    -3.2404163603178608255046822778288495457378933512205985544270002123900994\
49618470339359633784096274831576205360118987298185469082122928515852360341544\
2540031`132.66111581401734 + 0``132.150514997832*I, 
    -17.267878414318665505573088103074492927978402505656841111955419068743930\
99685351314945547126490234406787214724571730591094577969538839313430785055210\
1844932`133.38775397989542 + 0``132.150514997832*I, 
    23.6231184196093459774086159642113146197402889759029062468268393510906975\
46096956453617831918802215474328332881970819927209355011218361719567644482130\
707156`133.52385222485356 + 12.4852724380541204840419672662862823916133723614\
49436772455815010823596733244671373293149616419477458918506266775830113341061\
4383303953150478629378013781743`133.24691302125566*I, 
    22.2175075152298903873679517445731295632420263911295291468269650106605530\
69503389124762418160381568751839055347769727865037448177184640949028840180035\
3114349`133.49721033357554 - 12.737428576360124421710327052862511612314967895\
46068651661571784944226033829974183957398382407407093614016543487947354172871\
93190804340937982994534486783812`133.25559675959784*I, 
    17.5163278419108860116011422926479855766064019667008666808986065258454177\
56910204067551860014306782271605485062482885437134725626053891136794632319571\
8731834`133.39395806284034 - 4.7644566105304942523704547046894657697998184778\
44945357084215250415826307625042515814183975044605684704011184786480293630654\
2880020160429720445451996896632`132.82852837405397*I, 
    8.33349535807661675024551494808567806106093852884680266048338415422293914\
71289615398243895195671913744130905134531379587803332595816768950748213426105\
837998`133.07134219567652 + 2.80775624453247999027806711227467925552068240132\
27582404890025606832587584601331846381569635983894515422487387239722472740555\
448650610457238168058678928454`132.59887439963393*I, 
    -25.117735177692714375916045480954813302833789084943123550847088401679545\
37682024016596482381621348437858262453013661846161257317434421901864143838260\
75356897`133.55049547508767 - 23.05698131061882993936723933443289725346135713\
08943603214655243869640321084068613669220628795336696859869937045918863840941\
424563008434902224943579026673534`133.51331744537188*I, 
    5.75907356296219899581007146293114119134663719184128849780951330803021695\
86940739206810000352491676954017065119452684050908575329445968050470794065999\
371426`132.9108676238154 + 10.44255590017767975492745236766484327857576412722\
82747769094748601139217950271379616508426939501764800996279563072393764496568\
293631774032282634937582150038`133.16932180660265*I, 
    13.3533094134535290047572191657395255745090994025710259677627252160140129\
19903190190895662783640482176041350645406914280820603459704276154249168300360\
3902836`133.27610391011575 - 32.684380898832191186568040418488573860714335297\
98398489287528127460056603418771529391915632130960687695259172003776588701500\
34527411717467896965710321204337`133.66485526089048*I, 
    10.2273938062628770923424162229140190138886274075073564656554889146853250\
09379021616654179268218069307320716947541561843118163878601345521041397323812\
8873919`133.16027997663127 + 0``132.150514997832*I, 
    -10.554579442172808662727718056336342740031689984726990296082753693705131\
17602377499891545592974417323947471503478296848655060678806274593431400679947\
46499642`133.17395593092024 + 0``132.150514997832*I, 
    13.8000449803863568850118729967752797297970280438521899181143338553656404\
26746311327061269998581624507346662643255474725013422159782321090169100200681\
5292576`133.29039549979134 + 0``132.150514997832*I, 
    43.0277664381500921776538070479507895863038785133718275812972682000204551\
80648683891678947689291156889576078566917332645085693632387829845460000818529\
0192093`133.78426380036905 + 22.359440061571017774122843810728319090125186837\
99967303691513622707470816450069714160610681794112503731673369631443657017896\
33106863046447078315191784792689`133.4999759213212*I, 
    2.11090126026036919250502308316288051624548963681039516787220554882746337\
37706463872069824356483471306816987711781428851187541554508722469784439549565\
452929`132.47498291701035 - 34.1761422206436296341023787661570864783999777170\
80950529129162935363457658077697428250238270438015535736412280781077858417627\
3846101235217891062108092149605`133.68423803612183*I, 
    -21.470168946471739523816770979270967884542136860233067205981815460417303\
48372561313923661043518482974814743671603118911264878177765257827535894742730\
51605796`133.4823504596987 - 15.759695112049782249345741231227908962859115804\
91257194073688864658789318331532911227458547467019888212159357085773422866093\
31612202658929029413942492903091`133.34806280918127*I, 
    15.4834210223478297647194903185126386994483612263680453356708077880265132\
43185190434432679255377806553364690782844054238819919837771399360005539462306\
7628183`133.34038192103816 + 14.230129628333860601201443154624629270283841418\
55161154531747270697314450913633931050160774367580173886238325342043147516406\
03261489831803866408815976524892`133.3037238541084*I, 
    26.3052637481244268432628014598370539448147894527373742211955092312715022\
95392462219738418817003431097117295524268311472222563119930058937140974295614\
187805`133.57055765841417 + 15.7370320672875044365102998697651003018376753516\
27780442773137455854959679840996107718053593620477943748158121766336025590542\
8698648595688008427577025102672`133.34743782761248*I, 
    2.53241542506489779414971431982614564446589016292043519048648197929852305\
15129453440768561641371683510077776119512185852895454686123776326631889451321\
076171`132.55404994799818 - 34.0696358953469696037838277219996822563208946989\
16747070345351562001691781393559657127826308562980869422268441894494372912454\
8237031803018796692473040774103`133.68288249008825*I, 
    -21.526934499449897179916093515619944381280864110922593584736644973856529\
21254252215565204159135348829799626088972147159406453629509451504668164262506\
78624349`133.48349718721138 - 15.57671305863010842914924412806731440062604832\
34369064114724340981791005225116537148595433049719037497830112829865958245867\
879226626859820664709142240110906`133.34299081759335*I, 
    -6.6262329209891559431943651898522277560364130559716827795886972380624432\
58438567451983161124757783850426757429424879902159722882075076785974357799697\
6284402`132.97178169568076 + 0``132.150514997832*I, 
    9.08069835279317127375077698619743124756204373713336124616420992785233984\
01993736970884758901358431124412317174329981388750257166329541482854618812670\
189971`133.10863424713523 + 0``132.150514997832*I, 
    -7.4410412088049624605533537906617064677898436052703209056090809428667777\
11508703999793999836761235909818738809879207310932662522835869777075971856760\
8521654`133.02214870751766 + 0``132.150514997832*I, 
    -8.6764581338837786561117174815214101778774985494609977656833609620946860\
87389257789522033257142592124807391806161066483250983310810316452684053281010\
6049932`133.08885747337388 - 25.350134947440521176474508247598646518656762753\
68702034000337484589816334968778091546043590869010796194428827148007922580962\
04959977418844844693922875924506`133.55449527340562*I, 
    -9.2808423904381466463947337696588499493841048319191577730067780916563884\
25610931398625915106464453580733873073617710809245987703968499182457165033036\
2640163`133.11810239527017 + 0``132.150514997832*I, 
    8.93540344439282393363222122101300401370858768613267183018315260112818444\
49234124353523008842595444921385281165605583948616873244703533850014826027391\
895624`133.10162916404332 + 0``132.150514997832*I, 
    -32.535196273407058130365761574304619304018125719048153108263278681511310\
59234968305634828036334962781297957355691584061322175767902447338443590539954\
65351357`133.66286842885577 - 7.517466515416568145907985758752230451800450779\
94636654797231237884440248527667852930606144632119718738800506090355818885489\
28839095372369638809282543590157`133.02658650015798*I, 
    6.20762249681544781649933887792565791588575713553231883317305739979678078\
89549158868443584640319611495414896396815709606087241391979156521900722177094\
777956`132.94344029620214 + 26.7736740924855689464592455641628869742190788555\
23392872437961453773687303825640759203226608549066070584103839846450967641097\
3999813355723590361678577774786`133.57822297038632*I, 
    -6.9006955801827632930027170297556855698600856963549453538236875122088872\
05661857916728635525708149085805465452882938091892833279090223243808389171048\
0597306`132.9894078670344 + 0``132.150514997832*I, 
    0.62966392523888868573529819905295266998346855018841113099809131899799165\
65427928651871681507315121661123817567775701508528942390401705510745759510074\
934229`131.94962381020906 + 0``132.150514997832*I, 
    -6.8349966582788055187954570051888988186438157265532526725592290654734177\
77862641181181640533218739019991244980074136118943187477464020962788219396844\
8157554`132.98525330440353 + 0``132.150514997832*I, 
    8.90460664995670246680617057492651665840315730365848224423593371467200648\
96168708747118071063275066676450553176383833530172619132599030886788102395591\
199875`133.10012973763054 - 8.67936419721879434430346227741377292435485978651\
04198427291347669163666775058901084177775524866278115923444997069110658456707\
170046332948834785902832488714`133.08900291013373*I, 
    7.07013620610817206922401698497521362629151742116330676195388792753936925\
95860689398309554567630782179382963083283399331172339324060468719905220417356\
200734`132.99994277838866 - 3.60090678647443319418814525655224926095127946096\
07867233777281056668498857426502812956635008540230346613443244446320352299931\
751694944923216613006348906762`132.70692687714725*I}}, 
  3.046644782458017*^-134}, {{s12 -> -22/5, s15 -> -9/4, s23 -> -91/100, 
   s34 -> 13/50, s45 -> -9/10, p1s -> 137/50}, 
  {{0, 0, 3/2, 0, 0, 0, 9/4, 3/2, 0, 1, 0, 1/4, 0, 1/2, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, -1/2, 0, 0, -1, 0, 0, 0, 1, 
    1, 0, 0, -1/4, 1, 1, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1, 0, 1, 0, 1, 0, 
    1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 1, 1, 1, 1, 1, 0}, 
   {0``132., 0``132., 2.31481135488022334982569239092289188046754679630776471\
99197791263292800727020260820459582922831835532287688200983089564921429256300\
70933443297958367317088`132.51503060188023 + 3.141592653589793238462643383279\
50288419716939937510582097494459230781640628620899862803482534211706798214808\
65132823066470938446095505822317253594081284811`132.64766487052614*I, 
    -3.9474757270607620630548999051026043006008835719159281006158907629418241\
23883742195260965606093716136954217464038211961930383972707056658854041640795\
0215855`132.74683446605357 - 9.4247779607693797153879301498385086525915081981\
25317462924833776923449218858626995884104476026351203946444259539846919941281\
5338286517466951760782243854434`133.12478612524578*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098976399259\
084212`131.8259694407866 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    9.80014034425415975795231451204158866131879277689621835048136804369930265\
50598936341392278230705034501815386388817208544259342629195395723203952316238\
801193`133.14174729294274 + 14.1371669411540695730818952247577629788872622971\
87976194387250665385173828287940493826156714039526805919666389309770379911922\
300742977620042764117336578165`133.3008773843015*I, 
    4.15736915512240008260778110646317181380473689401814029924217298168261093\
10254157011522776906249045366317086826679481890632684376593325862767789275498\
506822`132.7693335873886 + 6.283185307179586476925286766559005768394338798750\
21164194988918461563281257241799725606965068423413596429617302656461329418768\
92191011644634507188162569622`132.94869486619012*I, 0``132., 
    5.86807740909730220534236138676332853799832181029902472303493868524131842\
29520165520122125442205928185909090495372054568129839547613438096199656831343\
408117`132.9190108320629 + 6.283185307179586476925286766559005768394338798750\
21164194988918461563281257241799725606965068423413596429617302656461329418768\
92191011644634507188162569622`132.94869486619012*I, 
    2.38044758487306267015887602055464654001658901051864316998580859126355842\
21231123158093247785520119833841679446960454577573359017673765133002223728137\
399221`132.5271736210082 + 0``132.150514997832*I, 
    -0.3014263379230468484326274326545001426526296463174528739880199778147627\
84777936934994068451202155032710454947900135787144012724959105942970563033215\
8301574`131.62969619509693 - 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 0``132., 
    -0.6028526758460936968652548653090002853052592926349057479760399556295255\
69555873869988136902404310065420909895800271574288025449918211885942277727426\
1529472`131.9307261907609 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.6192273496684277528454883024587723885316141088417476415976902162913791\
38773982193960147979827112856066685704670293771914349051750600971365430646756\
1478083`131.94236512759304 + 0``132.150514997832*I, 0``132., 
    2.15800386418293808652128957727393151546541574506207197675495893006648827\
25584285680020612753769152228646129910620134499189663441827656744705746688747\
570685`132.4845672158396 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0``132., -2.8286781888908248014436797125423514706930405321662382889535301\
08928075188235873729517340576648162288529426798858232211257818460367450137695\
0886876174549849`132.60209853958426 - 3.1415926535897932384626433832795028841\
97169399375105820974944592307816406286208998628034825342117067982148086513282\
3066470938446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.4143390944454124007218398562711757353465202660831191444767650544640375\
94117936864758670288324081144264713399429116105628909230183725068847544343808\
7274925`132.30106854392028 - 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 0``132., 
    0.09851385209182504637020655457030763514622574211114311093813480015009621\
94900227996716817529595090986133075780830454516521145726147061825632675922614\
639016`131.14401229903086 - 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    0.45262044784378504541658447764446417695191557492023302120812439481115101\
58880270079101330518927311917067763889383664973704640560804230090926765036658\
670739`131.80624916783324 + 0``132.150514997832*I, 
    0.79348252829102089005295867351821551333886300350621438999526953042118614\
07077041052697749261840039944613893148986818192524453005891255044327046726152\
909888`132.05005236628855 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    1.96630099763503707541075164880400563085304900697883122312462049806966606\
88345822594267043995694012764393615996415328618159504279530218673080279092117\
338923`132.4441649973943 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.60285267584609369686525486530900028530525929263490574797603995562952556\
95558738699881369024043100654209098958002715742880254499182118859422777274261\
529472`131.9307261907609 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.60285267584609369686525486530900028530525929263490574797603995562952556\
95558738699881369024043100654209098958002715742880254499182118859422777274261\
529472`131.9307261907609 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    7.89495145412152412610979981020520860120176714383185620123178152588364824\
77674843905219312121874322739084349280764239238607679454141133177068189056237\
787158`133.04786446171755 + 18.8495559215387594307758602996770173051830163962\
50634925849667553846898437717253991768208952052702407892888519079693839882563\
0676573034933903521564487708867`133.42581612090976*I, 0``132., 
    -5.8680774090973022053423613867633285379983218102990247230349386852413184\
22952016552012212544220592818590909049537205456812983954761343809619965683134\
3408117`132.9190108320629 - 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 0``132., 0``132., 
    0``132., 1.44138432743785064944240607070546332308128520105256122871515042\
31123876193388255787513176678931240012942915767571977246251645203829221355993\
531694625429446`132.30929479337956 + 3.14159265358979323846264338327950288419\
71693993751058209749445923078164062862089986280348253421170679821480865132823\
066470938446095505822317253594081284811`132.64766487052614*I, 
    1.45243416362443562379276432718454604062755527112035765409086951547087095\
33007346119553221152044225411387036208816096070502748932156426630573048612063\
138083`132.31261145350874 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.58696505658204178010591734703643102667772600701242877999053906084237228\
14154082105395498523680079889227786297973636385048906011782510088671845363660\
86515`132.35108236195254 + 0``132.150514997832*I, 0``132., 
    0.30142633792304684843262743265450014265262964631745287398801997781476278\
47779369349940684512021550327104549479001357871440127249591059429705630332158\
301574`131.62969619509693 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    -0.7055697005585024627285252500893854748378604739417143226640894145956173\
19257693956046739160172492681725909370180403842868691450967123011411873998403\
795849`131.99905492034864 + 0``132.150514997832*I, 
    -1.3872938614529741520012736418368881476117553311136770602383796858156875\
68897048150766022908755038287235135222101034486632653939984528002095005624730\
1934876`132.29268346243074 + 0``132.150514997832*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098976399259\
084212`131.8259694407866 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098976399259\
084212`131.8259694407866 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    0.09431067947124132687714272436023008075985030291547764718822014133410068\
92782255132847612481508355809216156817859586347235631441805012396574690418574\
692575`131.12507587161727 + 0``132.150514997832*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241751848495091\
746726`132.32124729822772 + 0``132.150514997832*I, 
    0.10536051565782630122750098083931279830612037298327407256393923369258402\
32401345464887656954621341207660277259103705171486735170132217671146943334181\
267207`131.17319288532482 + 0``132.150514997832*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241751848495091\
746726`132.32124729822772 + 0``132.150514997832*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830369985\
8433376`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.21072103131565260245500196167862559661224074596654814512787846738516804\
64802690929775313909242682415320554518207410342973470340264435342293886668362\
534413`131.4742228809888 + 0``132.150514997832*I, 0``132., 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287308451467959\
9669328`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    0.18862135894248265375428544872046016151970060583095529437644028266820137\
85564510265695224963016711618432313635719172694471262883610024793130360714990\
135669`131.42610586728125 + 0``132.150514997832*I, 0``132., 
    0.10536051565782630122750098083931279830612037298327407256393923369258402\
32401345464887656954621341207660277259103705171486735170132217671146943334181\
267207`131.17319288532482 + 0``132.150514997832*I, 
    -0.1053605156578263012275009808393127983061203729832740725639392336925840\
23240134546488765695462134120766027725910370517148673517013221767114694333418\
1267207`131.17319288532482 + 0``132.150514997832*I, 
    -1.3470736479666093225652633463452332423214348981370835815269302817782869\
30060600065466556419742288420372675894971239089901601376202420895943442925728\
9018752`132.2799063381958 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.81093021621632876395602623092869827314398084692498839522802864828820134\
24978285025355048556346268024919370960907743600173649679803447785284143335164\
701076`132.05949848087653 + 0``132.150514997832*I, 
    1.48160454092421547887841636619711822837160563402915470742659982714978825\
81752736640507841569058738681567509038869931213562170841650292417518484950917\
46726`132.32124729822772 + 0``132.150514997832*I, 
    -0.0943106794712413268771427243602300807598503029154776471882201413341006\
89278225513284761248150835580921615681785958634723563144180501239657469041857\
4692575`131.12507587161727 + 0``132.150514997832*I, 
    1.00795792039997885669643934006931354343643233114727461710429824858839378\
14778741018788683615536449997185522522568652633215941132097571436548303699858\
433376`132.15395739966416 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -1.8609404819772107741832506679646928325469286339955571505606812643770820\
45594447712937938704107267155673333873731162344667276910939800100193155367195\
0950691`132.42024748124638 - 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.21072103131565260245500196167862559661224074596654814512787846738516804\
64802690929775313909242682415320554518207410342973470340264435342293886668362\
534413`131.4742228809888 + 0``132.150514997832*I, 
    -1.3762440252663891776509153853578054300654852610458806348626605934572042\
34935139117562018461443739747390723177976622604207543567151807474637954921218\
0515199`132.28921044439892 + 0``132.150514997832*I, 
    0.19967119512906762810464370519954287906597067589875171975215937502668471\
25183600597735269436129697016876434076963291518722366611937230067718161172250\
381254`131.45083041523753 + 0``132.150514997832*I, 
    -0.9025974047421525554689383592300007451303119581640005445403590148958097\
58237739555390102666091510878952524526346494746172920596196535376539255465782\
4387487`132.1060090782816 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132.}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -25.560339522660824784025376127040388570236367393\
41761284676195613602993649529516697646553980051178816280941578457185654610837\
728337957740300292138538687053`133.55808161616963 + 
     24.091372774989027747924732496268952059173437132104010443700029229040880\
56623759139249662446257016164029859030401284714773509114375686711851149662857\
79300882`133.53237654551054*I, 3.49583814849873270511208628037299519146661107\
64179530774360268038824873649890877964142229704109956915430162396915549478897\
037693234477791928169296779818184`132.69406631514647 - 
     15.048613616977999449048470491765746023548186514143650120204040032937692\
62397958017582456624234430851959289031050751916559974228700107204469451778628\
11173432`133.3280114893745*I, -2.89349898822119764402390691805979638254274377\
37731880479540067049936073124181908938383822274253996759408956925903502016452\
748664541487305245488323030831832`132.6119383326705 + 
     1.9141009443355657676184187341679393603907823751212787127944845931476539\
66430726304220840987523534747884366512723592228675101242802881344608562067756\
7204532`132.4324798353543*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -27.430709970108130174730463264152266468366484117240449613681094491982187\
15561834954396343955767528347081578494052818369591136275399790839353310749408\
45195455`133.5887520461259 + 62.154675110380052540639308120883676425789041487\
22781383129273882051553805052376840848540610121632819091715199424244438008065\
65730350795644899685959037005587`133.9439887985213*I, 
    -3.5608060400415895255347418838062172466209886445924518309193678787353772\
40293972537017380205126995098468512447341933553861712018064837853838519282707\
4055426`132.70206331578208 + 36.136920584340683116554623681560280371252983863\
89580564273853101259800130297145459359075861160088994294728049760983260725679\
99807719801197304455620651169295`133.70846613913358*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0.07319249585707083980382743\
76336225719601915350831741695557250000198729985968143890017090121687056287537\
110187793508750872754732692166087571455992830118749`131.01498155464276 + 
     37.050579442569975856409436795448833510080192707099833606491909689743536\
33549377542429623061413176555182764457466524437202763196230308743964336510367\
0138232`133.7193100022322*I, 10.255014473162427902563092360910855595040512199\
47959777906305943366458610504953426763074589323988543535990223662450619293961\
82297071960531000621440527930171`133.16145127546764 + 
     9.9711955265237060163367320326766390969026517770003446796629795881152207\
84373754721102027623959690348368252500401007395721318113162121292058324752480\
3133752`133.14926223031065*I, -1.36913212151734035591201565954850108484462274\
13745926467769212757835040821524814147436255335942938591406423032171405650193\
126314999070225902609722698567664`132.28696035749064 + 
     0.0106018902620471165063174289261461474697041530979171611614057027015745\
05578160219712417076563736466810725842587790691782703903891306373654501275394\
9362739`130.17589830245416*I, -3.22863046910319393419839566687906474095983608\
21226582852394712209589128307482043283877850465639574639655283527108228710334\
166862860865301034072961248262819`132.65953333878812 - 
     9.8823462803021019949117895446913773707381303620999262083997538929103785\
62366888119262586943274936690386076369422246851483136953965835452214595892945\
7816909`133.1453750654576*I, -4.700345555651475338167946052352861970756251679\
98846771414320209196602376637057125303181594446303529109245557869855775345132\
30463955242115202094367101841077`132.8226447850009 - 
     1.8621118668488955993056793217469087822843255799812335075367993392042035\
35683269648412212806642976566060911134149368308386919255129124634871047270098\
3639782`132.42052076561365*I, -17.7665343977311710292521405871786750188332976\
92099685718412229815649951602393700555403172100460340335919236633598794037071\
0672057208112232985103273879349271`133.40011771889974 + 
     7.0392924700173684883666794499702775160800207586653126638709646817082988\
82106838480391768797474321301481761953497872680163635127970551795402613917000\
1200235`132.9980440075694*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -12.273000499180880026806668616877953015927424056708543655489089631826251\
05818370093573974723263850793597353533153168301573931917774342720259804882378\
55670908`133.23946574971413 + 7.928431508012760477894249312503696863486953729\
68214725787165008633379079686332045024716401637941282781365440780142160441413\
21502558411970386857704608448996`133.04970227660098*I, 
    0``132.150514997832 + 0``132.150514997832*I, 2.83326357074428721010179720\
49782628783106520266371217812462713813298046101474566962146696129732847978253\
582706579531947800359904378936125766633671027904537`132.60280197545706 + 
     5.2185679643071230583971810097613714247771673917781515478080534536999403\
63231581579401561533716563680778336726660527134871945574762125178981737540666\
5012578`132.86806634173018*I, 0``132.150514997832 + 0``132.150514997832*I, 
    16.9916245831594701524984832529562833065277979676778568500023999364709347\
99948067385615602903496748334283753635240286608648523353751665707042190695798\
6599103`133.38074990193775 - 2.9899656019520515921472658471909786694619302228\
34418851845581978949720756362750303703191316288506981534462256283018195124858\
6160213054691666129162386479797`132.62618118984594*I, 
    0``132.150514997832 + 0``132.150514997832*I, 6.99064571616623877049299855\
30167824422774920426740190945318478248793209373419012713124002758687850553305\
978904182830977484395264548141287012147149731166992`132.99503229060429 - 
     4.0515949919589520081352861706397770281034135296018995901203042726604995\
59930457192002746816845143937023982833914643398607315872899172172025658746674\
644434`132.7581410234767*I, 0``132.150514997832 + 0``132.150514997832*I, 
    2.29728425295493555294418512276187737284134820219266176591111401588989299\
64653040580034703956020727568808948676536815373555396878664677648030416527648\
785044`132.51172973349372 + 5.04990884522920899597796270914087403477877753155\
19126340140559937268612143023722281862228586223513840903186150145018296178374\
235135326520013892447873500432`132.85379853666922*I, 
    -1.4549021053030585618412985576347785814592679262208106254428220399812915\
75123712423983428924907312288541343629119224327515886597050694377448453000480\
5633933`132.31334877015254 + 0``132.150514997832*I, 
    -3.4169429489293770393128346070249807802339772003971221672775740117914726\
98157302159363548243537851909323462583612511763430652773041520700483031977028\
8490597`132.68415272548296 + 0``132.150514997832*I, 
    -3.0226898083096009136624779495222347094221136070423610695604802082977137\
46050919460270311439198615583127952945490911905480353222911616988097336391948\
2041229`132.630908579528 - 3.187439274283527092065626985650432939075815528309\
45400775787646758466145129540984578250488753981321977981337686368426854610707\
21420679653475268187670501817`132.6539569173619*I, 
    -5.7753389043476242580950674021155164383781367820277394964768099913018416\
98698985426164336700325783140732995565426774823886679622628195509697989088662\
6792323`132.91209247210517 - 5.1659594475992041664073316258456089892235728954\
38481517168436478631829697591764803367251431746206995583167897841434895091805\
5054574918795151056641254420279`132.86366599050302*I, 
    0``132.150514997832 + 0``132.150514997832*I, 4.19024904715565345120849854\
06460036787321865601539030772289389098240165719811212099384502879364927628839\
719065670188127176897990180616256543542391848556053`132.7727548338272 - 
     0.3191310602441175616232896553628209514337501761035779183787730916393765\
93159615175021415995870894953831269398665768002775790123099220231325741851516\
9483124`131.65448407290037*I, 0``132.150514997832 + 0``132.150514997832*I, 
    3.88694735177215221538174102034117605085772283046050810032515282011286041\
11694248051651379806839499726004248745277939980232123197069946022821421868702\
973923`132.7401236560373 + 3.745427514221885431623993501346109859508059466158\
30133739641008381155608252285973624925976641342606574327395347431800033924631\
80408620169930986623309091073`132.724016394359*I, 
    0``132.150514997832 + 0``132.150514997832*I, 7.47582507214759308729806581\
76204076917217867267557097485506109042182027236373261244430587855165681823956\
572551335981322921315564797639872315642548219631691`133.02417412854177 + 
     1.8621118668488955993056793217469087822843255799812335075367993392042035\
35683269648412212806642976566060911134149368308386919255129124634968711688385\
4453139`132.42052076561365*I, -13.7693661585401749235903322804072026424090090\
30131489555966183540809495380675273223819690622764693800520067342764478409125\
7051390614802732811776726323900945`133.28942894679014 + 
     36.489971590353689196133568859425617649305838831590567636878713031145013\
53099207816476400899235453690428022670478477941165141055753026682995432399735\
09153451`133.7126885230723*I, 0``132.150514997832 + 0``132.150514997832*I, 
    1.95293430950978956476265441778094587967340758936565578105633592944625240\
38000020167932133154555811486697204734219334342182092010492739079155344081884\
661473`132.44120263308236 - 37.4113028112446781728873680144634123916246867209\
76451961165803058891974946303550309928705853664489194625727869947106766489924\
860055949906631490641760048944`133.72351783016498*I, 0``132., 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -7.7988921919674797333800649022124135361817372778\
91270115212841788535353784720414861724927510214545624299598396195384645771006\
7837034446868273364283356603334`133.0425479147424 + 
     11.651352626876133424814130545944565876827136601389871542672378382054099\
18196609911542047376076282473662586233997483346022303171569327477636775904709\
89496772`133.21689134416303*I, -6.2384086724998001553800971273434227084186654\
34389769082076379725215707625650799162210948887931396000953454058147862789203\
4506685522491041068365536358109043`132.94558881942305 + 
     13.629872800191810499155835186139741926974893968518899052082938393101267\
42826245407300522030496921851242921686095258408676873014900869869054009108024\
68176522`133.28500680066355*I, 3.37065057946731239446923582469904059563086650\
92610219082009262170686395082289225168034865662212985465855133296499294060355\
901351482646911369409263608763728`132.67822873128603 + 
     4.9855977632618530081683660163383195484513258885001723398314897940576103\
92186877360551013811979845174184126250200503697860659056581060646028555882634\
2548377`132.84823223464667*I, -3.22863046910319393419839566687906474095983608\
21226582852394712209589128307482043283877850465639574639655283527108228710334\
166862860865301013300836334794575`132.65953333878812 - 
     9.8823462803021019949117895446913773707381303620999262083997538929103785\
62366888119262586943274936690386076369422246851483136953965835452213728097232\
0764516`133.1453750654576*I, 2.3501727778257376690839730261764309853781258399\
94233857071601045983011883185285626515907972231517645546227789349278876725661\
5231977621057938682295935463354`132.52161478933692 + 
     0.9310559334244477996528396608734543911421627899906167537683996696021017\
67841634824206106403321488283030455567074684154193459627564562317472557508293\
0057936`132.11949076994966*I, -4.57389464741958304278983600709961503043180971\
04156281914187792835468554708098314741430194476279888384584297507679629295986\
44591863995182791816600873663095`132.81080115491704 - 
     2.5022964353900079341116993379799306391515648702390995230569012912261435\
43855726756015308226582826478529220021977295896627125538470446807961264469057\
4716474`132.54885375507916*I, -4.16840317894669583953057859848355729655053081\
79331944569582608252259458407631466896751676601800656210993984050427441116633\
229307235307826612332040354802315`132.7704847162625 - 
     1.5208708759606531970481251530575645454220560976494261358519532059364099\
95947866524640828614904708183856736912414393740429248870866758908437089238796\
3368855`132.3326073412484*I, 2.8702195252619183072692474887150889177920870608\
90606165760058566303680918878351247652933221277826753699230264149333273669611\
100341872293879467972878804044`132.60843011232342 + 
     3.3805652741372484545689186222242936695423786030986693059951347970116304\
63210591278360776749607796146532346960080211054078877767910522819353988698638\
9246716`132.6795043238234*I, 3.0596457628272320108299282332590607489035486412\
95845454074267393271590054781814011708575047503157539001824938982291984369928\
3328155956694064583743337709284`132.6361861458316 + 
     1.3494365841136524882373645981133551838410267396299717659449578108963515\
51274419544741720103431045685533823610283368187753039265290465605713228029012\
8455676`132.28066747782003*I, -1.94411797880967731065055523395895676952377345\
14084096091549241479898484745569027767091318190700991199560504290343321275833\
172224147796750658943218556112963`132.43923761438487 + 0``132.150514997832*I, 
    3.23825619656410814305052387433461355315854388693533432271410136425097244\
64621776710273040091220736776194030561011538427922283376663327523253347103607\
708136`132.66082620307472 + 0.18036168433735115823896560950728944077224700693\
83091773369466845742193054048874428162376197663618213990416476409311972311464\
488764312334865497814911871901`131.40665928021616*I, 
    -3.1362835553800210770831769116832476707167247828922870029347918676743302\
68135353043089178457914117054214948710922673189422087506980162613952077089219\
5383454`132.64693031873526 + 0``132.150514997832*I, 
    2.43837329707251146721297917690124017025190338941447288641799755401173421\
08827307355166917957461766153751308564478925081596340364939530467200427912361\
146363`132.53761519150498 + 0``132.150514997832*I, 
    -7.2177599944888721647726531614923859931519978996473135383169661839123936\
29707987364027135565292238266430385286709050681531542640819095834757495698824\
1087431`133.00891743460204 - 8.2165020430854281596376112386825469923338211769\
26757438168501242846369881765154368535398757474253268498274410704053967283347\
7841153279219906189745526947168`133.06520196540762*I, 
    -1.6350343766708040394460859245271387005901483536976206298697729092412560\
67132842944248882383645248067568892915884214704730904490109463849996792264764\
5990843`132.3640418859852 + 0.03471408418714601124824660425486660900594363797\
57964267388477085729996210127584964431893288929619602211527284721193445808824\
426813326625551766065484117819`130.69102071019526*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301015555917709\
611749`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522165923964677223825`133.1453750654576*I, 
    -10.709756083067738295905985461697950962116071469600744996071060054869350\
91612088097691145774881628476598674333697161221135466997985425938463901205923\
17308234`133.18029457762893 - 5.705900835961465359322732898086972849520222036\
58299937685497432509252347343181364232190810777854577855996831692340451178369\
38296331163657283017808360430282`132.9068392175244*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301034575641277\
587152`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522159282742104864197`133.1453750654576*I, 
    -1.6149651708613786334031463688075121839726429141240931171238111292752966\
02113547644254473268757086987563664126218086791903805287482725920217634739064\
5119963`132.35867815839026 - 0.0347140841871460112482466042548666090059436379\
75796426738847708572999621012758496443189328892961960221152728472119344580882\
4426813326625617259234968794163`130.69102071019526*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301030593622380\
988146`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522167396404764029822`133.1453750654576*I, 
    0.83356787168379627942469229691813771041127361416861673443821759001777025\
59921147616664538750175890834719208203243084249411388501864019337576403593112\
49384`132.07145596504066 + 0``132.150514997832*I, 0.8113661951644301570477228\
69727887478807676287038181703297340639352237214411086112167175025602169621832\
0834986380287657384898745006030740280588272153742893`132.05973190709213 + 
     0``132.150514997832*I, 8.87746402146740333639198761777569147608007743352\
52215756183978488432190562144315452861071303430620874715009126519644236680427\
842002819998444151130025289543`133.09880391870317 - 
     8.4639133525926063327485035602941329377513210730804175349145019144694377\
30670689269637968873223011516846048963111149191676924643551206811030026445800\
395873`133.07808620655388*I, 0.1648592178514514996256627173109201383518227445\
27231954941130650909436811173031926319887909689248728872560528268586660712723\
8137106256880246548218909390181`131.36762823290292 + 0``132.150514997832*I, 
    -1.3726849822631420815070382604113536978421811220478520319829049275865220\
74454984344715914596849639332049111244017705913755620406623319247105040723366\
4911664`132.28808588018023 + 0``132.150514997832*I, 
    0.81357252916178599799285063533743623777718830584796601248307356510767698\
76933487791315178786363249339568530715616289394221374370175449072036272447101\
796127`132.0609112737412 + 0``132.150514997832*I, 9.6760922652164217240312733\
60150097102269476650382071589870573685135564455312334685727442429691082290226\
4203098421516276392820921946304518836832314237935011`133.1362149987045 + 
     6.3331863957124383273192970590833459151100872907496896083088904982390173\
34925564280698351797703803768815911591379104275331020721203590539958278561493\
3385619`132.95213726802228*I, -4.69290382174127628306561753264533045905535690\
09789387477238032621733297570021201490098222784042656635372842781995543802565\
76232996420393411546460067896777`132.8219566515299 - 
     0.1714342918470007088107605549442093615810293580194543699069953950400584\
44673446979899108511473662498322913302131025552676209605576293302719064988319\
8076456`131.38461269564283*I, -1.62273239032886031409544573945577495761535257\
40763634065946812787044744288221722243343500512043392436641669972760575314769\
797490012061481050047836198692804`132.3607619027561 + 0``132.150514997832*I, 
    -0.6979102583075096098701977347820075004648213934778141165167943136625960\
57252622307572486662167940438839817854474780681262453470486209567278348192381\
8099392`131.99431457972807 + 0``132.150514997832*I, 
    -1.6249997737660913364246161466673254422813956339108568734967920192582763\
34623195294251677826201167527566278521051150748317354888796094885087600517756\
2644733`132.361368302684 + 0``132.150514997832*I, 
    -6.1723952298692711676760356931125448313531099116491828129704164820553034\
91626861960580170066230766416777818126427913458042787234981861617363215292222\
3356199`132.94096872479145 - 2.8355933758871596740372431469160531202571391993\
03601475058063308259761926209527572939359389442791909169407794225642583601405\
6934758918515856957124679261236`132.60315895097574*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530104874656850\
9471749`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522131035815181749572`133.1453750654576*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -117.91007659836121556024039589116311748673445524\
93594719270565721809714527184146384792315742084669037519562728946880974334328\
651057977701781150124200522861829`134.22206591933136 - 
     12.311070657744851117370501819878520061131592625276822834376534024951353\
50365222832494184028298152505414581447434070736353865394196253938245147264112\
80244372`133.2408108217244*I, 44.56527624588948317192889923617505809255000526\
35094765751859782710617612536912475546713372382042673995845033163635833423690\
918394334250012641966533126693785`133.79951160075223 + 
     21.196441750158393389946571118449789555587772765216646547414012130440863\
19058751023720912745766743616917496653285262342110323982067205978330736095803\
81792355`133.47677795979982*I, -12.857589035947988859892198664366958266968373\
07661170315865993250901990358893673979779030049021652693500480485090767773664\
81880404376026859105440764946489909`133.25967453822835 + 
     0.6858383498894340891084665995086064444430571832329893466875177184094721\
98095993087790134603341719459835057795364571809399313591193028333952002953853\
4610027`131.98673676364984*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -229.51868833520592451194516095060456461129283906820380095637215281869511\
86789050162371467240771971182981574616936221273754849615558140692459847542476\
493747485`134.51133305114936 + 11.9056524681210279112972629430360049922017580\
93764007656836948214345136802630706020025174361045912351459846978494416194688\
1445725000338932826921515633904203`133.2262681989622*I, 
    -77.949718141128296216518896771553710852341746608707263637847248646623442\
48326007213747318086153808580692158505691109042875221327829340744312578368711\
98514064`134.04232954699157 + 58.54415002129889875227039422239308128263738448\
87817058274694768494441566466397546458188511475724366802494769490286769133635\
322401967060589665189743988145267`133.91799850286978*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -73.372253089727820176998125025722036676460726286861821699117025324056958\
74449734377690621249140997595914717793794622904363167735684855799556564393946\
7911818`134.01604685327604 + 82.411037180843042736392869252679559058880175997\
95685086556699902033809231942071587946278309567452088570102253858696563299300\
84189323738264615741228593844881`134.0665003778026*I, 
    7.12807407979102820186757583569039781502970248694201186777370523322590033\
52751906365061488950754525718493636273413866404774944578407728108681522750114\
766147`133.00348720236772 + 64.7145229602988923447119445867367690947208484009\
22749857833676119904088862778515887706553074267015589863426586475165100228536\
984686414609772793454539228595`133.96151675197433*I, 
    -1.2652011223329014328984855647827930366931519998599247105224787132713801\
88122442333335996921476262567403646135656744620041833109494068110844955631967\
7634679`132.25267456632923 - 2.8235707059225327641771682616961591893722348011\
57411831168976684826248562463756252939897027811113073394887922522805126124974\
9985799022748696195226820145336`132.60131366534586*I, 
    -12.978954965170186457588487076746419326369569846813161408954215877280037\
66205179544427284105509866280544585018241776907338650595094392294348433912633\
39497042`133.2637547233371 - 17.783228900374097759895985689219553631585216621\
84472798234524505348983556056745240385795924635145826046795999478190086223682\
61148195738696989943685693015432`133.40052561646283*I, 
    -5.8030758640240775538944759433170769353660005066970986175190977841896517\
14860930023453822155795809221106174422937105800811878256487885018628260158703\
4451748`132.91417324599632 + 16.350650410985620239102787413019310186891616647\
69147034358350303463303384963709858890929975611339669453645948804002850557021\
92473133222982489598154176837573`133.36405003093128*I, 
    -52.256401220973191998344142730128566101225022472773007388193518765187423\
65695786570009692068238412728375698845516076660688285323151888122945572865885\
30953294`133.86865449538388 - 21.49715246512664667656226642023946999873859696\
87964074795245481439887467754371023336631315846274070042872395465388975380549\
648329616610966911658717887648968`133.4828959344646*I, 
    -0.1158888230912860991460145328243375000978069004365251110282551646753855\
18981709419814467390934291755671595978091298295887808049229924813906640593952\
6581767`131.21455655024212 + 0.0947911050410149927076792136996065311412091086\
81716042651728945444455160406299918197849983093834357556488308999741241773886\
3337338777975188209241670687069`131.1272825839797*I, 
    -53.172503232048077147649574356022379949659700533757401359436920393240086\
03824234919749441352504189342098734692332224527854878121984234271622589397363\
95107138`133.87620210415474 - 23.06322003163167334217416897569724685355064888\
57172788116179798130023291177942136732526233590475060350394700339341814623407\
197680305901042209698767057933277`133.513434940181*I, 
    -0.2317776461825721982920290656486750001956138008730502220565103293507710\
37963418839628934781868583511343191956182596591775616098459849627831362883413\
4999755`131.5155865459061 + 0.18958221008202998541535842739921306228241821736\
34320853034578908889103208125998363956999661876687151129766179994824835477726\
674677555950211873414412391975`131.4283125796437*I, 
    -5.5136445768005927257216534022951613141093887592863547037876051907560798\
90515238705920929651957101135082232711438339154334997798447887494760052258590\
9627728`132.891953764805 + 5.217978201131907973034597645382029469311359193475\
07055602608125568988291005528096521383094011752498559020200363316597803968012\
93050862574909295166083627`132.86801725827118*I, 
    -0.2317776461825721982920290656486750001956138008730502220565103293507710\
37963418839628934781868583511343191956182596591775616098459849627835084402641\
9551901`131.5155865459061 + 0.18958221008202998541535842739921306228241821736\
34320853034578908889103208125998363956999661876687151129766179994824835477726\
674677555950125942870267638184`131.4283125796437*I, 
    51.4826313284257523367059696733876560954795365594956075235347203585178261\
52673735624795529563939495223555013153366321211223186406676658701168497117236\
8774382`133.862175733854 + 43.42617475971585268769895895370467864337832335613\
25809692674477752218850621372163786434134325233930737886359211315767819186910\
859784196534785517650180014235`133.78826657359272*I, 
    -0.2317776461825721982920290656486750001956138008730502220565103293507710\
37963418839628934781868583511343191956182596591775616098459849627811528006011\
3335946`131.5155865459061 + 0.18958221008202998541535842739921306228241821736\
34320853034578908889103208125998363956999661876687151129766179994824835477726\
674677555950791538867386900591`131.4283125796437*I, 
    17.7414091137055023170618151326352968713433150550265023822650491924248967\
32922397598661195785426786580094431523010509221758971689954632703378711872516\
8125218`133.39950310859282 + 10.742916598828253470632405547488745986561397852\
43539120867387764040998658210739041331546734478364439872453220862295738870544\
93099462859225235163171257863204`133.18163720199053*I, 
    -0.6986162408784754566916905904010710956631345759246549445913523993411173\
07634541996064635751037334369807836247002803189406704687751464354531189075705\
3509564`131.99475367538602 + 1.9298418933296287993473612060804997078873171244\
05215641002414477103935463134054195339625920791919872097119337821137022984860\
1303995212782910635121916865649`132.43603672773762*I, 
    -0.3959547533689525355050346400901766739531399351853446784522423278272705\
64913450527138156676493736466743503306709471097139738866050745703563383244259\
751509`131.74816055879566 - 0.55692553642156984144809840955660007294929479663\
92183688224873534963647178860672737583295945097703782534172111470449284450504\
577915524222745027718090884603`131.8963121296609*I, 
    0.93464615218606700091965937720418654171531149852700134729968650992013329\
76439840312412946910905903979277474291833090691994586142714921569599175631078\
956084`132.12116222021348 + 3.73890398789653101798824876972412173792827747855\
77232772879730391229911281187705957602089133600790477626394684841018619911996\
024733512250306246571199907825`132.72325931078987*I, 
    3.34746320916635573014696465209087969186527464990365314721770187413210835\
11392685228190050445531669363527742968841205459213875458754884984752053749744\
959831`132.6752308103588 + 5.467205832489889931871865119445898880477602788759\
96381055243562280462722017370089373733109069241066902849930959335519256816773\
92848738610166843966133118295`132.88828042259823*I, 
    1.87815708320983685363790540562784154336083641222920241833881529413968190\
47695881707090065658685004359888235425299917374940344217828172164780402571627\
816665`132.42424691031923 - 16.7597287628237523645988536686567892611048330137\
37601453844888827506075658025923697748466670140182619948951001687105403061390\
2280995132899700416896468133212`133.37478198362015*I, 
    1.63480259320217103848950711699990386873084752402905206447761833871263196\
37985756102563877303614431585711132681694021550261935750275066450172490153911\
364462`132.36398031577082 - 29.2531314639615231039282041084818538628433797519\
16305211101926453662139589968325800172130458931178737922490539832325190757777\
6721161094583893568321409286657`133.61668736071945*I, 
    -21.384280855594625830774182248575740524920681146415024349817030015079554\
93937225811150958209640256870654437329896742670273524674752101345466546558330\
37887138`133.48060964752895 - 9.724468664997288597074254303503544647332906052\
12781483258482973272391049548736970481160250618563225548407390664255645201840\
50188870156668399192220324968395`133.13838087907254*I, 
    5.41096520380169301549746349707444411320335732939405018123320967458390832\
21930499882078281584853489538307872672336400052564081331798490056002056899372\
442092`132.8837897389637 - 26.89572091309648101523487213413184825085600995392\
71843787006658700192870565564991983146755900516264833586869955198831190075802\
864116631536439428224578030175`133.5801981874383*I, 
    -18.151808836507541482700951985065883016992959270694573888755282238161174\
82452671775510875029043973165420779557020925963999808579720761377757721107806\
77798995`133.40943490701522 - 10.77990154902064870215668067157747480058559874\
04071260037933347765581956562402948587195085344280643879839352620288042186677\
839779172607681578596764588727568`133.18312979236433*I, 
    13.7992567279001385931961327494100435166471105561938416266848549510109770\
05192868270509509626857785065263800170647716170991290588274481758313924562143\
4664945`133.29037069237347 - 12.238277545334839513534503161326465259942640650\
50856637604440485732166690984104988869735531493585970710477123043361906273519\
14875132746832428805514068560846`133.23823529593602*I, 
    -1.7681841291501321528301858339632153329434975126519435719154554626599716\
77409820581515069591960711962382866779804084276902378682865104134859256412047\
141333`132.3980424859469 - 5.811810958723918189912689218725515786610767581648\
21947234306276559221775104735150856523776191705705023224846264805928537961278\
01014637905757498590556801486`132.91482647735367*I, 
    21.1946378065664453058088111533618857966370895551460317303309720873745904\
12455301724826220833912718701351128534014256064862690059990053361527817381427\
33177`133.47674099717673 - 25.11818995935677325012161254890705264521292530669\
72133348365887485712362263407554597495643995981098988064613089410543100546657\
630322228019615156690287018914`133.55050333835155*I, 
    -76.051303838764037822241923405206522303195417980409475482033296625673440\
82647799915581501823249333344723176911890856739080188234783488105628903218100\
7481503`134.03162166191632 - 60.282865937070062567620044792293305040506862512\
05318171192690093021635101757632994407309172017789178340690868960969114727007\
04923092474701835546670411265903`133.93070888897074*I, 
    -1.8944213155524020140552220724196174489341411054356417573517001021987102\
51680098474224769269864498934701539339401487365993312577943052318617184301674\
42962`132.42799156947464 - 1.273092725679454487540108877304032378618602505764\
16406514537647573557179460903772424720838444881334933115465177434718060242658\
02002123417184990527609560931`132.25537503446628*I, 
    103.190099323012621079997497001490968793748190159840127551918100179543462\
96405673380779953890155371657082749406546211700671955523864318698384687553650\
48965527`134.16415302830487 - 69.87824238027163443230627508952075628415906364\
60564841383898548571096204454688082308911642579319905884958448018507251306347\
308103647892981538498830309062055`133.99485697064333*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -45.341330644292128910229334333342733418567818223887853246973452094706831\
31111119571819525411604873342778623712384957804299805758436722338616341759393\
86973152`133.80700925916713 - 1.763469432006604624474123706872335634011383522\
78272007460598049069171365632286257263657503793311675992329801727349780559595\
45779841291141162735937259417896`132.39688293383668*I, 
    -47.579201687243866073889153162637031927438313439833937983327526325001252\
78885145792483157391915559809840515020764556612612895421591259768851994968429\
70353036`133.8279321487377 + 7.1484443060061579884086957496850844508508185496\
52613188728611945850328936441292986906458140674278544575906795898609793754025\
9062516867367242533420790425987`133.00472653574087*I, 
    0.60779217251399014311767106521197280940570943357028622810066285462964254\
60987037385846419667405072220286444181122622288968896923862603857930654355304\
927402`131.9342701005258 + 28.22054904626517390517699390113977612544764842415\
79115797939206846380977864939924575935037274959356486895731168960213393627462\
666038139921919176397449149022`133.60108045676995*I, 
    4.47563169305589219543360180304664056941529925597073362795602689605641427\
35213411846775106255553590572637214539740308639757064128113532010577600631700\
390158`132.801369338366 - 16.557500532907077087809172875317687980720779363069\
85231191412408531709890562198848252332294113452633386763175324643383912727328\
00216805306518850603345133987`133.3695097755288*I, 
    7.93030522877707730272685977225510961282612590109065604013542167018466901\
97580311596384755369818049200790116382595889187814421526911965800121820268966\
14522`133.04980490099103 - 3.839668920465231749049747943455472334879869926799\
87142623988430040184304040429856341445647569958669114624930157225865374242200\
15180926588935013633660188799`132.7348087763105*I, 
    -6.6874678292342844041826914124116454566034538882034825374383346304111662\
86557223133307873904431423188733191207259506435411989687829560225784193840794\
7235594`132.9757767036471 - 5.07695907707140994770899339263521407845588954642\
72749326134486825453489885530986432346815634684394702650302027224023517663879\
397727317968110224849612066592`132.8561186606115*I, 
    -4.9944620386957484220085636544813205715452941263123814325079279852407318\
53640417994971511491532621737021092061591194898273444522065844785965589467716\
0185741`132.84900371437638 - 2.6679779590283746884711844046007996083886099172\
82671441483652763925223100401337683393064965777489129227864568187064623368224\
9667648378043808223104712867742`132.57669723525345*I, 
    -15.039973829118250565547179398122647640221449046535225795705604340057331\
68566923062282817738331253554417698965188374724262224800009569604732155297503\
07840146`133.32776207837756 + 4.309658035783520692017085570637445962384590803\
72006737464403460372931835434835047031139627810667010426734038479251931338327\
33923934430620287471156008763262`132.78495780881312*I, 
    -17.248382118036677323796290948957551318019352288817660003527065576890755\
87483961918977433637135933757330190589161442361840189167238050307170865091919\
17859607`133.38726336273916 + 2.182242504868059211582131533205250317117432555\
29472797152322882200367129049721550214366785645826714150450106252925103940432\
75880665103401898748815844810855`132.4894180083712*I, 
    -4.9547766771066044459518015452199754711138069024424935336862842306971220\
62020100191809572306177619659854355719192306706943772356986145050656063915580\
9714354`132.84553908246843 + 0``132.150514997832*I, 
    -10.230128033082525861007428435590928428281353816599845401229168826912034\
67486049606887920847823954749687666822236470865653186566862917863969740028695\
27435779`133.16039606690225 + 0.846677338084984075787669570756526044545401394\
76477231630217128788055704358880016369819089055946557667364410395684759208160\
46429655052044285606131467260579`132.07823293356165*I, 
    -2.1184850270864232667109322687358408209989540171791288277462401131086512\
55424233575685538616896426028634172804868041107642318388514111704393742238990\
080184`132.47654039669686 + 0``132.150514997832*I, 
    -9.4827143530662281254165700560629191694102939896319893789890285174057419\
12546647867789911241379426112676168596997620257294292696431299395300664789887\
4877387`133.12744766637547 + 0``132.150514997832*I, 
    17.0962413479763073032900770235594719856315050536578580559631663833010366\
26455427477660843873921249792013082693812528629633855402871509949780211086425\
759103`133.38341563797505 - 4.75844396564458510305276400082678517571461086319\
99561215466080242462586986767557739908716524937737318443108445059497129129634\
699874646964906591247313802537`132.8279799573564*I, 
    -20.868821823103236813787676479761889752449316140661475712200876244907957\
42080783261043901624595822523013448942834735641397629105666344806039812532416\
14080492`133.470012928921 - 11.6025532110331301952055397537700250294515706092\
14806781218574233855018075696957022728762945783542238357079406975030633793381\
3509091828445256035300263811113`133.21506856666667*I, 
    -21.930218351281970848455690682839700465200168358754628664866269669392866\
20909447781362786230620938091997329309036583080133791877656662934586968528299\
2445935`133.4915579536447 + 15.3317721654400564157223600614158223298563421042\
94976641483003117144362250676524561188686635917594407267303511710966816017720\
4452237871913787540851093131079`133.3361073547209*I, 
    28.9198658615868948267590375246332035767123610866325421823898620175706662\
55162229120916731718232378080488553653610285217836982489439082493708874693730\
7862185`133.6117112720801 + 5.23476780124469839985345846300333480127433865821\
45553331424462031889083280759102796799237010827261075579373137142694777399361\
78671926201314634309903921262`132.8694124202605*I, 
    -4.6098182018329463727001125267527793176994676367704981470507400746935227\
62991890748193046962689257903671940737037985618300711237217364239818520530913\
3012946`132.81419879621566 + 15.761350436678477618320469660927329042248792338\
55218454168061102116777812275537370606743599526282370787969050493531825255760\
6868529656150769909856353195653`133.34810842304591*I, 
    -20.718556874298803605643930256412645807606109140361575700479261752094605\
04471627891986150927219941831568738993071566578119674079538040691790101617030\
30674568`133.4668744997085 - 11.712141853664522704895299932734263452927738070\
50973890496669277943458934939422431580785156153729383437784769361522831062869\
24897497889247693624518675304175`133.21915132161212*I, 
    -21.912380432386667201798944858298836648463414765289597391181897054371181\
20782775899234749200439037491550771182166131616850311322594913924057816833848\
43791927`133.49120455715877 + 15.38637131920827920808764712866107817726749214\
55032812359458424831525024488496296136301781248101398229848965795606864537737\
578268705914303430231996573875899`133.33765120688636*I, 
    -5.0348224188231378899666457501188130500548414809163213648606568766764967\
13058366509838387045309988292653985041403596255447692934279406362176395516436\
9056253`132.85249915516746 + 0``132.150514997832*I, 
    6.58350152499524108964884007961159830978976443548804690222431740261429111\
90204183160928606704224054553848054898935688155353718024771891047023065716922\
628245`132.96897193833217 + 0``132.150514997832*I, 
    33.5873789417243035198118036893016055142014417107533244936198622811774202\
43099920435229148099059990266950578589420835061814754705118839696304021641508\
4429619`133.67669111195767 + 14.437049264299633476338814196786391183144306240\
24988184679999986818907889623579133297029573982239507539835179815670405157635\
1567976780017595934649191274457`133.30999343627457*I, 
    5.43255944373892307670163919288238626927231952760903052232583791069913529\
96511158241485562909869524640669992173914724068615766238629458843206847546450\
176631`132.8855194849546 + 0``132.150514997832*I, 6.1420598301953549790094780\
69751191449413544731765804819857191494925727136900805545033589583981225812062\
400064185593107915820356142620888902105612006595283`132.9388290404498 + 
     0``132.150514997832*I, 6.56554576855399143808715550277857169680626068469\
25493593022286612440204118432378277117698553472374865912724491995280624204063\
324004243934916590050476392569`132.96778583098708 + 0``132.150514997832*I, 
    -14.460636525179697610040952579689799917910956836306075519857177967334590\
49513541262958467121883297319157820777826916606361241600145633675277205670031\
92846172`133.3107024078921 + 19.454978511322103237894720175284411926737367582\
19199879969302343676388573788622099277193196958776028990215903055966920575776\
18603758532825137836669179678422`133.43954575327916*I, 
    -5.6216063433977100036125966217458784482384398198878799512704267697726701\
26662517829276319796570037914141378818014862157184608521570296875332684250140\
0482718`132.90037542841756 + 11.586324829814158029265951736068913228860187935\
38002641877024586930413268612713654459454548409897858224054649716806129281042\
57151762754449275915941401544411`133.2144606978813*I, 
    -5.9546616310329164668992511901544966749896111169331005136950054731775530\
03322958091066986099188799361892416033015573314559791628962338510091323651920\
9798462`132.92537208590934 + 0``132.150514997832*I, 
    -3.7802134860508192819326538156591078544985630972306939781531668397754074\
07869805382414756733845083755387969445400694303724920943172548323623795933183\
1645947`132.7280313249697 + 0``132.150514997832*I, 
    -5.9367180644062886529617619682179954974689917177032100573930570244428318\
79645254027328883814771668685447735808317535761381470596526756547065969675480\
9790148`132.92406142254043 + 0``132.150514997832*I, 
    0.20669900965394521058661656150451544500710889879245375499341827857350263\
54602045218737466988831703383581717113561254817982496589903818938290946965719\
50305`131.46585339365203 - 9.055725949110045364039629366049676366592693168627\
02674267060571987534978328775511918853875653496796796382639027685408101290603\
60561358499641815229086931038`133.10743826894318*I, 
    4.59198028293764272604336670221191550096271404330546687336636745967183776\
17251719269126766608702518992063594683334709854659056865998741346177738865691\
127713`132.8125150124506 - 15.81594959044670041068575672817258488965994237976\
04891361434503871759183209284787585089274841553691235972835727850378903136442\
501764603898486520546183601714`133.3496102699301*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -116.09092263589618905834826826536498405513310195\
46791648149047683996684966274600585014312641837817048484743551757966390696067\
574232140724900372643415050884426`134.21531326060878 - 
     328.90614150237488219122705479366980270948064027966826830450674783510122\
50248786508212498786064024918982588763633128860043103683164326802548984846010\
486470581`134.6675869807573*I, 36.7708129735024986980118312059404631741034394\
08319009601509896979618722642940331541417884066908486351803318555954300769741\
5913660940806383003480161209209891`133.71601822971346 + 
     132.19967681934951067481422193330133014297936239669571276962105938642026\
10987101177947253664465233820264541293523176387027058779287025339420848759060\
913676769`134.27174539128916*I, 34.974334935532050773774164795283635094659069\
86888861592444193464326622805818806387366697746543920737571974567033906668607\
40592983032735978962918806436431922`133.69426446262347 - 
     0.8493048143069123308464225928125551812056340257164179011513733967948905\
42869672538650791185053776383350091782439854423618044665662936652541931361995\
5800066`132.07957858373354*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -453.58438600830147019477515502224667016472676994429644175125549382176977\
31297630470146922447147292200746135354712722453105548974857693906066026729704\
89316004`134.80717309400973 - 608.9512884984513205107863508130707280401444901\
31191785035801001426437914355471876598383324953068542101266463645474250551628\
5388386012743317577963187360075523`134.93509755157748*I, 
    -236.21037061486674187780751935150284425016180766099459518646028083817621\
29062519589323515452963409484241556614529678128803153624630739239937146736574\
881595754`134.52381395885692 - 103.903901757479845901618337861380576070638489\
98572270906651314858542486571394021150498594469948886099494848342162623999383\
22907257608747711228852520097316452`134.1671468541469*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -253.52255672570073296869702322140476251730875830765388509886948839673170\
34798232689808361015354175359148837612249488747733574684839527130070271523807\
486009378`134.55453160381177 + 29.5410643893645597450005779039386544282319873\
37072040988055832415238699286947741439455836399075471296976792230742200805297\
7158614685471886933225917409585154`133.62094113708483*I, 
    -142.43439876383338982142415935278819090046128972650545229162280264636794\
99970362533764562285101447478133206673871273188127948093792421028695134157769\
460580489`134.30412988452903 + 145.537081047106781901772374919666754967865994\
57661673411300631494489561755631370360832701443014340826163071750240108638018\
34600005458790261769715803235766583`134.31348865811202*I, 
    -4.5336999916881831601917795835963506527612903131604534413820739392387806\
14112054813668165827285231568358503959549848911924724538047787108748879516427\
1740824`132.80696777602543 - 33.790023906036195111767281233261155244374446125\
57530732864962402538901866159908956581300718601769114439265952403527966233062\
1191691734202076430770307647894`133.67930349686515*I, 
    -67.316782939845960753749349255812265063926863632601421230180859756274973\
81143018773147022714746925491289506016452625122302625605159326997379607190755\
66708341`133.97863835075586 - 32.10838988219112835391758122762378176660342888\
30443329050121624097027485866888349627046765949333915826845052611217866767180\
0268577603680043976583995907254`133.65713352567155*I, 
    15.6238479696742568378359334820907131032367127529141703120610570251664974\
62473863937242057783394416567782336703385273739840528977229185791015482158899\
4881354`133.34430300216115 + 73.257443572890306167854158505620889690401958947\
58048579412058444387265692493698225916911481135232167578235273133498618525945\
89059824431196069944570279516827`134.0153667570751*I, 
    22.8674567987782146117244351690467421738230050486020508676435551816825654\
83927829895046614868603173581187324749585543409945556728179830259270455422217\
4421919`133.5097328651203 - 150.892216757669831259453391141112316218510372883\
89949167886572587245349817176487660603050803530518296486513784754707133707912\
06813395227679954887689798642305`134.3291818366376*I, 
    -0.7736772391015272016563055855477659980203387277610945615259392043338113\
44040250428147143161024504555619607835860196420276909354242548713927333917694\
4291757`132.03907481831888 + 0.2759369222076888163531021725948236789953956742\
53277443747490443099924258546340756809341668209481917325054883055526456063742\
0737679716346304418156755028363`131.5913248137088*I, 
    -44.923976394778703687119232052143363734037559968455757498949424406608322\
89551546770160586887489739979031716171484516956344565832979892297162056169589\
51016971`133.8029931882059 - 168.86996988340099952864482511256045501212097911\
68464208732204498377800663749793117697469021248617967110876188327313639395240\
936627401430073015582030260305787`134.37806742375895*I, 
    -1.5912748809947398270962999918011076700740695947308132935319450011130489\
72256592310719346387338074087233296294924959639921961962376335644216808796198\
3753681`132.35226020512638 + 0.5863992578687210114104284136173473537800366833\
92597685288778274254477549090753505737873395216496603409996331550594258026705\
5768784560091123450426539812012`131.9187084098339*I, 
    -54.883212280817447249001353092960457548250489062687356445999772098277205\
92243453437396913736980974356924506569281152009955804218313290300458642088720\
73629437`133.88995452026478 - 54.06018400799042018209609293477017047196799320\
38907826421419439877421242928683100558483454497075056721246602157392861148062\
960622928174483785898610332812302`133.8833925174322*I, 
    -1.7870927604984117989705042784708866951025823098970567755103566195734998\
58939126542136002312891489437902320901965049700488153592889815027880561316446\
7045598`132.40266209332984 + 0.7981539002738776246756868775404816291916217133\
63427061536005987996115798076717258151076501163438137365466739302525244297637\
9771564709770569752269433382583`132.05260163804917*I, 
    -15.264647234897780499427359069620234111867244905554225584441185988285772\
05500530629843530686263167065112439547144663105924461624578252520228715726209\
95893086`133.33420177006263 + 186.4266472930518554961433271104394230178143251\
45643076561189463080000881034979899873789728661290758583912820329990973879265\
1844705902113251087777881502800877`134.42102298710103*I, 
    -1.6408902115354622523697713077039907843508162254931358292737336715152972\
12691230353956284975998822473403557642346549748627451103916529065567979869708\
2555806`132.3655945221396 + 0.61964804272176407435273276089847631671828109602\
76293021424412767330800115887372209679379997016046771354598939313649987800372\
097906448107735013838982881358`131.9426600800633*I, 
    -27.634028755751934941510791215533360221431451341813258067156241357969761\
32455923147353814101178967102673988340600680821011399857118876240493329945249\
85719677`133.5919592030107 + 48.220330004210801428962763630558945479161454176\
58830088452882291717998807216030572261484458182676095856867210004499260213542\
35936032816691175716997219512739`133.83374517605338*I, 
    -1.9920428309292403342318880638191211737155413645326016165952963741182593\
15652509960654965290195400547053961259350250623481636373843659241900658701018\
5329073`132.44981366978928 - 1.0827910289067374410543841641103641525946045268\
31924654181956563141938497431845330329472264283118161861754243814309176979236\
5607030165217909492112633304273`132.1850596467476*I, 
    22.4339690376922036750635621848137551466624249319917507181552579563822368\
49380297124615752248206529733162850389412543089822405422981737066382612859177\
3522093`133.50142111397747 - 33.922201592225670886228274071145859622297512408\
32120704062525085779824395503970054386837139962437762389834213365574852258095\
16443279110565083906689668716752`133.68099902857256*I, 
    15.2436281401009934483768477520783884291655831662407205941420409916576044\
26125881888620727477532443741290875870848641278781432839688551523243847978317\
9415467`133.33360334368703 + 16.820738509844264871540005823994203132101486199\
98914756418417406948893791600434040920856791564234190620515309269581582180113\
30614163198346956360735394675589`133.3763600572909*I, 
    31.5828627994936800916260263894853350669598174759914954493667581001553162\
74951355388541243602068929749189138900219709596681460467322293652034131156447\
9784954`133.64996649151163 + 22.225226004222337752987897336000044546558337793\
13703304189970002944265698646704515845996761184568431137289878823435045569338\
45282361639653878176245820029794`133.49736118375716*I, 
    36.6937973063065492409227364415619023287345410501725935496085972569577381\
51122019697493965444834962388315867234095977060893868123383328352964185791580\
8059925`133.7151076554544 - 26.1194870420739958051379609692782179539833719457\
81122661832806522244466857232874344107753144398681846340144849738251060153136\
2558099274969533230074949954721`133.567479641454*I, 
    58.4392100989521710572390169001924923062982830106947988882617463112614277\
82283096262178733604740355294038301561317464480098568262708541885454214279693\
4136293`133.9172193349371 - 56.1756437707189419217612335164069023147765712236\
85746304955265613374890544091222081332459509365191289452894566224195425195300\
6819701153862356247096727525743`133.90006305594974*I, 
    -34.563890964032444797324760236743921557640863013164891343749296767374746\
20407274518456647900586039172369937376228668096673792197348753651915717656919\
13264329`133.689137624263 - 35.8075391732909375414088751633843864579564396088\
56575295384478578708991206661702684703224262214965449008961209527025240072689\
5937161612485665040655058449986`133.70448947354419*I, 
    -28.799453828712938472162582512669049888835005081180377646716378085418120\
86314889243954038857255912559597703083565508590598282636928196953463107958190\
52881934`133.6098992494306 - 80.138736306564322324977519797772670764765658640\
10894030025360416127151927633549502644055226321408727947192790197014279146830\
48923430111737250572399067773174`134.05435748767047*I, 
    -32.576191016697601328716826247054312584611341716015612045665607790277810\
24038845795581754436160141628480092401334422604956417729304223674509128714642\
53496136`133.66341530072847 - 41.19639298787309852085629932165062939941211228\
45528795757371294576525742437914527110538342984895597315287455446701629514506\
606803813173934133900236889665983`133.76537419022338*I, 
    8.78455862691762768656067326919962420486336265736106990102448590258841459\
79368461211053135894890006051296848410119085962518966103460057826450985704347\
913232`133.09423494343457 - 57.2639488063199067491532687467040312036149222896\
79286004667653531398695501945893463476984487678390818919551303704485452348429\
0965251071390691405558934521789`133.90839629062106*I, 
    2.00548253918242712299205991622696994846743718690900917102649297051319316\
84205704528880097241759795143786388630896954246432481969099683833748970638596\
089175`132.45273388296306 - 12.5899109026541777869994473669176637455049690578\
92723613831742286847485810722436159404017741190132282991749246433540717085651\
8897601875558433468707330844185`133.25053765449883*I, 
    3.89577452099829531147694239120238946266501210284793415946925055008568505\
52716065169436633232131666469203433337842297248697627253794106567889298288017\
283065`132.74110881074083 - 107.909885470450643477815395508461804582345295158\
45142530255357888465564134037722594828135084970253938602336041169845875350701\
42625084529566341189804516998097`134.1835762294344*I, 
    -73.510981319697402231865406147770190984852713290155833052560368305843417\
45534344054524090886809321432613468577650675009057559209296013370268638330271\
61833906`134.016867218145 - 381.501691139737923779091832408635228094623195482\
75813749690588151716634903205882744701374437885046584357888706833929003836491\
14696541195271980133921536556381`134.73201146528942*I, 
    -4.6193601451862557173508513640234656790699798747509235564008065418899312\
60204021763820113980550513485473324503687196611574645376663835400230945834911\
1880605`132.81509682086437 - 11.173921763708307057519985322467294266023800330\
93120123906427381598043968573747171628001342825724322781378670983668056942323\
25626011610088042988033793332141`133.1987206240732*I, 
    410.797506134161408293345029240945045151725669726381334812107653389685420\
23312802488139533537446224651928057340450806352225134730953556229491295169522\
13127721`134.76414279625416 + 156.1662989822794586604462426123637654984544956\
61528591720086833909903140788974969199048508358871686964084099322364176428146\
2236192999602748571570678247155221`134.34410231581646*I, 
    11.7720440638037291876452603280645818333317545497065156930743509681342910\
07549107034478079746899027551499030412673583627424363753334562907206551987511\
2055802`133.22136687686535 + 0``132.150514997832*I, 
    2.48567129907120070184081292737071995764291518279987722412486089887977281\
38492387716817434570952303952138455462311558332659944195525235150523731469411\
218614`132.54595869557372 - 23.8072322762736186487391617592408667284672007690\
53040515603394950894670081220121873226654143939467693319735734846397251278041\
1316198366725890817058326161078`133.52722390701223*I, 
    -33.349931086242503028604845424924497593298737811683319451926533659098913\
93497201758877836780357291147920787226568571002894532760049474942420421341502\
77142196`133.6736099386664 - 12.223205451015399607005541331573165940726200716\
41499852902302004366628608014813453429254479699465391598842606078147710707969\
70030529464690459735980280312557`133.23770010939617*I, 
    -59.610130819794520570553452066751544891345775657711830675184952418692332\
39174582971981964740490216656559420161549320948208946170685789733262659766045\
99613998`133.92583507276083 - 98.60667679398501391523067308796349359862575098\
90279252352979184058756103745704765597256340026045221304356345052467829082177\
105714555085685134128862420533178`134.14442132044675*I, 
    -85.243313045388559873861656448139527596381718876614697323538883637904014\
81556069482189111831269956315233665876079722367887577627950366976143532947999\
84065854`134.08117531838343 - 93.08725928045039815588973820036365161370153275\
47532508543980295131329334817888156041612411838411174361143274241743390547164\
34552084954787014044744026256829`134.1194052416185*I, 
    -76.622442156220987640222654727369473218394977872277774630039114699689119\
69440719833878771332672734064452854331210360098923504603765849020952819231045\
97663383`134.03487098779266 + 54.08653928860053529995354070817234877491762595\
58231309182132427160352077470161368954724032468400205774322859190333241809558\
301002845611208380042894300340104`133.88360419195763*I, 
    -27.330366966496046417310327631481316727846469113727384840360041184546183\
65946248884175586716407743343761638397442370435245730951244000222513426059359\
74076974`133.58716046086218 - 24.58089273287015264763551693593078274430348115\
73598586563636205642446125643238820849408046328126187585458442467419322272604\
591443345841314400190782762811583`133.54111264944666*I, 
    5.82215746513150954838546403149861013627862134353714180878135191565197265\
08813124406255244508863745530611958392020449458486906625666127477262249107051\
566545`132.91559894495214 - 20.8635739774440888768263861764267708764220647624\
16662545216264731930106333180815084834191056152854034747991494787445895130100\
5127136167666574959545542137294`133.46990370392302*I, 
    5.32872192385560706539893836223457707673050251581544112626339725051139952\
72476412709710052324369362379439001800037632263063528149736390062049914602394\
635309`132.87713805526823 + 2.32996935707238472489577135680772323714659795352\
16155354193514646526131973824240124930532322287761905544876678922434195968932\
520117576242074755824940361943`132.51786520720913*I, 
    8.33349535807661675024551494808567806106093852884680266048338415422293914\
71289615398243895195671913744130905134531379587803332595816768950748269066276\
649703`133.07134219567652 + 2.80775624453247999027806711227467925552068240132\
27582404890025606832587584601331846381569635983894515422487387239722472740555\
448650610457238243227351847722`132.59887439963393*I, 
    19.7157856984125008664727754595148737758266500945898058143491722058812642\
93640347999427973061438225383846447284352353188746457141596449684208336098662\
6663115`133.44532908675762 + 13.582738296413123089582422096738866377418634517\
09107120342628173378678396046234980237216138225809309984009542109978441345784\
32030814453844082466746115476171`133.28350233089424*I, 
    5.75907356296219899581007146293114119134663719184128849780951330803021695\
86940739206810000352491676954017065119452684050908575329445968050470777806822\
196003`132.9108676238154 + 10.44255590017767975492745236766484327857576412722\
82747769094748601139217950271379616508426939501764800996279563072393764496568\
293631774032282705853695619594`133.16932180660265*I, 
    -8.6793457601344382266059739991292801711180023963194222293753971648603355\
13141067785408318457037704452423477125374652438324002971176658373726708176160\
4952214`133.08900198758545 + 0``132.150514997832*I, 
    13.2651275889082775297206023683663775971176519699681901212216818171205773\
30601841680250661337018478836830982393191401385121711923778725561976796158703\
5566939`133.27322642937557 + 0.8646215761058883718635184162499811166114000989\
26931231148981126925941448979677809815574308628583004048614096674454534079518\
5569093882655280623763626127832`132.0873410667197*I, 
    -10.554579442172808662727718056336342740031689984726990296082753693705131\
17602377499891545592974417323947471503478296848655060678806274593431400679947\
46499642`133.17395593092024 + 0``132.150514997832*I, 
    13.8000449803863568850118729967752797297970280438521899181143338553656404\
26746311327061269998581624507346662643255474725013422159782321090169100200681\
5292576`133.29039549979134 + 0``132.150514997832*I, 
    -8.6505930580001998642663845866344734089733994270722384246191007955321015\
51774189639827572184052627747319377515207344219646429702014047657656458241157\
4464724`133.0875608802087 - 1.54895727510642152370509692827236516807611530157\
61602684987150049099563423184372287708503409083238051974881398320439199079168\
146725431442120209363460529766`132.3405544366103*I, 
    2.11090126026036919250502308316288051624548963681039516787220554882746337\
37706463872069824356483471306816987711781428851187541554508722469784534257379\
979506`132.47498291701035 - 34.1761422206436296341023787661570864783999777170\
80950529129162935363457658077697428250238270438015535736412280781077858417627\
384610123521789102035133130222`133.68423803612183*I, 
    -21.470168946471739523816770979270967884542136860233067205981815460417303\
48372561313923661043518482974814743671603118911264878177765257827535898111207\
27213346`133.4823504596987 - 15.759695112049782249345741231227908962859115804\
91257194073688864658789318331532911227458547467019888212159357085773422866093\
31612202658929029878014135254932`133.34806280918127*I, 
    15.4834210223478297647194903185126386994483612263680453356708077880265132\
43185190434432679255377806553364690782844054238819919837771399360005539948394\
5944538`133.34038192103816 + 14.230129628333860601201443154624629270283841418\
55161154531747270697314450913633931050160774367580173886238325342043147516406\
03261489831803866282732000909483`133.3037238541084*I, 
    26.3052637481244268432628014598370539448147894527373742211955092312715022\
95392462219738418817003431097117295524268311472222563119930058937140962408216\
115828`133.57055765841417 + 15.7370320672875044365102998697651003018376753516\
27780442773137455854959679840996107718053593620477943748158121766336025590542\
8698648595688008297337377412892`133.34743782761248*I, 
    2.53241542506489779414971431982614564446589016292043519048648197929852305\
15129453440768561641371683510077776119512185852895454686123776326631978574790\
058419`132.55404994799818 - 34.0696358953469696037838277219996822563208946989\
16747070345351562001691781393559657127826308562980869422268441894494372912454\
8237031803018796650295844186269`133.68288249008825*I, 
    -21.526934499449897179916093515619944381280864110922593584736644973856529\
21254252215565204159135348829799626088972147159406453629509451504668167632623\
70017048`133.48349718721138 - 15.57671305863010842914924412806731440062604832\
34369064114724340981791005225116537148595433049719037497830112829865958245867\
879226626859820665173395120795515`133.34299081759335*I, 
    -6.6262329209891559431943651898522277560364130559716827795886972380624432\
58438567451983161124757783850426757429424879902159722882075076785974357799697\
6284402`132.97178169568076 + 0``132.150514997832*I, 
    9.08069835279317127375077698619743124756204373713336124616420992785233984\
01993736970884758901358431124412317174329981388750257166329541482854618812670\
189971`133.10863424713523 + 0``132.150514997832*I, 
    13.9853295682307337960438832865103063528938009142882919730107268230930224\
09981404966649636196827224863803074431839626525280368968089678962899635875411\
5763304`133.29618770293192 + 99.655090573065891068618632369678149629458624415\
04489917638635010374597174095336857278088220484520062522061452322718512703607\
54380433341249771450782107739836`134.1490144860298*I, 
    -1.7485736278055366258949282022377318224835127380843926154260297267390838\
21942779954713269375585040715908453721178501757825084873557695892809349345805\
342895`132.39319892185298 + 0``132.150514997832*I, 
    -9.2808423904381466463947337696588499493841048319191577730067780916563884\
25610931398625915106464453580733873073617710809245987703968499182457165033036\
2640163`133.11810239527017 + 0``132.150514997832*I, 
    8.93540344439282393363222122101300401370858768613267183018315260112818444\
49234124353523008842595444921385281165605583948616873244703533850014826027391\
895624`133.10162916404332 + 0``132.150514997832*I, 
    -32.535196273407058130365761574304619304018125719048153108263278681511310\
59234968305634828036334962781297957355691584061322175767902447338443592809138\
27474137`133.66286842885577 - 7.517466515416568145907985758752230451800450779\
94636654797231237884440248527667852930606144632119718738800506090355818885489\
28839095372369638430187326850722`133.02658650015798*I, 
    6.20762249681544781649933887792565791588575713553231883317305739979678078\
89549158868443584640319611495414896396815709606087241391979156521900678204945\
01168`132.94344029620214 + 26.77367409248556894645924556416288697421907885552\
33928724379614537736873038256407592032266085490660705841038398464509676410973\
999813355723590432257664508409`133.57822297038632*I, 
    -6.9006955801827632930027170297556855698600856963549453538236875122088872\
05661857916728635525708149085805465452882938091892833279090223243808389171048\
0597306`132.9894078670344 + 0``132.150514997832*I, 
    0.62966392523888868573529819905295266998346855018841113099809131899799165\
65427928651871681507315121661123817567775701508528942390401705510745759510074\
934229`131.94962381020906 + 0``132.150514997832*I, 
    -6.8349966582788055187954570051888988186438157265532526725592290654734177\
77862641181181640533218739019991244980074136118943187477464020962788219396844\
8157554`132.98525330440353 + 0``132.150514997832*I, 
    8.90460664995670246680617057492651665840315730365848224423593371467200648\
96168708747118071063275066676450553176383833530172619132599030886788149953949\
099872`133.10012973763054 - 8.67936419721879434430346227741377292435485978651\
04198427291347669163666775058901084177775524866278115923444997069110658456707\
17004633294883482808024668327`133.08900291013373*I, 
    7.07013620610817206922401698497521362629151742116330676195388792753936925\
95860689398309554567630782179382963083283399331172339324060468719905332764367\
526719`132.99994277838866 - 3.60090678647443319418814525655224926095127946096\
07867233777281056668498857426502812956635008540230346613443244446320352299931\
751694944923216482629753315418`132.70692687714725*I}}, 
  3.039019284788427*^-134}, {{s12 -> 357/50, s15 -> 249/50, s23 -> -91/100, 
   s34 -> 241/25, s45 -> -9/10, p1s -> 137/50}, 
  {{0, 0, 3/2, 0, 0, 0, 9/4, 3/2, 0, 1, 0, 1/4, 0, 1/2, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, -1/2, 0, 0, -1, 0, 0, 0, 1, 
    1, 0, 0, -1/4, 1, 1, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1, 0, 1, 0, 1, 0, 
    1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 1, 1, 1, 1, 1, 0}, 
   {0``132., 0``132., -5.3952863937251813270875850504156174104819069339887372\
52945040995619797736609487490434920505263091566152629194367962818198565286978\
3797058315547709811376249`132.88252950077367 + 6.2831853071795864769252867665\
59005768394338798750211641949889184615632812572417997256069650684234135964296\
1730265646132941876892191011644634507188162569622`132.94869486619012*I, 
    -0.4458954575484322071330247354558056508405302630829092638574055594473067\
53212730868842938410422884282992810066478459160696022559160979805368980557677\
5326563`131.7997480459347 + 0``132.150514997832*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418418424496568\
8576421`132.13176936042666 + 0``132.150514997832*I, 0``132., 
    -4.5404241950253608044600286534162310833040363927856884123962274399200911\
15261399641015436746894058903850923288825437912260281367840035759597774064486\
0835288`132.8076114271104 + 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    -1.8768708458253778666086202286822065266610671262188915583809505046314594\
87237631026706536556120564579675916961468373969663943447121504827426305459541\
968713`132.42394938612983 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 
    -0.3896956332262698538120197221816950698277224508057471834736416311102787\
57725520200499304609274317942788403981825062924709308054448751868696544440864\
0640036`131.7412405371213 + 0``132.150514997832*I, 
    3.10660993801397897903832418675138938157829374511450820316392849406229873\
64401007257940056005776941623852104362480471543415440034665539937793932538439\
472727`132.64280172504814 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    -1.0959260127432796407285678740291461800587495709811596027366533336608831\
28002697760304475564169055844092506531874768110415584453866769213138776951491\
889014`132.1902962332377 + 1.570796326794896619231321691639751442098584699687\
55291048747229615390820314310449931401741267105853399107404325664115332354692\
23047752911158626797040642406`132.34663487486216*I, 0``132., 
    -2.1918520254865592814571357480582923601174991419623192054733066673217662\
56005395520608951128338111688185013063749536220831168907733538426278705563978\
2706604`132.49132622890167 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -5.2004385771120464001815751893247698755680457085858636612082201800646583\
57746727390185268200625932594758427203455431355843911259754003771482028314105\
4001136`132.86655496907983 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    -0.6604912175858926900129259799550961454159562838905172698694444741290168\
50766904589599744069754094132443686935012489548626746665980737214838914150513\
3423144`131.9703820450977 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    0.30020833227096122813351084193016033321998159838614766430076004924772340\
21028946467384180000992930921602297168229019795033275442375977014631663743817\
474226`131.62793773973354 + 0``132.150514997832*I, 0``132., 
    0.15010416613548061406675542096508016660999079919307383215038002462386170\
10514473233692090000496465460801148584114509897516637721187988507315831871908\
737113`131.32690774406956 + 0``132.150514997832*I, 0``132., 
    -0.2987359853182913497777636661170153835568342202207102534361818777729639\
52122357612983521803523941307077718213904270709983671291839125452520839577698\
9743258`131.62580253809213 + 0``132.150514997832*I, 
    0.84987028525390144156455469833178719565497553725208638558244107273421118\
75004074205653366083761815973978021809256826590062499205342546441767832519814\
877031`132.07986764272587 - 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    1.03553664600465965967944139558379646052609791503816940105464283135409957\
88133669085980018668592313874617368120826823847805146678221846645924282996253\
601057`132.16568047032848 - 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 0``132., 
    0``132., 2.93451746848959215391668253706632941960198865310665126736211370\
18013198212572334727396121622703108484407515883775351239282278968852585079469\
232605416455563`132.6180516969418 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628620899862803482534211706798214808651328230\
66470938446095505822317253594081284811`132.64766487052614*I, 0``132., 
    2.19185202548655928145713574805829236011749914196231920547330666732176625\
60053955206089511283381116881850130637495362208311689077335384262787055639782\
706604`132.49132622890167 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    2.19185202548655928145713574805829236011749914196231920547330666732176625\
60053955206089511283381116881850130637495362208311689077335384262787055639782\
706604`132.49132622890167 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.89179091509686441426604947091161130168106052616581852771481111889461350\
64254617376858768208457685659856201329569183213920451183219596107366967393888\
008573`132.1007780415987 + 0``132.150514997832*I, 0``132., 
    0.38969563322626985381201972218169506982772245080574718347364163111027875\
77255202004993046092743179427884039818250629247093080544487518686965444408640\
640036`131.7412405371213 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    -2.1716104291512129193877499278982103752062067525637347466578863369292378\
47211268404160894790204786165396059933291937597192120218688244023878349146556\
7976968`132.48729691651832 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.1605605929646279450373916714191276576599366824959383212821672445707545\
13249359370956890342893487625551647889167525714767009845855523496420397454813\
0268331`132.48508144844737 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    2.07107329200931931935888279116759292105219583007633880210928566270819915\
76267338171960037337184627749234736241653647695610293356443693291866317903862\
247487`132.46671046599246 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    1.09592601274327964072856787402914618005874957098115960273665333366088312\
80026977603044755641690558440925065318747681104155844538667692131387769514918\
89014`132.1902962332377 - 1.5707963267948966192313216916397514420985846996875\
52910487472296153908203143104499314017412671058533991074043256641153323546922\
3047752911158626797040642406`132.34663487486216*I, 
    -1.5000693753787352550244656914640315122439803986054210514127227704417376\
62482454781357146273139393493107960954155036166140263179874786281580087495035\
0371073`132.32662634265265 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.8714020968802516912542390859680500419862251541775870823571262876815144\
45108373757422476790105493073235830216469035617688792674450646322414452878750\
3317213`132.42268210959404 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418418424496568\
8576421`132.13176936042666 + 0``132.150514997832*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418418424496568\
8576421`132.13176936042666 + 0``132.150514997832*I, 
    0.09431067947124132687714272436023008075985030291547764718822014133410068\
92782255132847612481508355809216156817859586347235631441805012396574690418574\
692575`131.12507587161727 + 0``132.150514997832*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562071295749111\
8849597`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.10536051565782630122750098083931279830612037298327407256393923369258402\
32401345464887656954621341207660277259103705171486735170132217671146943334181\
267207`131.17319288532482 + 0``132.150514997832*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562071295749111\
8849597`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654829526696\
2081411`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.21072103131565260245500196167862559661224074596654814512787846738516804\
64802690929775313909242682415320554518207410342973470340264435342293886668362\
534413`131.4742228809888 + 0``132.150514997832*I, 0``132., 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287308449781380\
6965399`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    0.18862135894248265375428544872046016151970060583095529437644028266820137\
85564510265695224963016711618432313635719172694471262883610024793130360714990\
135669`131.42610586728125 + 0``132.150514997832*I, 0``132., 
    0.10536051565782630122750098083931279830612037298327407256393923369258402\
32401345464887656954621341207660277259103705171486735170132217671146943334181\
267207`131.17319288532482 + 0``132.150514997832*I, 
    -0.1053605156578263012275009808393127983061203729832740725639392336925840\
23240134546488765695462134120766027725910370517148673517013221767114694333418\
1267207`131.17319288532482 + 0``132.150514997832*I, 
    2.26592110862245424626489265225844045596605705547921239384610647826333853\
64894939174456560383556217463176756150778962319156833628687452635342593902904\
387662`132.50575978302118 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.60542989103656155625196667230334431055010077158869512397666200413432168\
57225893278459119686015276138739886800654066832889366968880080486966278301477\
113659`132.35610634255187 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.96571277635149301813138181032828012274607545709306472954534642901561513\
43865992707072380382563286541574458982549942524123558186311475620712957491118\
849597`132.4440350582465 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -0.0943106794712413268771427243602300807598503029154776471882201413341006\
89278225513284761248150835580921615681785958634723563144180501239657469041857\
4692575`131.12507587161727 + 0``132.150514997832*I, 
    1.00795792039997885669643934006931354343643233114727461710429824858839378\
14778741018788683615536449997185522522568652633215941132097571436548295266962\
081411`132.15395739966416 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -2.8291569528317658526891815562270166212958682801233771947981744681087357\
98017098926250846466808176727674723862467164606779554379872036740832050718525\
0067331`132.60217203926493 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.21072103131565260245500196167862559661224074596654814512787846738516804\
64802690929775313909242682415320554518207410342973470340264435342293886668362\
534413`131.4742228809888 + 0``132.150514997832*I, 
    -1.8603522606936667169038808294889673244399550841097906569814071953230311\
11146464724218472342794194533391418172344623735263682301617925794957402175238\
1897536`132.42011018419538 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.19967119512906762810464370519954287906597067589875171975215937502668471\
25183600597735269436129697016876434076963291518722366611937230067718161172250\
381254`131.45083041523753 + 0``132.150514997832*I, 
    -0.9025974047421525554689383592300007451303119581640005445403590148958097\
58237739555390102666091510878952524526346494746172920596196535376539254622492\
8035522`132.1060090782816 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132.}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -7.9544784120233167766311766966792723155577772191\
41719544355726244143609920877364599012651213411889776854015880926776681620560\
3014416345007388613349148504127`133.0511267053587 + 
     0.6029404923680344816763367396826376179178280002889334774007900687289027\
45082601638053485208671646252690269666290746798204720590545793096539422465108\
4970932`131.93078944909072*I, 1.633989368823919247503327066323231440640654861\
57163551626494552103232200922592129341918977144824294508508511622314777755436\
20616283142455699201619139901866`132.3637642244004 - 
     2.8016437874064282790419133178257392468488975511767815410894086575122267\
90210686793927052990160791000805378218751516164480251599053956815861008933386\
2285053`132.59792791429282*I, 4.418866308595347232600642476258096244199687299\
18692172973857401390039656387963158658057098800979097040059419052677132629176\
14964883675335523866832144974749`132.79582586015067 - 
     6.0177512387944551038688745144571825980408677894070206848652316200295299\
58837414354865700037247082996788718730922871493120585799440241732183873191621\
2349058`132.92994922878478*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -5.4517643779213747726801015091534262450310013893223418489663362859381957\
47953855953679136865752855679558428800898522970767193873149330342334422918873\
8613922`132.8870520754459 + 1.43671939060199430685786123123124306818032859962\
47869472115799725870926985536017575703613152790608051603383900010883313569754\
542980588991738148986661481258`132.30788695106472*I, 
    -3.6146316584378786665126865730057954461100731651627743522810767168725004\
26702406898297982584473949504833262177930792924458727913589608018445590029262\
8061134`132.70857904583647 + 1.6828429074775970376508302887069489671021576542\
14935423765749550144004387360017385245823741402878477765592092391827166931645\
9268683696816665925641475433159`132.3765585745328*I, 
    0``132.150514997832 + 0``132.150514997832*I, 3.32431098055337912796916092\
45570735134524830784101890574357100228582970899249928662705566123961687535160\
647706996633186666589797124553588232439055059987858`132.6722166419516 - 
     1.1188748322837424986703498803692572894622734906052734538753535821362928\
77070588920787726289995977540267993846959039077471950286840470088570136804351\
632569`132.1992965028689*I, 8.62904201199896510914824489563427240846219193567\
18561791024613992254779880310041750780318552732167935423844229248135089421608\
186802009644057538296262377339`133.0864775812649 + 9.720572381774586311510203\
86340423375643373076403014692691538007125098361946614980778590429124984394370\
8079746016789656389811495923340469309419381212155061`133.13820683631047*I, 
    0.21590393166970272569343351345250639495214651731139761353631272564610911\
40139057677167921611341292256568033967175081329429620263412626163013066238084\
782622`131.48477554885966 - 1.01877246804889289750456993264261632410847490621\
55330766563406001570739004713601089955847332164617591362698310855418891307879\
50908083619167005285851802216`132.1585921976336*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530104812974337\
4317874`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522112492697834019153`133.1453750654576*I, 
    -2.1656293725177146910005411585714871615129940785163493247160099821013096\
57204429662393564039890640697180020077211653438813094287235058078621256892926\
1816479`132.4860991309878 + 3.82958881687780420070360916340443174285887268806\
08439204150042240362091970923562957546297845637404299006695987471892943863206\
430618960934500567127393931879`132.7336671440859*I, 
    -10.489379642946946652262061085926543523675051506594598560821460400397939\
56189752905170028384144474665918933612323818778577222195110882552511660266919\
61788033`133.1712648019825 - 12.037038508649063762533195638986044806674844808\
47517232267431140388037373883002315873429088176546794996879204328603505255111\
18354030226495411244210942350108`133.23103464774744*I, 
    0``132.150514997832 + 0``132.150514997832*I, 3.39006288811627666098293897\
04015106031326060594851158996860311805821778810292951176284777463325217451291\
851108529095689319815445648346690795291653995923304`132.6807227525863 - 
     4.1499887138568362511742656359066897668082694219558329908056258483547120\
98696956492247664710473222329585133251755194050133751400070937188283754784263\
3639552`132.7685619134558*I, 0``132.150514997832 + 0``132.150514997832*I, 
    1.24143192289300007587999911475732632311789684512092016624569074291758032\
53709487967513144123381416299454922220392905466665907406680050922999890722597\
567853`132.24443790672254 - 1.46112252612856190962328764202974743752751853109\
30148277612945868010492143738207443213151278884514907883129194275783626455528\
705835074061765437320094809439`132.31520163415667*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -1.7905988910191055473764942675390459786352666192906985406716338929224763\
85563037411011692251857873240749567998405394424359974816333316790305628013519\
908195`132.40351330901512 + 1.88626458241779088811130815749498153540259903185\
72070789088227122861039919159551162173620874803251159190905456187047257072221\
784963797999378866286091689764`132.42611760809163*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -0.9586763559235741588793759586510891618048221443303438723281888841807196\
94324384865533571954536601795940425188927121387367546376214764361487435052935\
3525306`132.1321870142212 + 0.94313229120889544405565407874749076770129951592\
86035394544113561430519959579775581086810437401625579595452728093523628536110\
892481898999624537924410889803`132.12508761242765*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.47333159938155230590774204\
31354196065383563188860388185032626264861642740555499143861953622912522639511\
28857466359993385310559863584395304783488013525188`132.31881550134415 - 
     1.8770135536777048704029585180227371833175986996541973864842142419804609\
26028206489417698707127092891561338012393191084347028288932842171917969093753\
9850125`132.42398240645025*I, 5.035596399511587100985693582507619819352382076\
40181406963080947834248129339536488939368110752527128725479385325096867046206\
95489973952634022225740847779636`132.852565912181 + 
     10.910740504509514029775356076254074531948464845520952264366344915450326\
59152606514351267385697565872414250306900101629466043519441270077384105343689\
24163446`133.18836922469063*I, 3.78537876430068559285101747851030403304512152\
87745660543776733598024392076422893812940842162125918711138878191073099317227\
999884642548898733898938711533595`132.72862433926804 + 
     13.054895733903867087034026916289234113602950689763044773562288586507058\
32737309617656977710769198925426584293941889834833969461671655905337601056211\
17059367`133.26628840540644*I, 1.43992666756419933491496831448185969345164497\
45842695478910719584585076104095627698691376839216428587269410255722136010128\
488580480583876371455428972542852`132.30885537278616 - 
     1.5477530932686656423111496151988438614929153636104955146713212232137157\
65044886433111534890735090007606046446033857383914740029136613459914435434143\
2863085`132.34021667847892*I, 0.577087600156581669660669404523367762361007544\
80076061201358184709738486271207541729588179803927409469659970390926224266037\
21544213178886829436386621702305`131.91175674058385 - 
     0.5701740137809812778322041186244050045472083523935123881626268287642877\
03601114584512772280408170044536880657156339337029627660301366537105402232119\
2538221`131.9065224178754*I, 0``132., 4.5946081396567611548358081276326670911\
73017618271331017992909122774112317427851660843115329418310345750380702354792\
9392322176078069610471248744072928545459`132.81276347546017 - 
     2.2001637082756205567662840920494652418787093035387450494086334266742775\
46848910593047123040665743931554928824634645441607716863737189422523206855197\
8260134`132.4929699945431*I, 0``132., 4.5031820558791855341313573829280916340\
43934746596321650330488721205424516641261186548095318114662707962403058323521\
9510320073478300681775136394406440007044`132.8040345029263 - 
     3.8295888168778042007036091634044317428588726880608439204150042240362091\
97092356295754629784563740429900669598747189294386320643061896093385092619088\
3411011`132.7336671440859*I, 0``132.150514997832 + 0``132.150514997832*I, 
    2.42551392501336399025713311969138264039934052357552155089016667639072268\
29998393360661811238255178348912639667464546312931995665576312911084073763864\
972841`132.53531877011056 - 9.69672256985339419641635819209409613393469518855\
27539941426896483865661951274328095004290355604043780738788596654623670342171\
879399594253275550159657538606`133.1371399681451*I, 
    -1.1447547577025071235149512057405541713853819401997671783072356782392739\
35021636789324698412023096531119182276359497890383023084501536167639127152355\
873386`132.20922745500195 + 5.60328757481285655808382663565147849369779510235\
35630821788173150244535804213735878541059803215820016107564375030323289605031\
981079136317148338187607104363`132.8989579099568*I, 
    0``132.150514997832 + 0``132.150514997832*I, 3.07993921387324443125875503\
10877150282591759598676843441115202621318205734539338825774621614635879818867\
220569988874957059382966549829912579226827950441088`132.63905714311818 + 
     1.1188748322837424986703498803692572894622734906052734538753535821362928\
77070588920787726289995977540267993846959039077471950286840470088577732288012\
9728165`132.1992965028689*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -6.4261226463860679376235441985861261218150341355\
14442805512414275296745390791328224397433664738516524147409452241782485148650\
5987420421126482353221768729609`132.958464007896 - 6.822315370680428681275581\
08714700179598481624791151178368393818299057852259897080492407978069945792574\
44651609685500375961921251255352802008455936927540898`132.98444678921246*I, 
    -6.1690872551517594113229805647756862921800855786933400319258848802709710\
54060163925740483116617213645604356644186116672047196733001974405601901128661\
9652912`132.94073591075113 - 6.7876012864932826700273344828921351869788726099\
35715356945090474417578901586212308480890451806495965523312432496430693015309\
6824442026176427066786609415968`132.9822313211415*I, 
    7.40801546715810715366709182779805798285604747723133788904429555699543426\
07411551057803470940716482462931614231395795764320988272540229697467073287233\
658678`133.0202168782681 + 12.92111164828787470902037569216493351769816343255\
02226813367489470328349973640932200768241153590568101415109794583151054812341\
809451988092396632513423165662`133.26181487696698*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530098931104620\
501888`132.65953333878812 - 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522194567003079819679`133.1453750654576*I, 
    1.08281468625885734550027057928574358075649703925817466235800499105065482\
86022148311967820199453203485900100386058267194065471436175290393508226556205\
663352`132.18506913532383 - 1.91479440843890210035180458170221587142943634403\
04219602075021120181045985461781478773148922818702149503347993735946471931603\
21530948046708645761536521985`132.43263714842192*I, 
    -8.0739581232604014729623224827041795244410269399371190137021796296903119\
51357686385692586618019930906105114545461788932877920456490770013412500220429\
418724`133.05760149038161 - 4.18536566590511206116421846218428928166351855159\
03778808107858492765825679341422493447606320683636435442256267750940267962983\
115098788892638572962422654341`132.7722484051427*I, 
    -7.5943685848051565509107403236106466606692734863473133641518018484175075\
40320080330306007557548954044298891562732890959759844297626060340627876213823\
7230147`133.03100666917967 - 5.5062248020436190709964770482764252651294255684\
47817092937742299468762234284130273219489973627302854362255272506184648918597\
606930522017367310552206726929`132.89136893614506*I, 
    3.26244103854220885121523422044854602819570573304883108114849885349895235\
02070594624458063512101739640884448492721732621156432596416772918438903498354\
911425`132.66405766933016 - 6.01775123879445510386887451445718259804086778940\
70206848652316200295299588374143548657000372470829967887187309228714931205857\
994402417321801237667284075858`132.92994922878478*I, 
    0.58108244808500944042026679120936001162616391334364136701173615212286441\
44265478958253542549503894754160116016606691144362036609256138119033714713265\
324196`131.91475275536516 - 3.00887561939722755193443725722859129902043389470\
35103424326158100147649794187071774328500186235414983943593654614357465602928\
997201208660995492799282303843`132.6289192331208*I, 
    0.57147698519079113922297257018869347255541515029966019907832796997291745\
69144424210294939380485566336359073578659070587773860083468868881638737624568\
382567`131.90751374278918 + 5.86713375297558999571274902868966439107582250049\
19100737276854243503569980350765137457992509966639481732092609182730726478965\
448780633319560509772506798648`132.91894098676713*I, 
    -7.1515351956308925439030689354032880348057814078634817666196598140750488\
67461115761409775017093333257517840306724533394151332131488938924670015991915\
0881032`133.0049142781539 - 12.3509376345068934311881715735405285131509550801\
56710293174122118268547293762978635564051834950886765604630322301975768451606\
5206438322721322450345362329133`133.24221492660462*I, 
    -0.0343266909825179997307627059593586289002737226627459632126327463624309\
54051880632886811399712509251851381155741378486473636829539785903746813856814\
8263527`130.68614693824298 + 6.8794269166504203714399411295189698570274731496\
84689626975227527372784680491606858787751190216545871463527778267910464113891\
356394642917316043932093441316`132.98806725913397*I, 
    -4.8149543094763695014393962996441627458320340080079066573171691645094549\
13347840000646219902535374981158755018260637498087573436624297013118143376378\
5876875`132.8331071681635 - 12.7238959119348075974116215336636142763050462436\
91801444465906645647311586119841609159960598282879279027294937954988794275589\
9495906556349914893242102267532`133.25513510552784*I, 
    -10.368710881729666130689674417860676385581467417255245477749494194869671\
84434596533604834480729534559570479897199168294917856642810263554287926046712\
57152736`133.1662397627309 - 6.3331863957124383273192970590833459151100872907\
49689608308890498239017334925564280698351797703803768815911591379104275331020\
7212035905399583009613754006417`132.95213726802228*I, 
    -1.6350343766708040394460859245271387005901483536976206298697729092412560\
67132842944248882383645248067568892915884214704730904490109463849996792255323\
2613903`132.3640418859852 + 0.03471408418714601124824660425486660900594363797\
57964267388477085729996210127584964431893288929619602211527284721193445808824\
426813326625551766065484117819`130.69102071019526*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301015582447387\
178772`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
53965835452216592401072336037`133.1453750654576*I, 
    -10.709756083067738295905985461697950962116071469600744996071060054869350\
91612088097691145774881628476598674333697161221135466997985425938463900415235\
0476416`133.18029457762893 - 5.7059008359614653593227328980869728495202220365\
82999376854974325092523473431813642321908107778545778559968316923404511783693\
8296331163657282964822909974651`132.9068392175244*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301034602170955\
154175`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522159282788151000741`133.1453750654576*I, 
    -1.6149651708613786334031463688075121839726429141240931171238111292752966\
02113547644254473268757086987563664126218086791903805287482725920217634748505\
8496903`132.35867815839026 - 0.0347140841871460112482466042548666090059436379\
75796426738847708572999621012758496443189328892961960221152728472119344580882\
4426813326625617259234968794163`130.69102071019526*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301030620152058\
555169`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522167396450810166367`133.1453750654576*I, 
    0.83356787168379627942469229691813771041127361416861673443821759001777025\
59921147616664538750175890834719208203243084249411388501864019337576403593112\
49384`132.07145596504066 + 0``132.150514997832*I, 0.8113661951644301570477228\
69727887478807676287038181703297340639352237214411086112167175025602169621832\
0834986380287657384898745006030740280588272153742893`132.05973190709213 + 
     0``132.150514997832*I, 5.55767296401265974193154845429295990091880431122\
98334566996702868111552372962078755577899188654302990563757845354759429131877\
490408706131705363054586142555`132.89540798537888 + 
     14.237202216924684319299479731035510048553554112013917372082944830554651\
28567893375178141392243121188152372086792068049415882869914021207206153778761\
82238857`133.3039396513793*I, 8.114666299479805925532591389300416455816745546\
35634172862188945163145068526849615759685646031710437328091991920849428394722\
96442834718432600643997321981796`133.05978566281073 + 
     10.087213503067848068125214095128820281745284690058084381277318982199939\
18698197725953374921195798955193858761616548644402507729906927488379245533770\
05640018`133.15428621090996*I, 6.82804471540197702811583749921143784508311421\
58364423318832715729775031089772539161946162062480326240984544510593480706543\
837615074785131934807823897649533`132.98481135438553 + 
     12.350937634506893431188171573540528513150955080156710293174122118268547\
29376297863556405183495088676560463032230197576845160652064383227213224513137\
10676972`133.24221492660462*I, 0.81357252916178599799285063533743623777718830\
58479660124830735651076769876933487791315178786363249339568530715616289394221\
374370175449072036272447101796127`132.0609112737412 + 0``132.150514997832*I, 
    9.67609226521642172403127336015009710226947665038207158987057368513556445\
53123346857274424296910822902264203098421516276392820921946304518836754940876\
181486`133.1362149987045 + 6.333186395712438327319297059083345915110087290749\
68960830889049823901733492556428069835179770380376881591159137910427533102072\
12035905399582732629482929988`132.95213726802228*I, 
    -3.4461167224307152691801120052969538499772242364242648424045475018469824\
09545707560371529747106586185981775842480210714227124221895630688011620336231\
4351254`132.6878449810569 + 4.87079513443207995372551799340983738675099567268\
29606672883124178832778549235132933272536248502548767477763029151875069249087\
771918195883073016297803985437`132.83811486136872*I, 
    -1.6227323903288603140954457394557749576153525740763634065946812787044744\
28822172224334350051204339243664166997276057531476979749001206148105004783619\
8692804`132.3607619027561 + 0``132.150514997832*I, 
    -4.8492810004588875011701590056035213747323077306706526205298019108718858\
67399720633533031302247884233010136174002015984561210266164082916910883473301\
7439792`132.83619234866495 - 5.8444689952843872259716804041446444192775730940\
07111817490679118274526905628234750372209408066333407563767159687078330161698\
5931960127176779610524188633928`132.91726005688952*I, 
    -1.6249997737660913364246161466673254422813956339108568734967920192582763\
34623195294251677826201167527566278521051150748317354888796094885087600517756\
2644733`132.361368302684 + 0``132.150514997832*I, 
    -6.1723952298692711676760356931125448313531099116491828129704164820553034\
91626861960580170066230766416777818126427913458042787234981861617363211334061\
0395692`132.94096872479145 - 2.8355933758871596740372431469160531202571391993\
03601475058063308259761926209527572939359389442791909169407794225642583601405\
6934758918515856930631954033421`132.60315895097574*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530104877309818\
7038771`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522131035861227886117`133.1453750654576*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -5.2088803628622140344266338923307441695944524426\
54114521214091209523179549457377855303330983638075201366064392294203234852008\
2934118595657687455690505214368`132.86725938053914 + 
     0.6261880821800159623763891624265048312793243081717432224112748225595800\
47471416016249263795920015106997015295610420526246913080138151398752649390916\
109006`131.94721979555442*I, 8.0944352592838245685264641760795192588857458224\
12664574744448689540000246235574671030280113306640018435014792974212615118150\
8126688304512648113153050256328`133.05870155168327 + 
     5.1895626471863626911743727113598903501213500601590403426783184024233991\
83711242947267782966606203489842989554158425792701541545530668362200301289077\
3948724`132.86564575685253*I, 15.05537770536205462484375677386038791805994782\
36434709878572521035636681350525712673439087610813411331257200902294525195999\
871471393529385410978275221354718`133.32820665328336 + 
     4.3430676104948483755035472396214194228731239569385657047775725803733474\
60344584181723536134919288114933648126232149316338302400510608891675823018140\
3004019`132.7883115881052*I, 0``132.150514997832 + 0``132.150514997832*I, 
    2.74870167456756993802230632644536858869100450329213557026958887245434724\
65236857209075287966099869222735589553827255635353057236136125897153335650484\
129954`132.58964260485638 - 1.37960195065442950288367609158718728978560377086\
24063852745813464222100972648445663716080362814735190743772735194735555989648\
551870758919766306183980094089`132.29026879758786*I, 
    -3.1101207849698273860895259814915470801411590039918898894661147115243753\
44565523322540432628799085971843527361430483846913295473064513991453851232778\
5325304`132.6432922534914 + 9.29395615431739004158048804590836485170572564619\
96774242756101717445425024411292504039064305124245836376300397646891467831458\
996898604356125468296111467304`133.11871561712795*I, 
    0``132.150514997832 + 0``132.150514997832*I, 6.74900309806053434422582384\
56756627938462093257317817677085917199305193219059658183841430881566595046824\
099203224259651155089207344778638938707712228095556`132.97975462533185 + 
     2.9335651670246476044001242700005985168126383664788731779671560651043363\
55494623874342799310486348490261175329267659765944490123247743320726296967612\
4871497`132.61791073802877*I, -20.6309691603853921664848657888061931361020084\
23373849195763279205393935491443514459841562605411555992747297090029728453630\
4683180811994772961269287770453006`133.46503462770147 + 
     16.668486188806424808696712535840116501784153351938567678651373084979878\
98221713286265097912154959462235469550920812184336453729600954395155077020746\
94070534`133.372411157366*I, -5.494221395634891934102665542026910982064421453\
39193928421299848250562149152672110186093648913698087487936198566509401468133\
98218628960113046705247100828088`132.89042115363827 + 
     7.3106195094364061377376546148700420409800087866558809141062201772496190\
60087608291068227566919690272341504317802529284283981404302450969505580808139\
5428788`133.01446917891155*I, 29.23916129006884001094538414325086197991835996\
15761956186564950623881507178590347633379797332836622547508613800711477565225\
928412158103238348615541591503983`133.61647990878816 - 
     20.208943157849420194388081431192071700458448170183692629141434803651413\
33050514602076688668677070381948822700004293748979308540333193864040360690684\
08304977`133.4560586001788*I, 8.937925565669956372483242472861763804833939880\
19197609994444872143135139595438764272130059330338506614174241398876549184221\
04492534460241462863247159169026`133.10175173140163 + 
     3.2402458636753966414566906946232320806877543400289462854562624343229399\
64114483494967808087200658316438445139958241221417919659460706019975209104426\
1439352`132.66109296272577*I, 25.25941810248411041753194180703129563721253237\
60417688536328932151484483305703257306187534371167967454873011794124014623633\
188102898039386838472268248652949`133.55293833938816 + 
     1.7900809291653967663118714833110315415250445076784945969100384761347229\
46299193272300566894627775185492247188557700793001992485646073721304740493149\
2567463`132.4033876636138*I, 0.0166205427935113225254153780931104887454399968\
32522638456115845869874284988019063523637717699025006918113621017492269483021\
957390580284987286165595020815`130.3711602006963 - 0.005300955430201598743864\
03226361438904770717375905051502315601865850572792455903153172049227567974021\
31474112434450614800102716996096362228789101914991713`129.87486915057778*I, 
    9.25937533506364859555210092410031764261990441293692873373922971262719768\
53659626243732908459295549364096440128251658199863164777591756396197972670856\
863054`133.1170966867077 + 2.911842753858011069197222795748260501375944422446\
97400012896449648069437178265812364579925841077531618442319032974894434801145\
2475695830255918187710657018`132.61468291621486*I, 
    0.03324108558702264505083075618622097749087999366504527691223169173974856\
99760381270472754353980500138362272420349845389660439147811605699852641287369\
560955`130.67219019636028 - 0.01060191086040319748772806452722877809541434751\
81010300463120373170114558491180630634409845513594804262948224868901229600205\
433992192724742262066428312107`130.17589914624176*I, 
    5.15583266440652726334836855893554299986351188281453974980336847301536734\
56236495605396292539495174163908227653290952804310095699277315422051894539670\
693068`132.86281381145824 + 11.8291208723642091015081450383996464791269343310\
99255830564432672556786318783823296589418834834959727613250976635940674394225\
0800256735305498736889095887339`133.22346746735695*I, 
    0.03324108558702264505083075618622097749087999366504527691223169173974856\
99760381270472754353980500138362272420349845389660439147811605699903338731451\
482021`130.67219019636028 - 0.01060191086040319748772806452722877809541434751\
81010300463120373170114558491180630634409845513594804262948224868901229600205\
43399219272494443890351103781`130.17589914624176*I, 
    -3.9640810013154811016653356108659638491225212396274878819971156354147222\
27514971434741361920062749757371960894112625312507874902752079649251737199169\
2579337`132.74865751803094 - 2.1790770231720484444718456986664705859649684624\
87159454397877003196875846527599778427226870589426530286107905010359037608958\
4333462130599713738322337853071`132.48878757922438*I, 
    0.03324108558702264505083075618622097749087999366504527691223169173974856\
99760381270472754353980500138362272420349845389660439147811605699748716952381\
702347`130.67219019636028 - 0.01060191086040319748772806452722877809541434751\
81010300463120373170114558491180630634409845513594804262948224868901229600205\
433992192724460457835374727302`130.17589914624176*I, 
    -0.6422394086365754538183750851613318581196649126689461041554863454599176\
63676530797453699712867596580372330089763805548067284117606175202910176200382\
7453447`131.95821194874839 - 2.9996786539023831680974048453574035108941666473\
49928413107184604346776233663067314320797084032695301671475615441454973448088\
3550003354579960867919913947579`132.62758973044768*I, 
    -0.1343621038085432256401623480992818687692022297472190482964157596998310\
34336009843546451232515938944427039378035406766608598038517701001509223243806\
1417764`131.2787917931303 - 1.32812231416964787346620878426325470016445005054\
13473433634358814675016848705243511276494849687365500644264965575101066846569\
754745809823291871682942181323`132.27375307129984*I, 
    3.01051967342751521659191378629524382309712907990355601402774091540806425\
16337759268172858139433722624107440629905634864590651619983884550985465591546\
08554`132.62915646745293 + 5.727585379253115583751299395338962759003415341505\
31872885759363083215430443573070874355504933687203740727493119371103796267233\
60334539071700670312505688175`132.90848656962834*I, 
    -19.263539521328432032254147907278975735766728814166484488500074955389734\
09257070956194982881473110970520593259533432995401256615531248944524810725618\
59276934`133.43525108609037 + 12.55563573202779679507161911964111937761254379\
11656615778251992184763788543578775659811355817176573864669030816577746072350\
874177833650947940330978101873476`133.24935370515746*I, 
    -24.890219812976071158703190520215110833255349379563922949288368875393572\
22187536313572476335955324212240759805444331532109640914103106262442324522937\
50315908`133.546543729842 + 5.76671250559858479990773717712324342423023291410\
94369683731431678985202113254132207435160286703385312704615680521181899697562\
107936719125050192378596571641`132.91144329841154*I, 
    3.88866872138603558127068371368966116259612681120540545716362799774437407\
97124530150709239084711489568657633732056508797960969202176473539980527681439\
103091`132.74031594468164 + 6.02032252898677644767340619921320825361422299241\
02608233112897713467494389823331458934960887110496136821536293430095480045539\
965697061765665144177869146075`132.9301347563335*I, 
    1.35289183087820071092944056882771994223316074057770921989599725251213407\
48603009823351374429946851048948060958299019075201298801836926446451750261156\
238257`132.281778072234 + 2.4161506102617046006802518212584565115225177205537\
16115725964706504633763955672407620701108904266283186752894041294382117788501\
4428469940351724703978935888`132.53363900028396*I, 
    0.49450194004668374199309116575933649728350279268590613212067304201740804\
41417525526328713338262504888172672829545408197571983860548855832392529382592\
536419`131.8446829976073 + 8.511434473262979737665064182925879175408275058352\
83300229642225775904443752090459202787344997952543796267415715307880462555225\
40750634829210442385188258038`133.08051775783696*I, 
    1.48423337732426532453922261225838503730248981948442907176943482309332163\
82664171492207368333740745767170674723672138014863680870104846142749017304798\
861408`132.3220171915751 - 8.238906097216308368612902308211495746766400633070\
40633901975018938133405998099270852656510139325195802825203198757596326428667\
6488252165396708010924207859`133.06638455085437*I, 
    0.40025673576503220330329882194693279362013131571436953002711432854477068\
58489092782059884299397298751081481399130459874439946728166401073540167536482\
248247`131.75285364705786 + 3.67381639306325876330587542416563975423341811820\
18847067005451903690401543646558162469033574077017945174746113357275126389270\
132491211145156989321445590922`132.71563244553613*I, 
    3.97263360287741888060483564011027009685670045494013881603106722701086115\
35451387243454148410767222992226517527700925224229555834708071491020338809578\
730806`132.7495935096313 - 12.80134369127039022612981421351156354573216337167\
07859395318402441462833484008283708341155792998689653496812149012832233504608\
890192816373953070835090153579`133.25777055553272*I, 
    -6.5428979911630782199373871524450176094799051052867658832717079163816033\
98570814025161996510763520832508625430010827008160300465934685622081657392542\
3404696`132.9662851471965 + 8.49139241484701836472636545060929552838279761813\
48643430291647144275950332645703731332805558461481427406596201364388146169117\
532305985529312676211083550589`133.0794939093364*I, 
    -6.2226309727053822034149181924021361997438468114694599727853257191518303\
18983660462351392808720488342798998541542617606867057005293401402996275539939\
3166339`132.94448904415316 - 30.794903885782994237112362331870926829102406697\
86360066162951325866457921526992579483406842082792190440404675461161798435117\
61908987309984079241147749466666`133.63899385078045*I, 
    -19.988849397107837629067534376360988728988552796760283658646221970665767\
50697672784351589771136836171180982031616558180571466719227762500838291860292\
10708847`133.45130279370755 - 7.192706273920320309411229149665521763398765615\
10195096973117437314060560284743330512083677375705869207848657710580717364724\
40846142043330951112920987424541`133.00740732336007*I, 
    -7.6200162674724260673935844599540251537282532492562469371933027324766657\
73637569717860654488046835785760313644284102620557358987689829639610237831817\
3870622`133.03247089631935 + 5.4699325752662403449479717224183768167097258753\
30667512657048266316246804488219148483462243987036157456189578840411330513302\
59934203373794342905987870241`132.88849697089847*I, 
    18.8175917372042497509320389150907340737958780547824625273379444607518992\
63830480936248934997428425986269757974506601787834611963335483807057621950265\
3320641`133.4250790397624 - 4.79093419764505080754070207775649534183991370011\
19036506550251642535512581633551801943923564151216600505077758827639415347439\
860930679518816568942219414116`132.8309352037985*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    6.83230723095754759672650391820159848453522707031519566528353857410817903\
71578884389092267366995910288217156607462449120260462094060332438295459065850\
53557`132.98508238503717 - 10.24270340836682480665799477516179489051551223287\
23470144923094775297254306186037770709622433648993371960986222403838715207294\
901467417603044351320858573306`133.16092959513418*I, 
    6.42265131988724853073397215432715650728821228399622031263197563077668367\
28002242293839532112397712710887246331717527485349562719207674896809094704934\
26205`132.95822934301916 - 9.375215838213116434794979047134870914333417330520\
22231032225411105620832551915540210141833189864050886271683805250713610898326\
93526020914502636341829342084`133.1224962727668*I, 
    -38.133224977100805305484299766254228083273604421928025827909055137810618\
30155792114685329919590005846913617178617582415528230169991222603772296774724\
38700572`133.73181853351565 + 0.580001964107295128512740832945942373253436376\
74423854122671783388763538921113954378874973508764774693864562223945396896751\
07947164605445696649795673144914`131.91394446208378*I, 
    25.5846898206754054297005374130452812225592641601654121417613823658905084\
63476756288482921019746521587362077235218489278930255808891219834626114422594\
8507637`133.55849515394624 - 17.770357661644738305055220746303947015157395137\
23933463531221896039788779059083529097778666134414911337776525587695215290540\
29242778629159824281112780119278`133.40021116671304*I, 
    4.41909274677794422946962275115592991651890910761163337790404679857540630\
33923270271092989009833951930810298991366071091901971677891609472030396918519\
996939`132.79584811435043 - 13.7443101830627000243151987701248355940267083257\
04300535979382855746790179932871813209207761691628274499572866289929638712920\
0572655521382475697780688973717`133.2886379456341*I, 
    0.84417765176493937794475877556592803346460214920414210777352462674576957\
64049750178849751770580380668041480038523013462152166944210084826916783439060\
308619`132.07694884856008 - 14.0321500685454358720054239058670303671201687232\
26459819538808053928745007908645213416319984986589886756744386581985591113496\
6181685230820508652669061677319`133.29763921849425*I, 
    4.09937648334373397261285091756400736158816767404767614205688584295660561\
75305176928307649223453454408838630251877963853043852011956689061046511304465\
244497`132.76323280322595 - 12.9334257465385324917770281560066767488081359973\
24366389967223924570554979623447205659116395866459616242012074934836293686330\
0741340967948442387472930207317`133.26222857188193*I, 
    15.1898052219590786602178161048612876826899097474974944315823007897381107\
95024710212611897976831753667749222344442060117965113165086733895948028460387\
3096332`133.3320672027961 + 20.4985215989081176455691777329737807270664588841\
09006715004107650761483695241439216961783236789780293652590296993439211682026\
5444891774684452051728886472759`133.46223753768828*I, 
    4.86282337350987466482472848382409506706755636970007922202955363201462442\
79709571491360762551440215963859771800367391326342764753598348487002297557572\
392018`132.83740349333004 + 7.91088354022112368114355117873878836098088669582\
54727498995374045196806768577267583205377923431499631120136135612611617619963\
172296168042434544238997378517`133.04873998894203*I, 
    -24.474159685032398063708846967089527509248312577485500415800322168701868\
65830189326796690629095140790286603553754141868090212625582331184144730956611\
65079411`133.53922278715626 - 6.004867803894881246474532779386120398269521579\
02904546600554561775982424644708764638248621213556598687950640278807391992831\
49672363760762947414054795932388`132.92901844875976*I, 
    32.2181266826847060950921705104273026013469446770648037165182932315775657\
37505169332964042398630883177015734036242415660036405422535832662523052397796\
9780442`133.65861528267297 - 3.5927186245659534035697385434580073180487425250\
21187638116086804105816084732708755174228157549284375009375063614123450924884\
2574785566020352519560933667808`132.70593820318487*I, 
    -26.970420110720788229392482291641613518650530878087440059967081843308228\
26709012118573313184619296208688590680824886902414527802209437414246253200813\
35729366`133.58140270922175 - 11.53575118364924315278731078437052510561206734\
37746809585466085525067424843445261769860614784232222721303604314429996098421\
374958885182134188599798482024001`133.21256087794544*I, 
    26.0631110038976628658019348187598251829094848569432301418521112158890243\
84128179501958987386013293704133793970981083138684381960406475420024087709325\
8073277`133.56654125154114 + 10.263653384543677993146282472910469811785973022\
54285797478455478149016816506362638090219774266955487972495750424116153573430\
81037595451874597094446052472927`133.16181697481912*I, 
    16.8228099802893250523126130910731108913841104352436678020679086146216860\
05764009775474017185757613952339834211913269546213796586403799231659174126241\
8779648`133.37641353727292 - 23.806829626077173001903198479655387834983524673\
30144470073843620284238444352923423583399823613685247587491622771413305237474\
05466702293649760775932287450448`133.52721656175532*I, 
    -20.868821823103236813787676479761889752449316140661475712200876244907957\
42080783261043901624595822523013448942834735641397629105666344806039812835934\
94126962`133.470012928921 - 11.6025532110331301952055397537700250294515706092\
14806781218574233855018075696957022728762945783542238357079406975030633793381\
3509091828445256034810148765214`133.21506856666667*I, 
    -21.930218351281970848455690682839700465200168358754628664866269669392866\
20909447781362786230620938091997329309036583080133791877656662934586965161918\
94617647`133.4915579536447 + 15.331772165440056415722360061415822329856342104\
29497664148300311714436225067652456118868663591759440726730351171096681601772\
04452237871913787707788430111507`133.3361073547209*I, 
    28.9198658615868948267590375246332035767123610866325421823898620175706662\
55162229120916731718232378080488553653610285217836982489439082493708887016231\
9347641`133.6117112720801 + 5.23476780124469839985345846300333480127433865821\
45553331424462031889083280759102796799237010827261075579373137142694777399361\
786719262013146591710072834488`132.8694124202605*I, 
    -4.6098182018329463727001125267527793176994676367704981470507400746935227\
62991890748193046962689257903671940737037985618300711237217364239818501538243\
7747358`132.81419879621566 + 15.761350436678477618320469660927329042248792338\
55218454168061102116777812275537370606743599526282370787969050493531825255760\
68685296561507699182153846771807`133.34810842304591*I, 
    -20.718556874298803605643930256412645807606109140361575700479261752094605\
04471627891986150927219941831568738993071566578119674079538040691790101938091\
83254792`133.4668744997085 - 11.712141853664522704895299932734263452927738070\
50973890496669277943458934939422431580785156153729383437784769361522831062869\
24897497889247693625217823355412`133.21915132161212*I, 
    -21.912380432386667201798944858298836648463414765289597391181897054371181\
20782775899234749200439037491550771182166131616850311322594913924057813465992\
22881168`133.49120455715877 + 15.38637131920827920808764712866107817726749214\
55032812359458424831525024488496296136301781248101398229848965795606864537737\
578268705914303430398934147060292`133.33765120688636*I, 
    -5.0348224188231378899666457501188130500548414809163213648606568766764967\
13058366509838387045309988292653985041403596255447692934279406362176395516436\
9056253`132.85249915516746 + 0``132.150514997832*I, 
    6.58350152499524108964884007961159830978976443548804690222431740261429111\
90204183160928606704224054553848054898935688155353718024771891047023065716922\
628245`132.96897193833217 + 0``132.150514997832*I, 
    -34.287715983617556376395270628487976161342660408300062808153881415719553\
65426609909371875804332595724846953425754096379734191502281377784032458113140\
26922536`133.6856535541412 - 6.4218131308061938739637534127922044317748816020\
89175832367477048892164395050203621290565078296115747771120683533769343276089\
6725091367140760635221317367172`132.9581726616535*I, 
    -25.161209842551573153434259690257045931332947715639990270181207749355708\
12062543271091854608676070584455028800927919843965726573553079522198684092495\
01775253`133.55124651756674 + 9.644249825157102432697426598699885635768854430\
43713407029871706880345158098907408304419080829893709190836854778321263903839\
57037539367899592735161421510067`133.13478344967032*I, 
    -30.560401572173427178173101567206652140301031102646727369637714480358452\
79913999184540506561528248990164116971101073042514528996415251649266433527907\
43919545`133.6356740545234 + 1.5601679921791629225678993741232816916573964829\
55871211879954365404565233787626326000923474811445605103939205994277386025202\
2998363877451543308496315167542`132.3436863616662*I, 
    6.56554576855399143808715550277857169680626068469254935930222866124402041\
18432378277117698553472374865912724491995280624204063324004243934916590050476\
392569`132.96778583098708 + 0``132.150514997832*I, 
    -14.460636525179697610040952579689799917910956836306075519857177967334590\
49513541262958467121883297319157820777826916606361241600145633675277207144167\
4763709`133.3107024078921 + 19.4549785113221032378947201752844119267373675821\
91998799693023436763885737886220992771931969587760289902159030559669205757761\
8603758532825137350518009941588`133.43954575327916*I, 
    0.01206676868802364193445311150046402639625165857994892412890839468125719\
13824194084010326909632922006730909700083176562891612240213790243207569117557\
887721`130.2321059855067 + 7.079678674348227154069176891807707714484082619309\
12273560523616037125495123784716870212670387792423271555288016483717537646453\
53541902422739488704490031429`133.0005285446285*I, 
    -5.9546616310329164668992511901544966749896111169331005136950054731775530\
03322958091066986099188799361892416033015573314559791628962338510091323651920\
9798462`132.92537208590934 + 0``132.150514997832*I, 
    5.55794290244440612309376774774878829523570963960677150335554217805996566\
81745582498431045054041076101228509026680225414777434119661074892874781671844\
740978`132.8954290787259 - 4.899040006134263689213609926196866008470715658857\
76796962817173107688216314737851906857286049558547827144683218347198775317367\
07975606359590704355190079186`132.8406259838024*I, 
    -5.9367180644062886529617619682179954974689917177032100573930570244428318\
79645254027328883814771668685447735808317535761381470596526756547065969675480\
9790148`132.92406142254043 + 0``132.150514997832*I, 
    0.20669900965394521058661656150451544500710889879245375499341827857350263\
54602045218737466988831703383581717113561254817982496589903818938290977570714\
468689`131.46585339365203 - 9.05572594911004536403962936604967636659269316862\
70267426706057198753497832877551191885387565349679679638263902768540810129060\
360561358499641690879782437076`133.10743826894318*I, 
    4.59198028293764272604336670221191550096271404330546687336636745967183776\
17251719269126766608702518992063594683334709854659056865998741346177548791404\
79307`132.8125150124506 - 15.815949590446700410685756728172584889659942379760\
48913614345038717591832092847875850892748415536912359728357278503789031364425\
01764603898486604136734620957`133.3496102699301*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -39.167812224297593032553446453468392727829281569\
68929404375202234216794336998866625633868243265906310127733816124098884750715\
83930598500498511872077227327282`133.74344431190093 - 
     12.550684895045742494187118624769044560412942783562872286811467987269965\
58379968922861713569297566387401331414076250772621717921167198134494305158416\
10838065`133.24918242388995*I, -3.8102574624101321085236618049886363256602012\
47194134030501753522011529414065665622715909231771982354659394446894670997336\
2246898433408011503415914690041673`132.73146932015493 + 
     24.276859783939408656525092804874608600578965721119190123907094310903583\
31335626678489114765463488066907579978639514836449978336673461697526631875596\
64456394`133.53570750780088*I, -2.9574475649414177907487433556068173183120708\
61137934308948369718888562256595538245225691828018134880197537698129831059302\
6927475312230125921851532332354605`132.62143205123056 + 
     5.5380706180526098075802659191625118315295171932301640349601625525053888\
15208164714822239619535986741746201940092961107192698591708167887133679399566\
3258761`132.8938734871316*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -11.716720521271239518074675978999133883580355496098507081872165746949689\
06956559246365405694443291079314531823344077789454114054625286274060771206542\
68256837`133.21932106865913 - 56.48809956283344420781157596137146112376519467\
38239889956712380332997511855471411447726834029028914844257898691609247433034\
651168554550417038539332209148061`133.90247196178308*I, 
    -6.2327122632115542399156136908555247554549075251617349483777127289745122\
83742046452621896461061374735807202379787780972066287990543337532715469805934\
8263861`132.9451920757293 + 7.69680944721272412993263861153413376268724644895\
39436308195746613835336933885197251121881372422524726637227718252749942078411\
742305281706371834927189570425`133.0368257325338*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -9.3201539623485852394470831836996836501581281344245867781947642297713846\
66065775385717959816412739947854719894074816584234879546786936348354922321723\
8159097`133.11993808448278 + 2.5334316711934368541642727161061860605801759641\
22288551902574511892309365440418468120361721387814104926243968226813098751202\
3990252237010622733163364927176`132.55422419332515*I, 
    -44.177593189058171018596522184274930046273140567320320123573384666722084\
24330854795210936366189464184663800775441923239374853768435821969943589758307\
74366251`133.79571704949453 + 0.054524464574892645686847902634100476244391329\
61842338822976282831662910817652441959303749115411371689175411412320607226308\
36016530737836879237484368719096`130.88710640737276*I, 
    -53.802827718544170848316760608986019121198420371918988616673952458619481\
10870756177084933515866089872686744674793130280893564709963069349577048386242\
66131199`133.88132009934017 + 46.38858552951673600516434347460211950318635295\
61536874603850094594229353551443249997009831854274223729033734625408560688757\
510106204187315918949768696831726`133.81692612814143*I, 
    102.557604445704331051251193959801554950396879534688368854021812494473092\
84634784297221015978564994360920908700465287376239885698705936972545308022967\
5746197`134.1614828658164 - 2.80211285791429414579767532759723207196483043152\
37856431485082448900246889684084764118312065829416598577754144743680926739603\
821746387015601449418224230035`132.59800062078116*I, 
    2.29573508098121561924552942386526857237540717567867598370992840182709832\
17733364341662089884412698931431744886431301518546649532850310498289514521008\
535278`132.51143676853263 + 10.0146344546341440965622667281763851379683727178\
76326708005154703735706446368256065010510746779990779393648684614086143681646\
709820134540122301456197096806`133.15115009951626*I, 
    6.52277823796591151362949795839413419135328054936029561743674080976419904\
96893225336821804158444565935706346962501069361101750743620741208991763024676\
117452`132.96494761142043 + 42.8135159333947895099046655495091204938155314111\
03514982658501262291219772051092507613275950343815655258087774752131180017688\
2296612639842378965094748658436`133.78209589228095*I, 
    0.04387577754373860043468068346229890092819442668544529905183236115177373\
73825450638044434018238197291886786766321383612684309279312070127933284283347\
847404`130.7927398237153 + 0.045173139149582800477584574850728025233228435093\
06735860423811510326217474099614566975828190485622752261278546288721147397359\
61160976435116436890733132342`130.80539526922075*I, 
    -5.2814047463957925929027091337697568262829806813837764591444202964426409\
18700341574845103124700170476894285597914724015689422433214007029585769744236\
2781701`132.8732644492422 - 4.07003563448695707338976188175971072698677718695\
00290645330913315863705770036520972880020262989866669809972412289266730115795\
244558918001109763105308178588`132.76011320946344*I, 
    0.11597807852208904524395591818735010783014486317881100232771647720307954\
80039010663708532968696934325494571526529984285920827399373192732732372472601\
124496`131.21489090708843 + 0.07608580383197301292243489936465783388065939521\
86695748218177465323528910174065941506270896180234526111098943533159428537688\
783109974004022757612727686895`131.03181863104714*I, 
    -28.722049922619124637048987849221489444129515085202676202934210538458266\
50753030349729079481069199303289312034674245835781989621334962809293084277668\
28418341`133.60873043055796 + 26.95316278596325131829631154562949756677596390\
67731673215962956271691983743417935035165367181698280786898088185429865709359\
379291257380228702742072712287031`133.5811247321005*I, 
    0.13354427548952305163856739396572659424883695915692963041988462824958513\
30748493111484854058057499386864612825264977387954109884990061572074843965310\
656814`131.27614027411605 + 0.02197993245970448352523330439621998805658210889\
83216541429927580129433390433957967691780798057184184108906513803224384871425\
497356924110942717552944501347`130.49254135141433*I, 
    4.63855895963483015637414986006115806066896520103572846177750222441387718\
57606380002719124149634240430911687732875024634200901035732771123426892201090\
090316`132.81689807901586 + 2.68610798531348916675007937361614620926815545865\
81447510486214515107322432313660245667885546538571866831629590727942131241515\
854129684380603863801695863104`132.57963846576376*I, 
    0.11850497925647087372807320990597561348577373144983849651465813639204846\
93151736237337297483013092064375641671515976556203138671958300371909576207658\
017927`131.2242515964328 + 0.075005615989141847895832915064733007324433321313\
19904022776503261406400886800811437650713863859815527216758627583967743760239\
70914496211517593440697651302`131.02560877991417*I, 
    10.2518234036671187190494121678218794833519151817813453115142435140411608\
40207729485481322161024928956461384230338753643731811705165127051742908960239\
6316644`133.1613161143187 - 3.06615837539231069190066463898287372774488943440\
20203540322622388909880379785261091752755233238674545539757202442484355474027\
832184924153045966406301916469`132.63710958141706*I, 
    5.20054135299162015467970454985611064580487410176293450780455994103623216\
58298789764906829072559433908023448466690454785246669883675575439490213092151\
161608`132.86656355192446 - 1.01109713393866377118161783725679914980982824104\
19792065592498789417991426199504897379237608552633645287570894150602082873061\
956584886907507942595207398382`132.15530787716898*I, 
    -16.230364172584798775380214911256913666143232870470038646768671994327633\
58364954770002094814269895507871760465859679137205069367742821690886084396305\
80066295`133.36084326235138 + 15.32516501384671425417005667431103233225664852\
10093464004452993840343222449324953871246804552540603215309552641371996812007\
227784007009084102457719062818544`133.33592015731722*I, 
    -46.758377670529532913148034753094283556321564728774233369264569289597412\
60200945891684982385607409489100620570327439888397453184135550858204144754453\
06512739`133.82037443229444 - 42.69958255455103014408361479648197478811915909\
33057914196918570260724704325481419097992928647203207980628634227791607313723\
203457531002105800001837060347177`133.7809386270692*I, 
    -38.643518391288292198252793892018459672508898754703882611544768893631945\
93531276444804172337637186890068388709291034599544970818718836005193158045122\
27736412`133.73759165875242 - 68.35535543442897369249191948738662583097549496\
16243066454321295659431198338872502049578443323727284740512215661844254762703\
362105158990421992985779018868439`133.98528754372205*I, 
    -17.036502737873342234120219820114136359859586070770868475047898376235385\
70000546517377160729091051824161635973486731068920997161599809251378583068938\
72900159`133.38189544521532 + 0.909011388672269704805054283336280804877072908\
05674153939687689686995323057635391901429686106508394788991305271186644301464\
49905862377886292539178748605505`132.10908432220526*I, 
    -6.6367033057061524493918387379277034103122003059879420507136746016678626\
07890210045611698996413983182491828975915161588743732476592115023636495539205\
8430803`132.97246740074226 - 0.4383591359597358253562776299240665212619470859\
83355625276067320583428689164287143385007471094366993058562772128274761248841\
8521957032319783084523661522021`131.79234506006387*I, 
    -19.707273754220189884817542751091585825231142042495991260087773924042270\
50065499545420928741513415831334035183380087322883134269417360907771418002081\
07854473`133.44514154725655 + 12.50771684508668958206555085197967826773344525\
86337743587142981133406886193918708209096437049388337846826479458598303299623\
162649381279573972351569269518306`133.24769303877446*I, 
    8.99061693737401632780749909048426145527741596698290728234294496769394659\
11770304777695038651478016718340508305441193535729464316467210502441109162905\
178055`133.104304491935 + 19.939569797387138896688997121073540971284914037090\
16936729578794401814065632857591538330870228436027333914522839032805981393101\
23774230932101329120382834776`133.450230781866*I, 
    -8.3072739307669186795844692818300726023932991181975199263767987946280767\
54016024635702341767048139942248060406208416168527701050017865752544538698861\
207748`133.06997352931072 + 6.62891854737575517710095346410342184069106504404\
36307649603557391344726042308028616201247536250742724392490096273312172429871\
378902740031233725530895170072`132.97195768050278*I, 
    20.9014464422834620000250693063854251607070302256803436108133175505248067\
77142197798192279834219264641438388482340023029969992484351489828297126528431\
7721721`133.47069133945337 + 1.3778009771451773163102593027110841296864790146\
28548684045403975823121681733950655159468866098271225763060554698850461726024\
7274797584637479962928991904561`132.28970148625262*I, 
    -35.892450046014440709814707108717978321272286064471089835368379468359251\
83580844656953874699722285810898127174204523545448381952067160284124602666832\
54233043`133.70551810244964 - 4.597706790862023974809803019984484728967221765\
50906609294096923359279924109867031401777012919325419007670670123493305202992\
48203710752725396628735563076272`132.81305626942577*I, 
    -25.583738656902624112830211566801909461467158282870977123422856520742092\
17553352097065629568319368650459412387196437048186356660164426541925759843495\
602008`133.55847900785028 - 33.3205391252496889556029636579123825179141313585\
32152545512870353695152320890018056720762902720024546935789304199975549027110\
1461355481205459820576378012207`133.67322701749433*I, 
    17.2319715295875584837094769323851538904512414815263608281472320446018292\
09009208064820120228667580016043243523404998339370570758648700799412475848424\
4897455`133.38684996625148 - 51.857335894077116892297468399659838727927638470\
19761306337412034363789357852996258096957944642683082247403932934585429664530\
47181315468898584382013506434318`133.86532519950134*I, 
    -27.105143645374296261139888630285388321497782274367253812311182104985108\
80278042641373317545815479019032523169959103124693675094913188301624494092387\
27996193`133.58356671102501 - 19.29076059102551436621689103005248812481159917\
32105803051853848362433770167779304562689822715654776280549636632562297152473\
217241581448098778333314303385271`133.43586434906186*I, 
    47.7703881618786102908970182235845707690346536046507094254315113952993366\
50028589751242798779601050418625640700679896799868664600485498890886107442512\
2268468`133.82967376802213 + 2.5828447319827892833148580237488676278715286748\
19715370158613370248798522053152892855134351700932123210356049198420190211762\
6721685194570469571279079320477`132.56261329712575*I, 
    10.5535730098251195437285241814720997420310877762960292523150835904084034\
59262446131433371317263487084872827526803429860519180228850914980687930661526\
5754577`133.1739145167779 - 23.9974253768438914345725762782773447993734611862\
23104897717409971967576261294990116066314978206809890490051976503993576885571\
9445551182364654579174757052971`133.5306796476849*I, 
    2.48567129907120070184081292737071995764291518279987722412486089887977281\
38492387716817434570952303952138455462311558332659944195525235150523516157642\
480983`132.54595869557372 - 23.8072322762736186487391617592408667284672007690\
53040515603394950894670081220121873226654143939467693319735734846397251278041\
1316198366725890905310540096815`133.52722390701223*I, 
    -33.349931086242503028604845424924497593298737811683319451926533659098913\
93497201758877836780357291147920787226568571002894532760049474942420421667997\
65345155`133.6736099386664 - 12.223205451015399607005541331573165940726200716\
41499852902302004366628608014813453429254479699465391598842606078147710707969\
70030529464690459736156289827101`133.23770010939617*I, 
    13.4945967367778135718371806579179624737344698995168895924694918045599901\
73263508820417628082303716216472060299560304905052249402608670135705355503526\
2742149`133.28067490876165 + 0.9449065936285357690245790035002914092651586950\
54022937665597924614761832642947978968518905827358119639120372064595107784127\
6071314669344778702004529497564`132.12590387737126*I, 
    11.3210198734260998629678133442499922251018844960182698726686703729244859\
75533713470829933263369904860163538914205762892501610989189722386028082227822\
3586596`133.20440055060737 - 0.4120114480278375380764232014785502939474555828\
30706326496968099279107129781003131541511554971619520990201541408363756403196\
6588663624872056546378013798677`131.7654242812104*I, 
    9.65133267283573193044792002675883596772638383690701145428639240702250269\
07285297653867289929536476849176367505568113031995198314061604757578922660274\
853932`133.13510228345535 - 36.4125155416708375237787659686457709467767757221\
70027821393324068350386639608102032308190084877380632147160453864823608394120\
1194741859645121960524726845073`133.7117656808343*I, 
    23.6231184196093459774086159642113146197402889759029062468268393510906975\
46096956453617831918802215474328332881970819927209355011218361719567629560972\
9235963`133.52385222485356 + 12.485272438054120484041967266286282391613372361\
44943677245581501082359673324467137329314961641947745891850626677583011334106\
14383303953150477682983880340145`133.24691302125566*I, 
    22.2175075152298903873679517445731295632420263911295291468269650106605530\
69503389124762418160381568751839055347769727865037448177184640949028790053649\
1785079`133.49721033357554 - 12.737428576360124421710327052862511612314967895\
46068651661571784944226033829974183957398382407407093614016543487947354172871\
93190804340937983641750472997061`133.25559675959784*I, 
    17.5163278419108860116011422926479855766064019667008666808986065258454177\
56910204067551860014306782271605485062482885437134725626053891136794659576198\
3016351`133.39395806284034 - 4.7644566105304942523704547046894657697998184778\
44945357084215250415826307625042515814183975044605684704011184786480293630654\
2880020160429720049083851899236`132.82852837405397*I, 
    18.0633403490135610758958599520413991760260189378268835761866396369248031\
47500267366709289274112385668486493070958494863312984016625117824822185280754\
1313276`133.40731306280182 - 0.2481806517058012985934464557142859851015314674\
41957495975352782240006133764993271099701112389762601132667188497275668823744\
8346326964199047443418271480087`131.54528291848808*I, 
    -52.439253839166348553991528809281020529875318058524734633631421230226413\
28686563349095866493578945546803342730935566946811148600065457110566437825190\
21476694`133.87017150129554 + 16.24992884144411510915828104468781844443893992\
06179754459376999937625537070604134853058434122181740511630610197799724961049\
494412034127984188169423596532093`133.36136646137237*I, 
    -14.856359690525548618454356586306982457349215049499620708236041277949388\
94920040483514137301864879199991757136546520393282824274556142556500976842021\
82572214`133.3224274034883 - 5.5205390043603234713402199083942749705145480264\
85138057181686387968181084856712004652565849605574238809257008129047610007644\
0651210246980037594960301751954`132.89249648048718*I, 
    13.3533094134535290047572191657395255745090994025710259677627252160140129\
19903190190895662783640482176041350645406914280820603459704276154249168300359\
9232938`133.27610391011575 - 32.684380898832191186568040418488573860714335297\
98398489287528127460056603418771529391915632130960687695259172003776588701500\
34527411717467896965710325059017`133.66485526089048*I, 
    -8.9307284823989347019028575650811804706819106782905876257317902751969946\
67263980320338728737689752408507288097891233986728721486363762537255654000021\
2725849`133.10140188370625 + 39.900635617349233045541406443551145853173683336\
52102316144571714140158591291653597631600011744936264384184387374566425352910\
2205971371036040099355904825094`133.7514948118874*I, 
    30.0977026893928473995405284883651177876500731409231553033816668328963785\
47093724734489679227991084299545320094636732318107895733640525908368128279277\
8572526`133.62904834567183 - 31.916046950294069957700962262494348275942356971\
02936578596758697115114898412329167624274094434361556212003793046030122934954\
24958146974580506487279188881587`133.65452409310504*I, 
    -37.261523860779033731771707604476180612480680718921103915322713582603172\
50813374498201430929733330552626141059708802574404196578995500938678168044738\
17080953`133.7217756098199 - 4.7250448844598093572849112815611149141448517084\
62397032432733910096609097047842016942126110357836168232274470788859193133060\
8418747870499446221427338352316`132.82492093617583*I, 
    43.0277664381500921776538070479507895863038785133718275812972682000204551\
80648683891678947689291156889576078566917332645085693632387829845459942580994\
9905196`133.78426380036905 + 22.359440061571017774122843810728319090125186837\
99967303691513622707470816450069714160610681794112503731673369631443657017896\
33106863046447078177444592341789`133.4999759213212*I, 
    2.11090126026036919250502308316288051624548963681039516787220554882746337\
37706463872069824356483471306816987711781428851187541554508722469784093339132\
498493`132.47498291701035 - 34.1761422206436296341023787661570864783999777170\
80950529129162935363457658077697428250238270438015535736412280781077858417627\
3846101235217891211845406200098`133.68423803612183*I, 
    -21.470168946471739523816770979270967884542136860233067205981815460417303\
48372561313923661043518482974814743671603118911264878177765257827535881920935\
48093578`133.4823504596987 - 15.759695112049782249345741231227908962859115804\
91257194073688864658789318331532911227458547467019888212159357085773422866093\
3161220265892902776103979754851`133.34806280918127*I, 
    15.4834210223478297647194903185126386994483612263680453356708077880265132\
43185190434432679255377806553364690782844054238819919837771399360005544770393\
583454`133.34038192103816 + 14.2301296283338606012014431546246292702838414185\
51611545317472706973144509136339310501607743675801738862383253420431475164060\
326148983180386684481553683906`133.3037238541084*I, 
    26.3052637481244268432628014598370539448147894527373742211955092312715022\
95392462219738418817003431097117295524268311472222563119930058937141020005446\
653533`133.57055765841417 + 15.7370320672875044365102998697651003018376753516\
27780442773137455854959679840996107718053593620477943748158121766336025590542\
8698648595688008895028261838504`133.34743782761248*I, 
    2.53241542506489779414971431982614564446589016292043519048648197929852305\
15129453440768561641371683510077776119512185852895454686123776326631544382257\
055224`132.55404994799818 - 34.0696358953469696037838277219996822563208946989\
16747070345351562001691781393559657127826308562980869422268441894494372912454\
8237031803018796852225144644523`133.68288249008825*I, 
    -21.526934499449897179916093515619944381280864110922593584736644973856529\
21254252215565204159135348829799626088972147159406453629509451504668151426209\
0581253`133.48349718721138 - 15.576713058630108429149244128067314400626048323\
43690641147243409817910052251165371485954330497190374978301128298659582458678\
79226626859820663055497104111475`133.34299081759335*I, 
    -6.6262329209891559431943651898522277560364130559716827795886972380624432\
58438567451983161124757783850426757429424879902159722882075076785974357799697\
6284402`132.97178169568076 + 0``132.150514997832*I, 
    9.08069835279317127375077698619743124756204373713336124616420992785233984\
01993736970884758901358431124412317174329981388750257166329541482854618812670\
189971`133.10863424713523 + 0``132.150514997832*I, 
    30.9608635648300074271448279853271607124611630163542324207554421307204842\
28658271544134271108456323760850487906136411151497849922033367261315233046202\
9303647`133.64132806341553 - 28.082001739200442687436209900763927204211549963\
76568721042071837956292575702396647079827535296342253296704983959002668033568\
74642242959401011137522163906253`133.59894305974075*I, 
    -8.6764581338837786561117174815214101778774985494609977656833609620946860\
87389257789522033257142592124807391806161066483250983310810316452684053281010\
9245696`133.08885747337388 - 25.350134947440521176474508247598646518656762753\
68702034000337484589816334968778091546043590869010796194428827148007922580962\
04959977418844844693922870468598`133.55449527340562*I, 
    11.4547542396876543388720717888029740875250863838909767790914924013481354\
12876873948925477188615410333338374768349421553547772585054160481749253680974\
697433`133.20950077372385 - 29.4848415596421090846693365050958934738852069480\
63198701924697343864945781242177500465451596068319062748338243651830383976173\
3652279489156314120348082836376`133.62011379621825*I, 
    8.93540344439282393363222122101300401370858768613267183018315260112818444\
49234124353523008842595444921385281165605583948616873244703533850014826027391\
895624`133.10162916404332 + 0``132.150514997832*I, 
    -32.535196273407058130365761574304619304018125719048153108263278681511310\
59234968305634828036334962781297957355691584061322175767902447338443583812223\
23178119`133.66286842885577 - 7.517466515416568145907985758752230451800450779\
94636654797231237884440248527667852930606144632119718738800506090355818885489\
28839095372369640053674588406256`133.02658650015798*I, 
    9.60250461689418873680323176701978057915355970397128139153215899827647934\
13322881025147623552182278537042489111434658571742343542909340578037495066908\
470791`133.1328995224785 - 4.269338712947363872136144492540978871515070826685\
63537135362303829252795480354623109274592777748122734806187335763451534451568\
49906390570721938342339683998`132.78087560926014*I, 
    -6.9006955801827632930027170297556855698600856963549453538236875122088872\
05661857916728635525708149085805465452882938091892833279090223243808389171048\
0597306`132.9894078670344 + 0``132.150514997832*I, 
    6.04290932241504807741571077752313714088787439639661314374437712886938039\
07343428944364170709475173567700424143127410400165309697399397283373837663138\
293239`132.93176107527256 - 1.76673971457215086887655455387008845480734435448\
89008654822565414415168988658349736229123568464384053442757714928989790865328\
46945923018571978977744623955`132.3976875694941*I, 
    -6.8349966582788055187954570051888988186438157265532526725592290654734177\
77862641181181640533218739019991244980074136118943187477464020962788219396844\
8157554`132.98525330440353 + 0``132.150514997832*I, 
    8.90460664995670246680617057492651665840315730365848224423593371467200648\
96168708747118071063275066676450553176383833530172619132599030886787959012606\
032539`133.10012973763054 - 8.67936419721879434430346227741377292435485978651\
04198427291347669163666775058901084177775524866278115923444997069110658456707\
170046332948834644774246834299`133.08900291013373*I, 
    7.07013620610817206922401698497521362629151742116330676195388792753936925\
95860689398309554567630782179382963083283399331172339324060468719904788386156\
003254`132.99994277838866 - 3.60090678647443319418814525655224926095127946096\
07867233777281056668498857426502812956635008540230346613443244446320352299931\
751694944923217080609669820872`132.70692687714725*I}}, 
  3.253192502781711*^-134}, {{s12 -> 357/50, s15 -> -9/4, s23 -> -91/100, 
   s34 -> -161/100, s45 -> -9/10, p1s -> 137/50}, 
  {{0, 0, 3/2, 0, 0, 0, 9/4, 3/2, 0, 1, 0, 1/4, 0, 1/2, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, -1/2, 0, 0, -1, 0, 0, 0, 1, 
    1, 0, 0, -1/4, 1, 1, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1, 0, 1, 0, 1, 0, 
    1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 1, 1, 1, 1, 1, 0}, 
   {0``132., 0``132., -1.8159125344730160903100450776680313643043169573598144\
22035567490063976442394824866571738789675187562843924643597387915448725421165\
9862010298830843268670649`132.40960992422492 + 0``132.150514997832*I, 
    -1.9386763397572069462722690529545261293645428585590412939165606548449922\
09036586598774714027663461068401261103594441852851044865158780028717913732336\
8637343`132.43802030789558 + 0``132.150514997832*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418418424343064\
6309957`132.13176936042666 + 0``132.150514997832*I, 0``132., 
    2.32141747606166178984552562320386846448636116763382786402713791381132628\
18844500247111114437283738865205845744464071340195007368763547209536664547587\
132594`132.51626824739867 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    0.51075350119643818172500908200341046340734296341447117940557296715518129\
21398903591910344900169882065597102133402524481785388253293937721230458286612\
13313`131.85872635021937 + 0``132.150514997832*I, 0``132., 
    3.18967822602589538296552025056589097634986752582317564743583187444554253\
64891424233638771063135860605203005689455119780405318113636416361051268450913\
930701`132.65426187157576 - 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    3.10660993801397897903832418675138938157829374511450820316392849406229873\
64401007257940056005776941623852104362480471543415440034665539937793930684480\
071428`132.64280172504814 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    -0.3014263379230468484326274326545001426526296463174528739880199778147627\
84777936934994068451202155032710454947900135787144012724959105942970563439907\
1811424`131.62969619509693 - 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 0``132., 
    -0.6028526758460936968652548653090002853052592926349057479760399556295255\
69555873869988136902404310065420909895800271574288025449918211885942278540808\
8549172`131.9307261907609 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -3.4107516474859637817928052029509768524792507202714022457534834272867477\
10639396078253677342831980593104074928070143904468991326847807019081192270428\
8580903`132.68336509541203 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.33469603721995713607990356504405084026671877976023741683665892280277345\
31156658970214396750729570578286137563981655794766015380177962673937081194304\
38384`131.67516556820084 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    -1.4894785973551213902552591444436326898688133899283137511539767035301872\
45004436665193172857694658909494122558562385471871592388668599050937669268595\
9811142`132.32354926495518 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -0.7447392986775606951276295722218163449344066949641568755769883517650936\
22502218332596586428847329454747061279281192735935796194334299525468834634297\
9905571`132.0225192692912 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 
    0.09851385209182504637020655457030763514622574211114311093813480015009621\
94900227996716817529595090986133075780830454516521145726147061825632671855701\
129166`131.14401229903086 - 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    0.45262044784378504541658447764446417695191557492023302120812439481115101\
58880270079101330518927311917067763889383664973704640560804230090926765036658\
670739`131.80624916783324 + 0``132.150514997832*I, 
    1.03553664600465965967944139558379646052609791503816940105464283135409957\
88133669085980018668592313874617368120826823847805146678221846645924282378267\
133957`132.16568047032848 - 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 0``132., 
    0``132., 2.93451746848959215391668253706632941960198865310665126736211370\
18013198212572334727396121622703108484407515883775351239282278968852585079469\
229834401254898`132.6180516969418 - 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628620899862803482534211706798214808651328230\
66470938446095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.60285267584609369686525486530900028530525929263490574797603995562952556\
95558738699881369024043100654209098958002715742880254499182118859422785408088\
549172`131.9307261907609 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.60285267584609369686525486530900028530525929263490574797603995562952556\
95558738699881369024043100654209098958002715742880254499182118859422785408088\
549172`131.9307261907609 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    3.87735267951441389254453810590905225872908571711808258783312130968998441\
80731731975494280553269221368025222071888837057020897303175600574345630887074\
630133`132.73905030355957 + 0``132.150514997832*I, 0``132., 
    -3.1896782260258953829655202505658909763498675258231756474358318744455425\
36489142423363877106313586060520300568945511978040531811363641636105126845091\
3930701`132.65426187157576 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 0``132., 
    0``132., -0.3819234995251303009989799415244173521174117642492733312031495\
84151327200103937092229303932410834163741707657906650145817200285782047271477\
5133799817757399`131.7324913789079 + 0``132.150514997832*I, 
    -0.3708736633385453266486216850453346345711416941814769058274304917928438\
66142028059025299485099535623897295613782238263392089912949326744019561688238\
0048764`131.71974099192403 + 0``132.150514997832*I, 
    2.07107329200931931935888279116759292105219583007633880210928566270819915\
76267338171960037337184627749234736241653647695610293356443693291866316667889\
313288`132.46671046599246 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.30142633792304684843262743265450014265262964631745287398801997781476278\
47779369349940684512021550327104549479001357871440127249591059429705634399071\
811424`131.62969619509693 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    -0.7055697005585024627285252500893854748378604739417143226640894145956173\
19257693956046739160172492681725909370180403842868691450967123011411873998403\
795849`131.99905492034864 + 0``132.150514997832*I, 
    -1.8714020968802516912542390859680500419862251541775870823571262876815144\
45108373757422476790105493073235830216469035617688792674450646322414452755153\
0383014`132.42268210959404 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418418424343064\
6309957`132.13176936042666 + 0``132.150514997832*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418418424343064\
6309957`132.13176936042666 + 0``132.150514997832*I, 
    0.09431067947124132687714272436023008075985030291547764718822014133410068\
92782255132847612481508355809216156817859586347235631441805012396574690418574\
692575`131.12507587161727 + 0``132.150514997832*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562071295625514\
5915398`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.10536051565782630122750098083931279830612037298327407256393923369258402\
32401345464887656954621341207660277259103705171486735170132217671146943334181\
267207`131.17319288532482 + 0``132.150514997832*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562071295625514\
5915398`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654829556603\
1413676`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.21072103131565260245500196167862559661224074596654814512787846738516804\
64802690929775313909242682415320554518207410342973470340264435342293886668362\
534413`131.4742228809888 + 0``132.150514997832*I, 0``132., 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287308449841194\
5629928`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    0.18862135894248265375428544872046016151970060583095529437644028266820137\
85564510265695224963016711618432313635719172694471262883610024793130360714990\
135669`131.42610586728125 + 0``132.150514997832*I, 0``132., 
    0.10536051565782630122750098083931279830612037298327407256393923369258402\
32401345464887656954621341207660277259103705171486735170132217671146943334181\
267207`131.17319288532482 + 0``132.150514997832*I, 
    -0.1053605156578263012275009808393127983061203729832740725639392336925840\
23240134546488765695462134120766027725910370517148673517013221767114694333418\
1267207`131.17319288532482 + 0``132.150514997832*I, 
    0.47623417899637162787612266588464743287726206716475097839136972548542788\
93821626055140651805616697446633233396926087805407634299625485111334236237154\
168093`131.82833555903284 + 0``132.150514997832*I, 
    0.81093021621632876395602623092869827314398084692498839522802864828820134\
24978285025355048556346268024919370960907743600173649679803447785284143335164\
701076`132.05949848087653 + 0``132.150514997832*I, 
    1.96571277635149301813138181032828012274607545709306472954534642901561513\
43865992707072380382563286541574458982549942524123558186311475620712956255145\
915398`132.4440350582465 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -0.0943106794712413268771427243602300807598503029154776471882201413341006\
89278225513284761248150835580921615681785958634723563144180501239657469041857\
4692575`131.12507587161727 + 0``132.150514997832*I, 
    1.00795792039997885669643934006931354343643233114727461710429824858839378\
14778741018788683615536449997185522522568652633215941132097571436548295566031\
413676`132.15395739966416 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -2.8291569528317658526891815562270166212958682801233771947981744681087357\
98017098926250846466808176727674723862467164606779554379872036740832050441423\
4866666`132.60217203926493 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.21072103131565260245500196167862559661224074596654814512787846738516804\
64802690929775313909242682415320554518207410342973470340264435342293886668362\
534413`131.4742228809888 + 0``132.150514997832*I, 
    -1.8603522606936667169038808294889673244399550841097906569814071953230311\
11146464724218472342794194533391418172344623735263682301617925794957402051640\
8963336`132.42011018419538 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.19967119512906762810464370519954287906597067589875171975215937502668471\
25183600597735269436129697016876434076963291518722366611937230067718161172250\
381254`131.45083041523753 + 0``132.150514997832*I, 
    -0.9025974047421525554689383592300007451303119581640005445403590148958097\
58237739555390102666091510878952524526346494746172920596196535376539254652399\
7367787`132.1060090782816 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132.}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 1.78529394163159310851492950016305495710474079016\
53836283651658417084798314178401105414772867272225241367727913565161265686138\
655109664816351989415432244823`132.4022247290471 + 18.98769376638493990030702\
14908485993740616496940180514125015134363912647292914390314652198471805466181\
619974353228943881491838618808938370147880493349159654`133.42898721663136*I, 
    2.90554013993364318263054348106182687160167520324293253952033343737052654\
16814273906783655799541221343807601889313112646505479825524731533920635804930\
648539`132.61374187741106 + 2.81585293680927458688691725185235652250885306307\
46622309409124680718399502296708192669298611981453321277050573867328187409829\
852792861000365617811948826854`132.60012496705207*I, 
    2.04236514659188610725532312332952520411557399437743650312946253697625508\
24274274936254704048123844210296898639722776539511820098524815231065931838023\
205735`132.46064838836108 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -6.3209159867833156233603648729604427537152904743173069481140822551394310\
01634345279174472621007429850158741352296964686606101227361364447166907282691\
7376216`132.9512950158581 - 0.00608373681733259878278855004823888539474651689\
91078282725392534831961147424700035830246067357014761620275944072196725405799\
395398245025273415960816260007`129.93468541602485*I, 
    -7.5259959135990340188458752348221269952843240141572270145433752602206554\
00093341216889438248534777469546429681542180248843027412535440420082915683068\
4179534`133.0270789760064 - 8.13400230900855710788553384168464368416927099638\
84239849387262273698234443150683945491679489791171427846301367507615341090915\
090290190080432274769701321645`133.06081928918425*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -8.9185978146762413335792788237819214123450417246727364767395253799643833\
29820710590429999055759334448693793815099396882429337615968849049430942814837\
6932583`133.10081157763224 - 21.799028549749499969470409863823048634495545120\
89390431055355945524472628868541963460275723855065695964100424452905618764804\
28828086980660068425924721943442`133.48895213800157*I, 
    -3.6970211881662682853607102105751201638357944995652438857159391373385936\
98718769715442540082096243762069548269710939260616418400083420366679374423882\
8715893`132.7183669374171 - 14.5372995173483749812419678749618658561697895152\
52854294223571541270803117063569658077493865424433026800665999731943398264936\
806611932703454175825948271926`133.31299873629183*I, 
    -1.3691321215173403559120156595485010848446227413745926467769212757835040\
82152481414743625533594293859140642303217140565019312631499907022590260952434\
5313106`132.28696035749064 + 0.0106018902620471165063174289261461474697041530\
97917161161405702701574505578160219712417076563736466810725842587790691782703\
9038913063736545012753949362739`130.17589830245416*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530103409855017\
9696617`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522145959691927044743`133.1453750654576*I, 
    -4.7003455556514753381679460523528619707562516799884677141432020919660237\
66370571253031815944463035291092455578698557753451323046395524211520214422407\
6105157`132.8226447850009 - 1.86211186684889559930567932174690878228432557998\
12335075367993392042035356832696484122128066429765660609111341493683083869192\
551291246348710498254154850441`132.42052076561365*I, 
    -1.9416696234719320297913776604085750315387002492509524646321096818980393\
25694247657428287984885465493301435522005768941122199916471391558413948861002\
0098833`132.4386903341614 + 9.92308843099007311705290857457259809463216547378\
13504140117183953858631314525145565543379958946699594244053560183172589327473\
407102700831291521706598932202`133.14716185948072*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -0.4748459982969026908494335933570544842922477138268250413152853903935255\
63572776088290368534543243815493301995000094476254268101188125929910554892354\
199445`131.82706778022683 - 1.05147861171583334337611820543035408377881375879\
77565598017150934902650077372944440200643222765040920127478693363347749487637\
592927968399444404712758169689`132.17231544089498*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.17970038245297179591342117\
22822993769571699353226765018184582722995694144533702342140331351371419483191\
109047314014959993728048726644247450357101754010867`132.22228671804487 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -8.5188442828648001010505044974095220025132854643853655311329214369632938\
69765880965774188626030251211084962122466237648209311321812936085057164541517\
2331842`133.08089567761985 - 19.468175415986763206945833814049684722547355955\
72317414504998096072110535135351108253634479054646177659766531818852187219281\
67130613871027992071108334291027`133.43984024858673*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -0.9544710604049644690506845421611724285745579550175931179682108108718598\
28613836064412026053438699695177101787261352791593018513900402437418398009162\
1519269`132.13027776293782 - 6.8142831703226502394887617555628764735088168358\
28818305153253368308436156794748603433088397543992624205275803064899873410056\
6495000219121212128345510995105`132.98393517472357*I, 
    0``132.150514997832 + 0``132.150514997832*I, 2.29728425295493555294418512\
27618773728413482021926617659111140158898929964653040580034703956020727568808\
948676536815373555396878664677648030429555512280372`132.51172973349372 + 
     5.0499088452292089959779627091408740347787775315519126340140559937268612\
14302372228186222858622351384090318615014501829617837423513532652001389244787\
3500432`132.85379853666922*I, -1.45490210530305856184129855763477858145926792\
62208106254428220399812915751237124239834289249073122885413436291192243275158\
865970506943774484530004805633933`132.31334877015254 + 0``132.150514997832*I, 
    3.78537876430068559285101747851030403304512152877456605437767335980243920\
76422893812940842162125918711138878191073099317227999884642548898733896214339\
449784`132.72862433926804 + 13.0548957339038670870340269162892341136029506897\
63044773562288586507058327373096176569777107691989254265842939418898348339694\
616716559053376010173819356925`133.26628840540644*I, 
    0.31340762700249705220888658049260111957031523197777059901374869061444778\
06010392859288686695239392656678701796028558155097770505254560499713880334969\
927813`131.6466245589652 + 0``132.150514997832*I, 4.2549114428041413495582997\
31620172618166099797490855121842486522671240222767754456790813404528999110089\
105969000034683215807105582451364188794846431431305`132.77940552340377 + 
     12.197576288849702892438557719351257018687891082998451380973041286670768\
17457700443406998927799751768212045285763193917948199988014437582532397274960\
75919514`133.23678854088791*I, 0``132., 4.59460813965676115483580812763266709\
11730176182713310179929091227741123174278516608431153294183103457503807023547\
929392322176078069610471248690432094948562`132.81276347546017 - 
     2.2001637082756205567662840920494652418787093035387450494086334266742775\
46848910593047123040665743931554928824634645441607716863737189422523210149447\
4215388`132.4929699945431*I, 0``132.150514997832 + 0``132.150514997832*I, 
    3.88694735177215221538174102034117605085772283046050810032515282011286041\
11694248051651379806839499726004248745277939980232123197069946022821521979358\
011197`132.7401236560373 + 3.745427514221885431623993501346109859508059466158\
30133739641008381155608252285973624925976641342606574327395347431800033924631\
8040862016993103772965151239`132.724016394359*I, 0``132.150514997832 + 
     0``132.150514997832*I, 7.47582507214759308729806581762040769172178672675\
57097485506109042182027236373261244430587855165681823956572551335981322921315\
564797639872315692405193895771`133.02417412854177 + 
     1.8621118668488955993056793217469087822843255799812335075367993392042035\
35683269648412212806642976566060911134149368308386919255129124634968714243702\
5663797`132.42052076561365*I, -6.97311652391292475139188848797787559335940109\
36412707113136670427315537952120829739625808265804372474964490164808975929078\
561152517001146727854052236546472`132.99394192035365 + 
     7.4670077658227178505418292648395331617423675425596280277605106125991402\
21557984813115906878211401549676413064466226216608442042401789635868195546425\
4022346`133.0236616008346*I, 0``132.150514997832 + 0``132.150514997832*I, 
    10.3524324942327508580935003274109270933688988330936988331261644795381400\
26561221527747309105229080659269660480343739808354225575894933019426648534226\
4601167`133.1655574050839 + 23.0766572558879070172597618014082730683622237123\
94830627685944073593051308511938205904882198687755442446925528356880166016549\
6611649096181220552273921796029`133.5136878976163*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -2.8531936459919394497346786497085683957856194433846041284277080866168102\
57236831728908173485265262361380023034049993189107628430168475806267362767451\
5071846`132.60584624601614 + 0``132.150514997832*I, 
    -4.8849061739664244361642992728365417537579042801520250053141545170461851\
78898524755947797800912732337696589550154218415703978092350477349165866068437\
2104061`132.83937122432692 - 5.3181493721992825209986165898322871616604179333\
13761753997813759297983494085397575282238087780971810656925079364028715368108\
5237497329080079288175141506354`132.87627552913722*I, 
    1.24498386707549045641261427469336169670705425961278785663509528871339841\
73662681605200611253869179684871950768217031916528092178722123042062993197479\
27652`132.24567872156456 + 0.792175698726394062644289822981883711396403292908\
72207076727314077194162909923348714512503702191832488713810658394857815386002\
96775622228583649350850021858`132.04933651341742*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530101332642526\
6228372`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
953965835452213728173478999235`133.1453750654576*I, 
    2.35017277782573766908397302617643098537812583999423385707160104598301188\
31852856265159079722315176455462277893492788767256615231977621057938707224422\
595394`132.52161478933692 + 0.93105593342444779965283966087345439114216278999\
06167537683996696021017678416348242061064033214882830304555670746841541934596\
275645623174725587859515663265`132.11949076994966*I, 
    -4.5738946474195830427898360070996150304318097104156281914187792835468554\
70809831474143019447627988838458429750767962929598644591863995182791817238227\
3439392`132.81080115491704 - 2.5022964353900079341116993379799306391515648702\
39099523056901291226143543855726756015308226582826478529220021977295896627125\
5384704468079612644690574716474`132.54885375507916*I, 
    -7.5943685848051565509107403236106466606692734863473133641518018484175075\
40320080330306007557548954044298891562732890959759844297626060340627874424781\
0640033`133.03100666917967 - 5.5062248020436190709964770482764252651294255684\
47817092937742299468762234284130273219489973627302854362255272506184648918597\
6069305220173673093873296798937`132.89136893614506*I, 
    2.07419045754047828854257454398426050815364908064408846784394311503688160\
94809574159682560596114706894029926859949264259453535163237342866170895026734\
180309`132.46736362976026 - 3.00887561939722755193443725722859129902043389470\
35103424326158100147649794187071774328500186235414983943593654614357465602928\
997201208660827684045642842369`132.6289192331208*I, 
    0.58108244808500944042026679120936001162616391334364136701173615212286441\
44265478958253542549503894754160116016606691144362036609256138119033727341281\
180052`131.91475275536516 - 3.00887561939722755193443725722859129902043389470\
35103424326158100147649794187071774328500186235414983943593654614357465602928\
997201208660995484093881306451`132.6289192331208*I, 
    -1.9441179788096773106505552339589567695237734514084096091549241479898484\
74556902776709131819070099119956050429034332127583317222414779675065894321855\
6112963`132.43923761438487 + 0``132.150514997832*I, 
    -4.6663274381958355265462217093953966044618804429350262440393642213668683\
84141907855644420654898327995104380225497429449927477473268261734632009158700\
4557318`132.81949020798888 - 12.989751987576096955082847542333140730084294375\
90717345174031442744270980367623792121511431501943600700759096421588775763585\
99098219380481823376846925941372`133.26411585703008*I, 
    -0.0343266909825179997307627059593586289002737226627459632126327463624309\
54051880632886811399712509251851381155741378486473636829539785903746813658391\
6639527`130.68614693824298 + 6.8794269166504203714399411295189698570274731496\
84689626975227527372784680491606858787751190216545871463527778267910464113891\
356394642917316043932093441316`132.98806725913397*I, 
    -4.8149543094763695014393962996441627458320340080079066573171691645094549\
13347840000646219902535374981158755018260637498087573436624297013118143114037\
9163069`132.8331071681635 - 12.7238959119348075974116215336636142763050462436\
91801444465906645647311586119841609159960598282879279027294937954988794275589\
9495906556349914889359178777414`133.25513510552784*I, 
    -7.2177599944888721647726531614923859931519978996473135383169661839123936\
29707987364027135565292238266430385286709050681531542640819095834757493279028\
7304893`133.00891743460204 - 8.2165020430854281596376112386825469923338211769\
26757438168501242846369881765154368535398757474253268498274410704053967283347\
784115327921990616419235573651`133.06520196540762*I, 
    -1.6350343766708040394460859245271387005901483536976206298697729092412560\
67132842944248882383645248067568892915884214704730904490109463849996792256520\
9366958`132.3640418859852 + 0.03471408418714601124824660425486660900594363797\
57964267388477085729996210127584964431893288929619602211527284721193445808824\
426813326625551766065484117819`130.69102071019526*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301015581506641\
045546`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
53965835452216592472714645166`133.1453750654576*I, 
    -10.709756083067738295905985461697950962116071469600744996071060054869350\
91612088097691145774881628476598674333697161221135466997985425938463900445982\
61452329`133.18029457762893 - 5.705900835961465359322732898086972849520222036\
58299937685497432509252347343181364232190810777854577855996831692340451178369\
38296331163657282966702018008964`132.9068392175244*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301034601230209\
02095`132.65953333878812 + 9.882346280302101994911789544691377370738130362099\
92620839975389291037856236688811926258694327493669038607636942224685148313695\
39658354522159283504574092031`133.1453750654576*I, 
    -1.6149651708613786334031463688075121839726429141240931171238111292752966\
02113547644254473268757086987563664126218086791903805287482725920217634747308\
1743848`132.35867815839026 - 0.0347140841871460112482466042548666090059436379\
75796426738847708572999621012758496443189328892961960221152728472119344580882\
4426813326625617259234968794163`130.69102071019526*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301030619211312\
421944`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522167397167233257656`133.1453750654576*I, 
    0.83356787168379627942469229691813771041127361416861673443821759001777025\
59921147616664538750175890834719208203243084249411388501864019337576403593112\
49384`132.07145596504066 + 0``132.150514997832*I, 0.8113661951644301570477228\
69727887478807676287038181703297340639352237214411086112167175025602169621832\
0834986380287657384898745006030740280588272153742893`132.05973190709213 + 
     0``132.150514997832*I, 0.59566804017976508687523683525701050669153075999\
84239202590352480125140020788896662701729966712239757561024254128052460145341\
572282400812241749914109583055`131.9255192970312 + 0``132.150514997832*I, 
    0.16485921785145149962566271731092013835182274452723195494113065090943681\
11730319263198879096892487288725605282685866607127238137106256880246548218909\
390181`131.36762823290292 + 0``132.150514997832*I, 
    6.82804471540197702811583749921143784508311421583644233188327157297750310\
89772539161946162062480326240984544510593480706543837615074785131934798406690\
233912`132.98481135438553 + 12.3509376345068934311881715735405285131509550801\
56710293174122118268547293762978635564051834950886765604630322301975768451606\
5206438322721322443547863696737`133.24221492660462*I, 
    0.81357252916178599799285063533743623777718830584796601248307356510767698\
76933487791315178786363249339568530715616289394221374370175449072036272447101\
796127`132.0609112737412 + 0``132.150514997832*I, 9.6760922652164217240312733\
60150097102269476650382071589870573685135564455312334685727442429691082290226\
4203098421516276392820921946304518836757862603379276`133.1362149987045 + 
     6.3331863957124383273192970590833459151100872907496896083088904982390173\
34925564280698351797703803768815911591379104275331020721203590539958273450859\
0964301`132.95213726802228*I, -3.44611672243071526918011200529695384997722423\
64242648424045475018469824095457075603715297471065861859817758424802107142271\
2422189563068801161756692093591`132.6878449810569 + 
     4.8707951344320799537255179934098373867509956726829606672883124178832778\
54923513293327253624850254876747776302915187506924908777191819588307303276905\
1963064`132.83811486136872*I, -1.62273239032886031409544573945577495761535257\
40763634065946812787044744288221722243343500512043392436641669972760575314769\
797490012061481050047836198692804`132.3607619027561 + 0``132.150514997832*I, 
    -4.8492810004588875011701590056035213747323077306706526205298019108718858\
67399720633533031302247884233010136174002015984561210266164082916910883012537\
9101986`132.83619234866495 - 5.8444689952843872259716804041446444192775730940\
07111817490679118274526905628234750372209408066333407563767159687078330161698\
5931960127176779606641265143811`132.91726005688952*I, 
    -1.6249997737660913364246161466673254422813956339108568734967920192582763\
34623195294251677826201167527566278521051150748317354888796094885087600517756\
2644733`132.361368302684 + 0``132.150514997832*I, 
    -6.1723952298692711676760356931125448313531099116491828129704164820553034\
91626861960580170066230766416777818126427913458042787234981861617363211488397\
7116304`132.94096872479145 - 2.8355933758871596740372431469160531202571391993\
03601475058063308259761926209527572939359389442791909169407794225642583601405\
6934758918515856931571508050577`132.60315895097574*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530104877215744\
0905546`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522131036577650977407`133.1453750654576*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 36.2610672405725718926548585576201380376741983443\
50695329365956988804139996544202390359611156257497759906625426525996124976403\
0963432691010029547535928622814`133.7099555799928 + 
     60.899894302736226777811154826987699739520386472048830266014948263249207\
26608418970563041002646449429274872526326436790914162858306992967676568103408\
13959036`133.93513153670827*I, 0.86513328567636164588070590071261058279343871\
84349478934953608761402909214327238074936075668286894283323490520246035725258\
908499956412459718525768833620272`132.08759801948702 + 
     3.6878410061408616171480657504470243534504264286702262914747642592033902\
98580441885546826560840291643093703024702592186563572469508611458868595651131\
1415869`132.71728718688274*I, 4.779022954861871772108857002683306344051671143\
20782842636682237160483805799599758051993091399273187538514075540596776234919\
41050102002016265188176499961702`132.82985411438457 + 
     3.3874989894225821298252016532710887914314614395377083659841548782065176\
91566970199108681244342092658947187760851385808468082772041972653270625334900\
8334998`132.68039417215337*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -14.214638304449438724103997226476477854730871429032567202661732893730691\
01164467396410712740827608457982984711293750572615508239412404389847307646074\
61279278`133.30325081125133 + 41.30698517744208780271421237211306042227705867\
50942741820578153909609517980254992309201452983311429235055033307886335516798\
760232315977626417641429874608873`133.76653849664348*I, 
    -28.121091012967899232220340279309908777938209492582844370811354117302099\
98924326628741335667347918795906908279119229966748329167211300747661250227229\
87154882`133.59954716381424 - 18.38798302232440973952359652936053363447405610\
56861173124263439724627025498020862102375890942209292983026157195370999113035\
708458272611201169595369055007566`133.41504909192517*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -55.683934569177793695841749071610184419790841537737500062525372228509053\
69854187519217218501802969046434692860185624904257453886678562233778249374337\
02255216`133.89624491231726 - 23.16646460656779477804449445774964434849446395\
66253362203944933389778437254316650552884062953751627627885617048536103457842\
11222972005213789040375057539863`133.51537475976136*I, 
    -48.842780254578426509374129446417539768788257462394905290673654837592840\
32020793569096545186939976848543939880512349077411933703206614206159649584435\
70699006`133.83931537494874 - 32.22061126680372834470458932454049086678694718\
42424954069348763487310136259526718215203016527579805899690206627582340920175\
29470904249281915103169897729918`133.6586487731232*I, 
    -1.2652011223329014328984855647827930366931519998599247105224787132713801\
88122442333335996921476262567403646135656744620041833109494068110844947792698\
8739415`132.25267456632923 - 2.8235707059225327641771682616961591893722348011\
57411831168976684826248562463756252939897027811113073394887922522805126124974\
9985799022748696058334107664481`132.60131366534586*I, 
    -12.978954965170186457588487076746419326369569846813161408954215877280037\
66205179544427284105509866280544585018241776907338650595094392294348434401117\
17683318`133.2637547233371 - 17.783228900374097759895985689219553631585216621\
84472798234524505348983556056745240385795924635145826046795999478190086223682\
61148195738696989947231377192626`133.40052561646283*I, 
    -5.8030758640240775538944759433170769353660005066970986175190977841896517\
14860930023453822155795809221106174422937105800811878256487885018628274622718\
4591509`132.91417324599632 + 16.350650410985620239102787413019310186891616647\
69147034358350303463303384963709858890929975611339669453645948804002850557021\
92473133222982489398809035198926`133.36405003093128*I, 
    11.8187705709192328571438293925110303965442451584858509206422113005717637\
27362093820829534512290251094242027266197399611911113836895717847216645901970\
7038476`133.22308729992415 + 26.184944345802205100657795755055449529461256907\
50895161128302888234413931952191294501814073579328648310896053220902512062064\
10558667548837723972784732463811`133.5685666530091*I, 
    -0.0583323940332451806265545568843200734953982516359979425804574982056192\
33162739038426989214951732016238613131846959834995432080163456903576797926455\
1205672`130.91642479860784 - 0.0245405144146955093135749674625177888359203647\
26083028013955244673134923578761507184651522310980934071719680237834331611194\
098549865149972910199873118588`130.5403986599362*I, 
    -2.6973460769887741990244414990478912683629672234377352978264891336265447\
33787345260184233734541817557045961428280690468278249211163275128491101056611\
4534072`132.5814516690473 + 0.41286540177039042821333115926616860172407736176\
82111691209188176333660973778712396166690258897744601236884968312331909937934\
794086912946200465975805282616`131.76632348823935*I, 
    -0.1166647880664903612531091137686401469907965032719958851609149964112384\
66325478076853978429903464032477226263693919669990864160326913807138811094260\
0276218`131.21745479427182 - 0.0490810288293910186271499349250355776718407294\
52166056027910489346269847157523014369303044621961868143439360475668663222388\
1970997302999586504579778826068`130.84142865560017*I, 
    -1.9973911343549876103389998078351324955118056970041885563172939515013414\
24912858992987715821684704542434218793832065860945355418600982882481180648979\
7123422`132.45097811571173 + 3.7061380549513256210403765733653371749023359375\
30962047841320493803669078216838033332998233372392975429052076303901634510423\
8280157902499368560534426830127`132.719436590739*I, 
    -0.1166647880664903612531091137686401469907965032719958851609149964112384\
66325478076853978429903464032477226263693919669990864160326913807140006924520\
8062103`131.21745479427182 - 0.0490810288293910186271499349250355776718407294\
52166056027910489346269847157523014369303044621961868143439360475668663222388\
1970997302999548710935213120523`130.84142865560017*I, 
    7.25463196449275012599035700308757103222194933729602913413923903239872936\
24930235823406623617094157811451418550385609231684208496394674049910859364040\
415934`133.01113038292496 - 39.4626613400426595830076649855789945744312152535\
50184122949500701496857642976647067083062741788711701699674645365563386137473\
3724419967891121731279714785296`133.74670136831534*I, 
    -0.1166647880664903612531091137686401469907965032719958851609149964112384\
66325478076853978429903464032477226263693919669990864160326913807152022847014\
0303628`131.21745479427182 - 0.0490810288293910186271499349250355776718407294\
52166056027910489346269847157523014369303044621961868143439360475668663222388\
1970997302999637916312932064023`130.84142865560017*I, 
    -5.7782231780126262018715590568899657602733927029937867356203996897577514\
69747177213791349490107973934553622329978479487930719587166872736145685232456\
9718526`132.91230930984824 + 1.3126462333277692151007441577485851649920149808\
16918267314149393536151315330336126657806262826593595454839037888366021538811\
6833936425388287408545096864475`132.26866269451165*I, 
    -0.1343621038085432256401623480992818687692022297472190482964157596998310\
34336009843546451232515938944427039378035406766608598038517701001509225852711\
1685217`131.2787917931303 - 1.32812231416964787346620878426325470016445005054\
13473433634358814675016848705243511276494849687365500644264965575101066846569\
754745809823291913628240661032`132.27375307129984*I, 
    -0.3959547533689525355050346400901766739531399351853446784522423278272705\
64913450527138156676493736466743503306709471097139738866050745703563374844340\
0389106`131.74816055879566 - 0.5569255364215698414480984095566000729492947966\
39218368822487353496364717886067273758329594509770378253417211147044928445050\
4577915524222744889121562843658`131.8963121296609*I, 
    0.93464615218606700091965937720418654171531149852700134729968650992013329\
76439840312412946910905903979277474291833090691994586142714921569599185682093\
069353`132.12116222021348 + 3.73890398789653101798824876972412173792827747855\
77232772879730391229911281187705957602089133600790477626394684841018619911996\
024733512250306247266411332566`132.72325931078987*I, 
    -24.890219812976071158703190520215110833255349379563922949288368875393572\
22187536313572476335955324212240759805444331532109640914103106262442324125069\
72863208`133.546543729842 + 5.76671250559858479990773717712324342423023291410\
94369683731431678985202113254132207435160286703385312704615680521181899697562\
107936719125050203682392362984`132.91144329841154*I, 
    0.29634151921377796323320700646824845427098850988356018235869711876780754\
60989754916361794922841027158112732512194671178899162864420055154245784906649\
91866`131.62230750082136 + 0``132.150514997832*I, 
    -6.0935932331830769901332774679848779888011913091124826403042084824674812\
94242339301523408844524830430081429048486300466799820477722135594514499186005\
461078`132.93538845814203 + 9.10218182100676774428126568069713926798015072543\
40350777818777993713821328110767383510050369011066486676832657346760716707271\
008878195289209078095142897233`133.10966050435627*I, 
    0.49450194004668374199309116575933649728350279268590613212067304201740804\
41417525526328713338262504888172672829545408197571983860548855832392543067314\
923253`131.8446829976073 + 8.511434473262979737665064182925879175408275058352\
83300229642225775904443752090459202787344997952543796267415715307880462555225\
40750634829210447413996911894`133.08051775783696*I, 
    1.48423337732426532453922261225838503730248981948442907176943482309332163\
82664171492207368333740745767170674723672138014863680870104846142748663411305\
834562`132.3220171915751 - 8.238906097216308368612902308211495746766400633070\
40633901975018938133405998099270852656510139325195802825203198757596326428667\
64882521653967747401008715334`133.06638455085437*I, 
    -18.151808836507541482700951985065883016992959270694573888755282238161174\
82452671775510875029043973165420779557020925963999808579720761377757721393332\
52532307`133.40943490701522 - 10.77990154902064870215668067157747480058559874\
04071260037933347765581956562402948587195085344280643879839352620288042186677\
839779172607681578598462216751875`133.18312979236433*I, 
    13.7992567279001385931961327494100435166471105561938416266848549510109770\
05192868270509509626857785065263800170647716170991290588274481758313968847776\
9083806`133.29037069237347 - 12.238277545334839513534503161326465259942640650\
50856637604440485732166690984104988869735531493585970710477123043361906273519\
14875132746832428173991332354831`133.23823529593602*I, 
    -1.7681841291501321528301858339632153329434975126519435719154554626599716\
77409820581515069591960711962382866779804084276902378682865104134859257935261\
4964737`132.3980424859469 - 5.81181095872391818991268921872551578661076758164\
82194723430627655922177510473515085652377619170570502322484626480592853796127\
80101463790575749810290942196`132.91482647735367*I, 
    21.1946378065664453058088111533618857966370895551460317303309720873745904\
12455301724826220833912718701351128534014256064862690059990053361527822484722\
5965575`133.47674099717673 - 25.118189959356773250121612548907052645212925306\
69721333483658874857123622634075545974956439959810989880646130894105431005466\
57630322228019614998298117413258`133.55050333835155*I, 
    -22.326466361132895966733965395860374287562372707339991265527064152588889\
33007211498105546861697791732916229505136375015098611052361794235502692953899\
48421724`133.4993349899899 - 21.542640656787754800525868782361766439059437441\
76009426478266280395367356377388943392853096534411254178359319104592676772712\
41441840816229761397759589508717`133.48381393506605*I, 
    0.43817518820718397658261067104434888773166859927951994246602456775997689\
35326074067195481540733727056362075644776776104556030329655130126635353566210\
424217`131.7921627797062 - 5.558883213828611641505445216497111714972828024977\
53279512264951159305041444701840038629629573491919232387207338006427769439227\
0901253923295554997952513831`132.89550254790535*I, 
    84.0126465659158157477332034607449616663388663338233009065691126903077804\
14365032895949423498342331407830376583403204744017617929271740835505384120847\
00794`134.07485966389848 + 9.441003943207374645710817945523677863749910273447\
49908051633885811603893460385994793394480103998270416400195583006151637677281\
80173844955434847772518304424`133.12553317685592*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -10.418824444932377190977718405344219279331034949283614819138563827804541\
82178237708036025828016516128045912728688438817138535961054517135197639339768\
52474484`133.1683337181506 + 0``132.150514997832*I, 
    -7.9831853353870102549755190588038288512170602348283831490266998673841247\
87180535595475065522545367944274776009537134363913271105153816883629419743308\
6149788`133.05269120967873 - 4.0794633877151006334268875840330247077650744080\
80600044454712456401906716151333155447975358863849663369099951625017168618456\
9086491986663807177642889163889`132.76111803761768*I, 
    -27.970042819941417256587691115755701830302840929673928034134016628308590\
35720983251078752007840693338593315578876832939774756807824294094545351568698\
40095048`133.59720812907483 - 13.12476058690422658963052837006391535672707494\
22741700022019366991039909741483826096605565938503943628248646839386110223475\
6959940478264138734044060483447`133.26860638787306*I, 
    4.47563169305589219543360180304664056941529925597073362795602689605641427\
35213411846775106255553590572637214539740308639757064128113532010577414721082\
873495`132.801369338366 - 16.557500532907077087809172875317687980720779363069\
85231191412408531709890562198848252332294113452633386763175324643383912727328\
00216805306518937866352269623`133.3695097755288*I, 
    7.93030522877707730272685977225510961282612590109065604013542167018466901\
97580311596384755369818049200790116382595889187814421526911965800121868384905\
929332`133.04980490099103 - 3.83966892046523174904974794345547233487986992679\
98714262398843004018430404042985634144564756995866911462493015722586537424220\
015180926588934934437575385971`132.7348087763105*I, 
    -6.6874678292342844041826914124116454566034538882034825374383346304111662\
86557223133307873904431423188733191207259506435411989687829560225784202252264\
0308779`132.9757767036471 - 5.07695907707140994770899339263521407845588954642\
72749326134486825453489885530986432346815634684394702650302027224023517663879\
397727317968110266144007052226`132.8561186606115*I, 
    4.09937648334373397261285091756400736158816767404767614205688584295660561\
75305176928307649223453454408838630251877963853043852011956689061046586931825\
78791`132.76323280322595 - 12.93342574653853249177702815600667674880813599732\
43663899672239245705549796234472056591163958664596162420120749348362936863300\
741340967948442217586973287502`133.26222857188193*I, 
    6.14902117608760456644511587131804129425132220883804103028162771256324913\
91950765813872776296469734119855642421698310511861682374562777305237517789825\
444242`132.93932098650882 + 10.1000479264658112867576794015821379504626110727\
42733225691020933877697834307844725622164934068062258579011717360697196282609\
135755183996761472043704464687`133.1548384324216*I, 
    4.86282337350987466482472848382409506706755636970007922202955363201462442\
79709571491360762551440215963859771800367391326342764753598348487002350508877\
959262`132.83740349333004 + 7.91088354022112368114355117873878836098088669582\
54727498995374045196806768577267583205377923431499631120136135612611617619963\
172296168042434646572331482669`133.04873998894203*I, 
    -4.9547766771066044459518015452199754711138069024424935336862842306971220\
62020100191809572306177619659854355719192306706943772356986145050656063915580\
9714354`132.84553908246843 + 0``132.150514997832*I, 
    26.4004047264349276498517852192711030947443733461391093660019248834271710\
87902883882114724233145167609133414968178175317018491530152721481977435010720\
8469084`133.57212558262268 + 11.351657189425007029314924609730490641705863470\
29914818826116563356160416808380984010497974574578243184149677542248065392243\
81707187540896714065565095802657`133.20557426514847*I, 
    -26.970420110720788229392482291641613518650530878087440059967081843308228\
26709012118573313184619296208688590680824886902414527802209437414246253025085\
83855499`133.58140270922175 - 11.53575118364924315278731078437052510561206734\
37746809585466085525067424843445261769860614784232222721303604314429996098421\
374958885182134188587331187316612`133.21256087794544*I, 
    26.0631110038976628658019348187598251829094848569432301418521112158890243\
84128179501958987386013293704133793970981083138684381960406475420024086873214\
3223178`133.56654125154114 + 10.263653384543677993146282472910469811785973022\
54285797478455478149016816506362638090219774266955487972495750424116153573430\
81037595451874597102687727732399`133.16181697481912*I, 
    17.0962413479763073032900770235594719856315050536578580559631663833010366\
26455427477660843873921249792013082693812528629633855402871509949780207339110\
8028541`133.38341563797505 - 4.7584439656445851030527640008267851757146108631\
99956121546608024246258698676755773990871652493773731844310844505949712912963\
4699874646964906515227199967407`132.8279799573564*I, 
    -20.868821823103236813787676479761889752449316140661475712200876244907957\
42080783261043901624595822523013448942834735641397629105666344806039812833214\
65213603`133.470012928921 - 11.6025532110331301952055397537700250294515706092\
14806781218574233855018075696957022728762945783542238357079406975030633793381\
3509091828445256036525602147201`133.21506856666667*I, 
    -21.930218351281970848455690682839700465200168358754628664866269669392866\
20909447781362786230620938091997329309036583080133791877656662934586965298570\
67612302`133.4915579536447 + 15.331772165440056415722360061415822329856342104\
29497664148300311714436225067652456118868663591759440726730351171096681601772\
04452237871913787711831423225156`133.3361073547209*I, 
    28.9198658615868948267590375246332035767123610866325421823898620175706662\
55162229120916731718232378080488553653610285217836982489439082493708886589495\
4624086`133.6117112720801 + 5.23476780124469839985345846300333480127433865821\
45553331424462031889083280759102796799237010827261075579373137142694777399361\
786719262013146585430665979597`132.8694124202605*I, 
    -4.6098182018329463727001125267527793176994676367704981470507400746935227\
62991890748193046962689257903671940737037985618300711237217364239818502257307\
1650603`132.81419879621566 + 15.761350436678477618320469660927329042248792338\
55218454168061102116777812275537370606743599526282370787969050493531825255760\
68685296561507699185145729857699`133.34810842304591*I, 
    -20.718556874298803605643930256412645807606109140361575700479261752094605\
04471627891986150927219941831568738993071566578119674079538040691790101933126\
80981357`133.4668744997085 - 11.712141853664522704895299932734263452927738070\
50973890496669277943458934939422431580785156153729383437784769361522831062869\
24897497889247693626882596141658`133.21915132161212*I, 
    -21.912380432386667201798944858298836648463414765289597391181897054371181\
20782775899234749200439037491550771182166131616850311322594913924057813602832\
33086499`133.49120455715877 + 15.38637131920827920808764712866107817726749214\
55032812359458424831525024488496296136301781248101398229848965795606864537737\
57826870591430343040299362255992`133.33765120688636*I, 
    -5.0348224188231378899666457501188130500548414809163213648606568766764967\
13058366509838387045309988292653985041403596255447692934279406362176395516436\
9056253`132.85249915516746 + 0``132.150514997832*I, 
    6.58350152499524108964884007961159830978976443548804690222431740261429111\
90204183160928606704224054553848054898935688155353718024771891047023065716922\
628245`132.96897193833217 + 0``132.150514997832*I, 
    5.69960261358582556552221206191934847259527877608293938697389778997120756\
46310974266837916189229768945486871204892563021057149960831855729976053470364\
666388`132.90635957477764 + 0``132.150514997832*I, 
    5.43255944373892307670163919288238626927231952760903052232583791069913529\
96511158241485562909869524640669992173914724068615766238629458843206847546450\
176631`132.8855194849546 + 0``132.150514997832*I, 
    -30.560401572173427178173101567206652140301031102646727369637714480358452\
79913999184540506561528248990164116971101073042514528996415251649266433582662\
39208608`133.6356740545234 + 1.5601679921791629225678993741232816916573964829\
55871211879954365404565233787626326000923474811445605103939205994277386025202\
2998363877451543249326255899047`132.3436863616662*I, 
    6.56554576855399143808715550277857169680626068469254935930222866124402041\
18432378277117698553472374865912724491995280624204063324004243934916590050476\
392569`132.96778583098708 + 0``132.150514997832*I, 
    -14.460636525179697610040952579689799917910956836306075519857177967334590\
49513541262958467121883297319157820777826916606361241600145633675277207074906\
60278414`133.3107024078921 + 19.454978511322103237894720175284411926737367582\
19199879969302343676388573788622099277193196958776028990215903055966920575776\
1860375853282513736887576334233`133.43954575327916*I, 
    0.01206676868802364193445311150046402639625165857994892412890839468125719\
13824194084010326909632922006730909700083176562891612240213790243207664866700\
597023`130.2321059855067 + 7.079678674348227154069176891807707714484082619309\
12273560523616037125495123784716870212670387792423271555288016483717537646453\
53541902422739661002457961609`133.0005285446285*I, 
    -5.9546616310329164668992511901544966749896111169331005136950054731775530\
03322958091066986099188799361892416033015573314559791628962338510091323651920\
9798462`132.92537208590934 + 0``132.150514997832*I, 
    5.55794290244440612309376774774878829523570963960677150335554217805996566\
81745582498431045054041076101228509026680225414777434119661074892874781128703\
881514`132.8954290787259 - 4.899040006134263689213609926196866008470715658857\
76796962817173107688216314737851906857286049558547827144683218347198775317367\
07975606359590689879867326736`132.8406259838024*I, 
    -5.9367180644062886529617619682179954974689917177032100573930570244428318\
79645254027328883814771668685447735808317535761381470596526756547065969675480\
9790148`132.92406142254043 + 0``132.150514997832*I, 
    0.20669900965394521058661656150451544500710889879245375499341827857350263\
54602045218737466988831703383581717113561254817982496589903818938290975790133\
291736`131.46585339365203 - 9.05572594911004536403962936604967636659269316862\
70267426706057198753497832877551191885387565349679679638263902768540810129060\
360561358499641695728411988343`133.10743826894318*I, 
    4.59198028293764272604336670221191550096271404330546687336636745967183776\
17251719269126766608702518992063594683334709854659056865998741346177556000875\
90699`132.8125150124506 - 15.815949590446700410685756728172584889659942379760\
48913614345038717591832092847875850892748415536912359728357278503789031364425\
01764603898486607145100092828`133.3496102699301*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 149.209704332092018035175457226510501031064130386\
27164894446127899284769931839201846572595359787531257730040998930405091891400\
26189006399832723738874204865318`134.32431206762294 + 
     40.809389257968379070303801975458512684178955789387887300102267255131714\
71233307177847550954173344597050257537600532545492582875276930202221694700891\
52801953`133.7612750931228*I, 0.808391285651256286144521154509813126702239447\
60052843633497303232912856070326871337659587969328884780895669631720212272139\
44763867212545597999854282336805`132.0581366210647 + 
     7.9087926320897804845489470717572881634471773652109394992824987323135692\
71432545294047232496897105346983911237428416750957610322514269633674939405460\
3361137`133.04862518635582*I, 9.229659126208359251655318375710646404563797661\
04870344327217548724303053776263542111426731189940971315245345252397298046809\
7133004439438504268619431109014`133.1157006596011 - 
     15.816976804089291704012304642661024529541551311678080591582232140219404\
09264057460891684998609540334290101537672655414936167591305432466683919619752\
31695755`133.34963847555431*I, 0``132.150514997832 + 0``132.150514997832*I, 
    24.4945969323614977131277056418230289541420201823720891764140679438805369\
70222577193902285898642936007245904208248139218537686262737099401663176514460\
2694683`133.53958529520705 + 103.91142641669366881305256259784792765149907203\
29946170268200007247614761041387168600739467927012289986363240680830598447626\
221993373286025948061163393385783`134.16717830435806*I, 
    -71.995178352806637934807549465648489666853735140296450409410234289443915\
99431787591187514406011393861249750589827260419119479070105104612903252379317\
73854556`134.00781840975094 - 7.329676894121237619129283119183093352223899806\
48882928562243876553943560014597686101318629939938949587116292618639757878388\
40721373692344129934599232245137`133.0155998283813*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -114.29203984450621953285759584807707565022224713509413240827497899559841\
72659279480800606439442841222158225004920697502683079518954810208524747367503\
99006926`134.20853098175317 + 42.81617219464373752379750670623456059762663931\
25076401254037683471189033214667937603695835859660880982082759816345238846250\
087560656365374408485148122512712`133.78212283619789*I, 
    -111.40877036374937386462928641935016616693599878652331745752739907874320\
68011110965990019769061540512681410860202237270740879122409502449097631124939\
144180537`134.19743437871148 + 62.3012883261985056396745692269419973448057748\
59050481472445745769522842194601080060070630054671106451443296463605948747320\
8452782823303825221486734316158649`133.94501202534468*I, 
    -4.5336999916881831601917795835963506527612903131604534413820739392387806\
14112054813668165827285231568358503959549848911924724538047787108748905239653\
3752924`132.80696777602543 - 33.790023906036195111767281233261155244374446125\
57530732864962402538901866159908956581300718601769114439265952403527966233062\
11916917342020763428923376310284`133.67930349686515*I, 
    -67.316782939845960753749349255812265063926863632601421230180859756274973\
81143018773147022714746925491289506016452625122302625605159326997379602793258\
12770883`133.97863835075586 - 32.10838988219112835391758122762378176660342888\
30443329050121624097027485866888349627046765949333915826845052611217866767180\
026857760368004396769977896747755`133.65713352567155*I, 
    15.6238479696742568378359334820907131032367127529141703120610570251664974\
62473863937242057783394416567782336703385273739840528977229185791015450332031\
8542934`133.34430300216115 + 73.257443572890306167854158505620889690401958947\
58048579412058444387265692493698225916911481135232167578235273133498618525945\
89059824431196068787923673609465`134.0153667570751*I, 
    58.7998461386447619120205499099161540365097085516135769655543426406134223\
60551053475982059972126331590674365649543028218844044225453008879429274666202\
339612`133.91989118749274 + 13.8540621129492986577011831550785593285498210355\
32877563029460328863073247032819477853392501125191296273260536933011185522123\
3406456450361121709568634117072`133.29209212824202*I, 
    -0.2059184762054294740491984567512073676356133501967896661303390462566383\
94398059961630002748239380074272531914149299484605335038635474453785655698254\
7228006`131.4642103136296 - 0.03051435975685724036106619113954031107505789725\
44276431126071075749843771690203220799438925388036986730125282862849995445666\
434292759757484980689712950821`130.63501925998366*I, 
    -8.9341206284652042077834830800714899022223308379287018247952441291027052\
11164234676912852711778952125547226932949318948495740776280273635225491329010\
4614517`133.10156680984997 + 10.113510569039637069201256038140308739325327576\
92835226197245506070063396564926963590752382217767451683019005226366052857605\
61657410436563930001106700586805`133.15541693048738*I, 
    -0.3598256753068412589330263124649075493874308039455478112413230295021621\
47349323584761899204945629888568754370531594078328929943723358299170312577082\
874329`131.7066071469645 - 0.251063346748622798603489680880771569982833797433\
23940106517105279011412574742460566688574743537761539817790954468461312796193\
72103683625549179663814028019`131.5502983116332*I, 
    -5.7740074032725224682762056167035185734339025271753565602279905016183681\
15036794282579130783727746553748407895977767480282956774579448991594004638820\
8156816`132.91199233421744 + 15.343270392070940647140472144134961968993266879\
68425557209823670214968974028667567492406024503332934871358104797560792484933\
33907521362090339876222988150713`133.33643293644434*I, 
    -0.5819527589662857726499337156225844804414748698767508940830179335956246\
44602808767314236623498389576056803506780808563068802141455824912007418228013\
4064932`131.91540272929808 - 0.1338435664076457887134715732188388916483714996\
05618605781226605517162532288234946118508712666340812596393902623466988871714\
7910106728592054228276601916041`131.27711249819012*I, 
    -27.360805558988708435516276359484445881840965159777961539924983178357484\
85460895992643914633308545037594381526424591960352091297823573917743437971228\
40498178`133.58764387760058 - 7.485528690052826925195693552461680301338179613\
28071677923664385168377269925924425474790193966492968347196006816362708975903\
23196626600968458049644868326643`133.02473747706873*I, 
    -0.3990567729256715000414861132939878642207722558392283984945719943768101\
82118500641684825826404659404634295402842350729224240861898936488898962287078\
2078765`131.75154968403095 - 0.1503347823311664095802758851784286145798052873\
87680836289372904193894714774145637427159668302464261698915998338639484915151\
0745694206344189824442860623479`131.3275744709464*I, 
    -51.959083140897162951700125753093497592677662194483870021393632075370818\
96688967238540752117426846723060171538399320864326691905616291958359688673803\
1923271`133.8661764768311 + 46.9621617865574986668432748435619535831384133786\
57949405254021487813812428859922482619474079759895786438189601510583937246824\
3936177078269417696762058175141`133.82226307820025*I, 
    5.20054135299162015467970454985611064580487410176293450780455994103623216\
58298789764906829072559433908023448466690454785246669883675575439490391808518\
43892`132.86656355192446 - 1.011097133938663771181617837256799149809828241041\
97920655924987894179914261995048973792376085526336452875708941506020828730619\
56584886907508964346025146004`132.15530787716898*I, 
    22.4339690376922036750635621848137551466624249319917507181552579563822368\
49380297124615752248206529733162850389412543089822405422981737066382551669796\
5207454`133.50142111397747 - 33.922201592225670886228274071145859622297512408\
32120704062525085779824395503970054386837139962437762389834213365574852258095\
16443279110565083513059430363704`133.68099902857256*I, 
    15.2436281401009934483768477520783884291655831662407205941420409916576044\
26125881888620727477532443741290875870848641278781432839688551523243863431283\
6215917`133.33360334368703 + 16.820738509844264871540005823994203132101486199\
98914756418417406948893791600434040920856791564234190620515309269581582180113\
30614163198346956431744356026646`133.3763600572909*I, 
    -38.643518391288292198252793892018459672508898754703882611544768893631945\
93531276444804172337637186890068388709291034599544970818718836005193156226349\
06569945`133.73759165875242 - 68.35535543442897369249191948738662583097549496\
16243066454321295659431198338872502049578443323727284740512215661844254762703\
362105158990421992360166087277728`133.98528754372205*I, 
    0.26750697737595240882378451126637904081397793072553546889020366158148043\
11561843990090117085949555458925523479658577899957622965751445079679160507162\
951918`131.57785011202608 + 0``132.150514997832*I, 
    42.0747452486360454303547983102908263819239514989685834173726651543329502\
79372599722143445537686716363113491906618248746670188525932504894021654983096\
2737905`133.77453649295055 - 29.656784645067271825804613697098433124773605507\
26206764867302262010346195367620632449206477985536529172479076084878843944610\
5629663611858716172334296839014`133.62263906136184*I, 
    -19.707273754220189884817542751091585825231142042495991260087773924042270\
50065499545420928741513415831334035183380087322883134269417360907771416199848\
04703792`133.44514154725655 + 12.50771684508668958206555085197967826773344525\
86337743587142981133406886193918708209096437049388337846826479458598303299623\
162649381279573972565591265766696`133.24769303877446*I, 
    8.99061693737401632780749909048426145527741596698290728234294496769394659\
11770304777695038651478016718340508305441193535729464316467210502441188653498\
484415`133.104304491935 + 19.939569797387138896688997121073540971284914037090\
16936729578794401814065632857591538330870228436027333914522839032805981393101\
23774230932095114979309287178`133.450230781866*I, 
    -32.576191016697601328716826247054312584611341716015612045665607790277810\
24038845795581754436160141628480092401334422604956417729304223674509132929171\
76577847`133.66341530072847 - 41.19639298787309852085629932165062939941211228\
45528795757371294576525742437914527110538342984895597315287455446701629514506\
606803813173934134099845430133474`133.76537419022338*I, 
    8.78455862691762768656067326919962420486336265736106990102448590258841459\
79368461211053135894890006051296848410119085962518966103460057826451280104912\
504688`133.09423494343457 - 57.2639488063199067491532687467040312036149222896\
79286004667653531398695501945893463476984487678390818919551303704485452348429\
0965251071390687909124331039488`133.90839629062106*I, 
    2.00548253918242712299205991622696994846743718690900917102649297051319316\
84205704528880097241759795143786388630896954246432481969099683833748850460831\
733054`132.45273388296306 - 12.5899109026541777869994473669176637455049690578\
92723613831742286847485810722436159404017741190132282991749246433540717085651\
889760187555843351396467936131`133.25053765449883*I, 
    3.89577452099829531147694239120238946266501210284793415946925055008568505\
52716065169436633232131666469203433337842297248697627253794106567888737511436\
235533`132.74110881074083 - 107.909885470450643477815395508461804582345295158\
45142530255357888465564134037722594828135084970253938602336041169845875350701\
42625084529566340931381020553567`134.1835762294344*I, 
    23.0663558442143348358075471450428141991911934410843899202887409382648334\
16174021667657596517826496275792634231352908494422826108781185687407838657598\
9313393`133.5134939854281 - 29.2222157563516732770209711763514925408353933620\
91076298216569077210551168997900973523150857853691960318157714264057108174551\
7978470616865230948735569881995`133.61622814078802*I, 
    4.70955463323186511998021454327127040836044154160621230065475659402833916\
69234701240701283975934213212702493820709512792447325559058574641394518052597\
377274`132.8234948371318 - 13.66429635820263558700004339544192592578003374984\
42400448024096195126561779861355742308149518259744650390664512623862345625959\
802883765939961294231930658233`133.28610227047847*I, 
    215.076191758202420989256607659294347786776277791906499699394004140396183\
95088051744663783805465789380383330179159237582388669646321888437621882904070\
13421555`134.4831073358796 - 218.19514460203752183799801248969923965695675083\
87888274974955923040694775213749981206766248241048592354023082089685139869698\
503917687275141198480944731011298`134.48936008003298*I, 
    10.5535730098251195437285241814720997420310877762960292523150835904084034\
59262446131433371317263487084872827526803429860519180228850914980687928191334\
5007992`133.1739145167779 - 23.9974253768438914345725762782773447993734611862\
23104897717409971967576261294990116066314978206809890490051976503993576885571\
9445551182364654591985606955413`133.5306796476849*I, 
    2.48567129907120070184081292737071995764291518279987722412486089887977281\
38492387716817434570952303952138455462311558332659944195525235150523517334167\
946765`132.54595869557372 - 23.8072322762736186487391617592408667284672007690\
53040515603394950894670081220121873226654143939467693319735734846397251278041\
1316198366725890911251541594715`133.52722390701223*I, 
    -33.349931086242503028604845424924497593298737811683319451926533659098913\
93497201758877836780357291147920787226568571002894532760049474942420421679179\
43176515`133.6736099386664 - 12.223205451015399607005541331573165940726200716\
41499852902302004366628608014813453429254479699465391598842606078147710707969\
70030529464690459738256091758987`133.23770010939617*I, 
    -10.420640722939735193371527573846447864441998848901352140079747995645995\
62568927298227720082608339274941993648042193470600484364018127842235306111555\
49987387`133.168409420623 + 0``132.150514997832*I, 
    -8.5165025640714550831449920240282980139578623618293040343671392019136312\
55299094518493053601852032755197303955411397395911111629865608866924140762857\
8453927`133.08077627933983 + 20.100810810843318268987499910185288007624064708\
57777044169988846085360601518974567291053232197371373311019676627858311535563\
65508939597937084122608037268596`133.45372857383822*I, 
    -21.557308205916091986767949217007943554782309888578524640536525807314265\
31939108387335124509749227235615724468409878899939600610648230294631669909819\
84675538`133.4841095287298 + 19.455050745224865095476595592294768257020834230\
70954298571310879024231981851249200867136530900537992822950327542937756818240\
07165424919032791171183479938943`133.43954736575728*I, 
    -27.330366966496046417310327631481316727846469113727384840360041184546183\
65946248884175586716407743343761638397442370435245730951244000222513431988112\
67147091`133.58716046086218 - 24.58089273287015264763551693593078274430348115\
73598586563636205642446125643238820849408046328126187585458442467419322272604\
591443345841314400802215419992972`133.54111264944666*I, 
    5.82215746513150954838546403149861013627862134353714180878135191565197265\
08813124406255244508863745530611958392020449458486906625666127477262179434272\
623286`132.91559894495214 - 20.8635739774440888768263861764267708764220647624\
16662545216264731930106333180815084834191056152854034747991494787445895130100\
5127136167666574758664023504628`133.46990370392302*I, 
    5.32872192385560706539893836223457707673050251581544112626339725051139952\
72476412709710052324369362379439001800037632263063528149736390062049487262285\
317147`132.87713805526823 + 2.32996935707238472489577135680772323714659795352\
16155354193514646526131973824240124930532322287761905544876678922434195968932\
520117576242074210477484339005`132.51786520720913*I, 
    18.0633403490135610758958599520413991760260189378268835761866396369248031\
47500267366709289274112385668486493070958494863312984016625117824822169166368\
2859797`133.40731306280182 - 0.2481806517058012985934464557142859851015314674\
41957495975352782240006133764993271099701112389762601132667188497275668823744\
8346326964199046369693912199448`131.54528291848808*I, 
    -15.743280883746554358007076225462488124837594488781103900171553818030068\
07914756733096977191014914411590130182196099610852777204644011477749380242549\
44066828`133.34761024181603 - 2.393217457557783804626244805989882380078352162\
45336552832087094327661684730766391137750161749738345296132681338461078570743\
95727319564683300327004832701594`132.52949716001694*I, 
    -14.856359690525548618454356586306982457349215049499620708236041277949388\
94920040483514137301864879199991757136546520393282824274556142556500976611361\
14163637`133.3224274034883 - 5.5205390043603234713402199083942749705145480264\
85138057181686387968181084856712004652565849605574238809257008129047610007644\
0651210246980036890293918509494`132.89249648048718*I, 
    -8.6793457601344382266059739991292801711180023963194222293753971648603355\
13141067785408318457037704452423477125374652438324002971176658373726708176160\
4952214`133.08900198758545 + 0``132.150514997832*I, 
    -39.996162125318833262594492451250411407731382915530887478059520403502503\
51523426788573093633237404823675591722436703103185676480802298745435869581749\
94679971`133.7525333179659 - 5.6394799188877967060570282399230096246883922117\
41877350957566933371333962080939668676306468016610349896362805536997327196347\
7939151721186356680337575169708`132.9017540523877*I, 
    30.0977026893928473995405284883651177876500731409231553033816668328963785\
47093724734489679227991084299545320094636732318107895733640525908368131244368\
7695835`133.62904834567183 - 31.916046950294069957700962262494348275942356971\
02936578596758697115114898412329167624274094434361556212003793046030122934954\
24958146974580506376866336455705`133.65452409310504*I, 
    -37.261523860779033731771707604476180612480680718921103915322713582603172\
50813374498201430929733330552626141059708802574404196578995500938678168385400\
82585745`133.7217756098199 - 4.7250448844598093572849112815611149141448517084\
62397032432733910096609097047842016942126110357836168232274470788859193133060\
8418747870499446234920249085487`132.82492093617583*I, 
    -8.6505930580001998642663845866344734089733994270722384246191007955321015\
51774189639827572184052627747319377515207344219646429702014047657656484675323\
9566638`133.0875608802087 - 1.54895727510642152370509692827236516807611530157\
61602684987150049099563423184372287708503409083238051974881398320439199079168\
146725431442120243022268221316`132.3405544366103*I, 
    2.11090126026036919250502308316288051624548963681039516787220554882746337\
37706463872069824356483471306816987711781428851187541554508722469784104416541\
246745`132.47498291701035 - 34.1761422206436296341023787661570864783999777170\
80950529129162935363457658077697428250238270438015535736412280781077858417627\
3846101235217891229140042257022`133.68423803612183*I, 
    -21.470168946471739523816770979270967884542136860233067205981815460417303\
48372561313923661043518482974814743671603118911264878177765257827535882727701\
78501992`133.4823504596987 - 15.759695112049782249345741231227908962859115804\
91257194073688864658789318331532911227458547467019888212159357085773422866093\
31612202658929027768591318323754`133.34806280918127*I, 
    15.4834210223478297647194903185126386994483612263680453356708077880265132\
43185190434432679255377806553364690782844054238819919837771399360005544763870\
9656603`133.34038192103816 + 14.230129628333860601201443154624629270283841418\
55161154531747270697314450913633931050160774367580173886238325342043147516406\
03261489831803866844827131755178`133.3037238541084*I, 
    26.3052637481244268432628014598370539448147894527373742211955092312715022\
95392462219738418817003431097117295524268311472222563119930058937141017838553\
7659172`133.57055765841417 + 15.737032067287504436510299869765100301837675351\
62778044277313745585495967984099610771805359362047794374815812176633602559054\
28698648595688008899529807304907`133.34743782761248*I, 
    2.53241542506489779414971431982614564446589016292043519048648197929852305\
15129453440768561641371683510077776119512185852895454686123776326631555378602\
557816`132.55404994799818 - 34.0696358953469696037838277219996822563208946989\
16747070345351562001691781393559657127826308562980869422268441894494372912454\
8237031803018796869022731640762`133.68288249008825*I, 
    -21.526934499449897179916093515619944381280864110922593584736644973856529\
21254252215565204159135348829799626088972147159406453629509451504668152235080\
98904271`133.48349718721138 - 15.57671305863010842914924412806731440062604832\
34369064114724340981791005225116537148595433049719037497830112829865958245867\
879226626859820663062981940015813`133.34299081759335*I, 
    -6.6262329209891559431943651898522277560364130559716827795886972380624432\
58438567451983161124757783850426757429424879902159722882075076785974357799697\
6284402`132.97178169568076 + 0``132.150514997832*I, 
    9.08069835279317127375077698619743124756204373713336124616420992785233984\
01993736970884758901358431124412317174329981388750257166329541482854618812670\
189971`133.10863424713523 + 0``132.150514997832*I, 
    1.96123029064076126881840729195289534401278995702810163755618032207209771\
44165084551984159053056873058264392553167949112376043448236728872195151472680\
395695`132.44304359001197 + 0``132.150514997832*I, 
    -1.7485736278055366258949282022377318224835127380843926154260297267390838\
21942779954713269375585040715908453721178501757825084873557695892809349345805\
342895`132.39319892185298 + 0``132.150514997832*I, 
    11.4547542396876543388720717888029740875250863838909767790914924013481354\
12876873948925477188615410333338374768349421553547772585054160481749268920551\
3022123`133.20950077372385 - 29.484841559642109084669336505095893473885206948\
06319870192469734386494578124217750046545159606831906274833824365183038397617\
336522794891563142569460844319`133.62011379621825*I, 
    8.93540344439282393363222122101300401370858768613267183018315260112818444\
49234124353523008842595444921385281165605583948616873244703533850014826027391\
895624`133.10162916404332 + 0``132.150514997832*I, 
    -32.535196273407058130365761574304619304018125719048153108263278681511310\
59234968305634828036334962781297957355691584061322175767902447338443584093833\
97341847`133.66286842885577 - 7.517466515416568145907985758752230451800450779\
94636654797231237884440248527667852930606144632119718738800506090355818885489\
28839095372369639985428627510541`133.02658650015798*I, 
    9.60250461689418873680323176701978057915355970397128139153215899827647934\
13322881025147623552182278537042489111434658571742343542909340578037497466919\
049266`133.1328995224785 - 4.269338712947363872136144492540978871515070826685\
63537135362303829252795480354623109274592777748122734806187335763451534451568\
49906390570721112378458759115`132.78087560926014*I, 
    -6.9006955801827632930027170297556855698600856963549453538236875122088872\
05661857916728635525708149085805465452882938091892833279090223243808389171048\
0597306`132.9894078670344 + 0``132.150514997832*I, 
    6.04290932241504807741571077752313714088787439639661314374437712886938039\
07343428944364170709475173567700424143127410400165309697399397283373807855493\
530683`132.93176107527256 - 1.76673971457215086887655455387008845480734435448\
89008654822565414415168988658349736229123568464384053442757714928989790865328\
469459230185719778709467317789`132.3976875694941*I, 
    -6.8349966582788055187954570051888988186438157265532526725592290654734177\
77862641181181640533218739019991244980074136118943187477464020962788219396844\
8157554`132.98525330440353 + 0``132.150514997832*I, 
    8.90460664995670246680617057492651665840315730365848224423593371467200648\
96168708747118071063275066676450553176383833530172619132599030886787965081769\
248436`133.10012973763054 - 8.67936419721879434430346227741377292435485978651\
04198427291347669163666775058901084177775524866278115923444997069110658456707\
170046332948834653459116399867`133.08900291013373*I, 
    7.07013620610817206922401698497521362629151742116330676195388792753936925\
95860689398309554567630782179382963083283399331172339324060468719904811318444\
230124`132.99994277838866 - 3.60090678647443319418814525655224926095127946096\
07867233777281056668498857426502812956635008540230346613443244446320352299931\
751694944923217083086837547386`132.70692687714725*I}}, 
  3.239840210043235*^-134}, {{s12 -> 357/50, s15 -> -9/4, s23 -> 13/50, 
   s34 -> -161/100, s45 -> 241/25, p1s -> 137/50}, 
  {{0, 0, 3/2, 0, 0, 0, 9/4, 3/2, 0, 1, 0, 1/4, 0, 1/2, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, -1/2, 0, 0, -1, 0, 0, 0, 1, 
    1, 0, 0, -1/4, 1, 1, 0, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1, 0, 1, 0, 1, 0, 
    1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 1, 1, 1, 1, 1, 0}, 
   {0``132., 0``132., -0.5631495659776480946219244556830282027427323621382084\
87696857349619790201612450314389943618083734723392864430412107460270687189144\
0665447437659834180722303`131.90113875156837 + 3.1415926535897932384626433832\
79502884197169399375105820974944592307816406286208998628034825342117067982148\
0865132823066470938446095505822317253594081284811`132.64766487052614*I, 
    -1.9386763397572069462722690529545261293645428585590412939165606548449922\
09036586598774714027663461068401261103594441852851044865158780028717912511993\
2487916`132.43802030789558 + 0``132.150514997832*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418418423529502\
2210339`132.13176936042666 + 0``132.150514997832*I, 0``132., 
    0.64363949238429296213911610653474332542047191777250706592013455654372180\
34635691570821716003889193450716198827419276931900227650862836594081590818938\
766325`131.95915768148518 + 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    0.01861632965920962776479638188316195147754242778439361450359246586553809\
35838237235293055135864115986525971921299063818812392934803062259024322668272\
212449`130.42040905869447 + 7.85398163397448309615660845819875721049292349843\
77645524373614807695410157155224965700870633552926699553702162832057666177346\
115238764555793133985203212028`133.04560487919818*I, 0``132., 
    -1.5528850225346657120192670156296155321944873311017972853842595494663025\
82970114504504966361321925673647106113031021520088181948400292425194448893421\
1588446`132.34165429906778 + 0``132.150514997832*I, 
    -0.4503124984064418422002662628952404998299723975792214964511400738715851\
03154341970107627000148939638240344575234352969254991316356396552195288735436\
4067933`131.8040289987892 + 0``132.150514997832*I, 
    -2.1134486343108711200228845601958783505695106581594990743623979040148171\
85033938443052176903906759385977836724986909389265210280911049286438515111427\
3065766`132.47550669494314 - 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 0``132., 
    -4.2268972686217422400457691203917567011390213163189981487247958080296343\
70067876886104353807813518771955673449973818778530420561822098572878181883849\
1057856`132.77653669060712 - 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.21329294528968476138770905213177956335451130341269015499527242511336108\
98726069378625395625772281134306886261034032997734037850560796678547126997362\
127016`131.479491489135 + 3.1415926535897932384626433832795028841971693993751\
05820974944592307816406286208998628034825342117067982148086513282306647093844\
6095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.33469603721995713607990356504405084026671877976023741683665892280277345\
31156658970214396750729570578286137563981655794766015380177962673937081194304\
38384`131.67516556820084 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    -1.4894785973551213902552591444436326898688133899283137511539767035301872\
45004436665193172857694658909494122558562385471871592388668599050937669392193\
2745341`132.32354926495518 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -0.7447392986775606951276295722218163449344066949641568755769883517650936\
22502218332596586428847329454747061279281192735935796194334299525468834696096\
6372671`132.0225192692912 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 
    0.09851385209182504637020655457030763514622574211114311093813480015009621\
94900227996716817529595090986133075780830454516521145726147061825632676541499\
646075`131.14401229903086 - 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    1.07900193209146904326064478863696575773270787253103598837747946503324413\
62792142840010306376884576114323064955310067249594831720913828372357346473390\
595103`132.18353722017562 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    -0.1501041661354806140667554209650801666099907991930738321503800246238617\
01051447323369209000049646546080114858411450989751663772118798850732465696801\
424583`131.32690774406956 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    -0.6895271242860563892638317180164269962317733705774411333866421505987889\
79254769543376604743138897858094011965796012080314167215018628178988981986724\
9453021`131.98906635274716 - 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 0``132., 
    4.22689726862174224004576912039175670113902131631899814872479580802963437\
00678768861043538078135187719556734499738187785304205618220985728781818838491\
057856`132.77653669060712 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    4.22689726862174224004576912039175670113902131631899814872479580802963437\
00678768861043538078135187719556734499738187785304205618220985728781818838491\
057856`132.77653669060712 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    3.87735267951441389254453810590905225872908571711808258783312130968998441\
80731731975494280553269221368025222071888837057020897303175600574345606480202\
33128`132.73905030355957 + 0``132.150514997832*I, 0``132., 
    1.55288502253466571201926701562961553219448733110179728538425954946630258\
29701145045049663613219256736471061130310215200881819484002924251944488934211\
588446`132.34165429906778 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    0.87083946897023769468914068046058580944417283097233260313556055629285904\
06784374599524912391806186757093525552786303093608379462398723848086029073646\
091328`132.09045310213253 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -2.7421552876188258741410153181430878888433191226439633722374762037487664\
25871656522959721218917291490980998954770505012456446792831293774669349681091\
5742537`132.58860704297783 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -0.3002083322709612281335108419301603332199815983861476643007600492477234\
02102894646738418000099293092160229716822901979503327544237597701463156202467\
3446285`131.62793773973354 + 0``132.150514997832*I, 0``132., 
    2.11344863431087112002288456019587835056951065815949907436239790401481718\
50339384430521769039067593859778367249869093892652102809110492864385151114273\
065766`132.47550669494314 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    -3.0768513248387830102209188831871387291100379024042007890741351265515398\
78987322419981160893990248548809612711168670591933048330849090042061661991257\
3652263`132.6386215092364 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.6186391283848836955661184639830468804246405589559811480184161472373282\
04325999205240681618514040233784770003283755162510754442428726666128336591403\
9468486`131.94195238311477 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418418423529502\
2210339`132.13176936042666 + 0``132.150514997832*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418418423529502\
2210339`132.13176936042666 + 0``132.150514997832*I, 
    1.34707364796660932256526334634523324232143489813708358152693028177828693\
00606000654665564197422884203726758949712390899016013762024208959435853292038\
541303`132.2799063381958 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562071295749111\
8849597`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -2.2659211086224542462648926522584404559660570554792123938461064782633385\
36489493917445656038355621746317675615077896231915683362868745263535093659435\
4426566`132.50575978302118 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562071295749111\
8849597`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830493762\
8447493`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -4.5318422172449084925297853045168809119321141109584247876922129565266770\
72978987834891312076711243492635351230155792463831366725737490527070187318870\
8853133`132.80678977868516 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287308451715513\
9697563`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    2.69414729593321864513052669269046648464286979627416716305386056355657386\
01212001309331128394845768407453517899424781798032027524048417918852686461917\
833125`132.58093633385977 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 0``132., 
    -2.2659211086224542462648926522584404559660570554792123938461064782633385\
36489493917445656038355621746317675615077896231915683362868745263535093659435\
4426566`132.50575978302118 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    2.26592110862245424626489265225844045596605705547921239384610647826333853\
64894939174456560383556217463176756150778962319156833628687452635350936594354\
426566`132.50575978302118 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.47623417899637162787612266588464743287726206716475097839136972548542788\
93821626055140651805616697446633233396926087805407634299625485111334236237154\
168093`131.82833555903284 + 0``132.150514997832*I, 
    0.81093021621632876395602623092869827314398084692498839522802864828820134\
24978285025355048556346268024919370960907743600173649679803447785284143335164\
701076`132.05949848087653 + 0``132.150514997832*I, 
    1.96571277635149301813138181032828012274607545709306472954534642901561513\
43865992707072380382563286541574458982549942524123558186311475620712957491118\
849597`132.4440350582465 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -1.3470736479666093225652633463452332423214348981370835815269302817782869\
30060600065466556419742288420372675894971239089901601376202420895943585329203\
8541303`132.2799063381958 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.00795792039997885669643934006931354343643233114727461710429824858839378\
14778741018788683615536449997185522522568652633215941132097571436548304937628\
447493`132.15395739966416 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -1.5763939843363978570010609342420134597342836849017712604594643276645495\
57234724374069051295216723888223663649281884151601516147850117084545933464111\
9852521`132.34817976672127 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -4.5318422172449084925297853045168809119321141109584247876922129565266770\
72978987834891312076711243492635351230155792463831366725737490527070187318870\
8853133`132.80678977868516 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -4.2316338849739472643962744625867205787121325125722771233914529072789536\
70876093188152894076611950400475121513332890484328039181499892825607190168091\
759131`132.7770230839353 + 6.283185307179586476925286766559005768394338798750\
21164194988918461563281257241799725606965068423413596429617302656461329418768\
92191011644634507188162569622`132.94869486619012*I, 
    -0.9188474606558449236996293059132072136446221573421288123191761964850516\
06428893851979099618613333325944999720106657142014081986666324367591855588282\
1463792`132.11375841727684 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -3.2738790290224331029613319923277539994024893866264870109504047268517323\
17967368019324524399909266746036227867334761495237277476078502407189043582413\
0095378`132.66557762587107 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132.}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -3.2403386680861855546453440930990540164661702139\
16298870523700052000826792745773291669690795789292283454949802087943171051672\
6160170100349793610991867543326`132.6611054012468 - 
     4.2698963023851424847696422690464030575634763965310394194432638363692303\
45245220627603825579663140109902622731229566294452403029856789560278833012648\
3951859`132.78093232581983*I, 7.589439810759771119493250466309969412536087724\
21281392337136220031661787788209336187949660718865369688904874013391165895140\
59844160664195721185094839255923`133.03072471890874 + 
     2.8158529368092745868869172518523565225088530630746622309409124680718399\
50229670819266929861198145332127705057386732818740982985279286100036562169487\
2316971`132.60012496705207*I, 5.513311453507591176957896584837514045815920242\
03861564136998392744819673376129641001928174667712879120128865988930798436322\
35383291101940562786480263599069`132.891927524815 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -8.3096567105649713171384888672489077832465395220156137258511135694526978\
12097584467693299234581472275069544182647858148843950212707536836547237532272\
8543016`133.0700980803662 - 6.36562126505499309549023667740574682195653275607\
35055156099272687255383433042809112183938581821831822091992169051016892757892\
82200857098982200375119055422`132.95435579369573*I, 
    -22.658351684555703207441659990052913538027351574741678879849454323816539\
47213324968807143032464478761953013178738930050585248843094442316851151253003\
54410375`133.5057433111114 - 3.4293630779695781913315544015578905066908555205\
70069193457974097357376747016293358956120790158878929776287001945914776102930\
4379175295229591296958285079398`132.68572846556904*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -0.0704293171467000823860824329341423681819053618005036952553643272247600\
04516349093167478141365960132901518578237041289848209890870310283040927435408\
232612`130.99826847550648 - 0.63881435306920352389467596879261221693333929575\
04631585661923091741625099132592856510624800685492414029606419139119891842533\
891781057760386368305379136885`131.95588966326451*I, 
    0.27011743725482792687741873691418280368142278518266587028947078889020921\
29066330536463509402238624091014476222929013668771046443848759235274997668790\
041449`131.58206761852117 - 0.94313229120889544405565407874749076770129951592\
86035394544113561430519959579775581086810437401625579595452728093523628536110\
892481898999694920435585652318`132.12508761242765*I, 
    9.12604416090220586276173811757377655621326418608414579740643396050617076\
56521718400276849390911396364790017217542495864802355992804208826920863446423\
386379`133.11079756382352 + 4.27276354640992167371283569141908806996857012686\
66651685413835912539854383754718172304356596486391630313209011483562243801158\
484452478627363257078876219881`132.7812238575739*I, 
    5.97971960198952680278632845337357969612982945337159622006291455760553750\
25459299300397123476040705726306111533597798697520925596199468768542785897977\
31388`132.927195817579 + 0``132.150514997832*I, 18.03356870625358849112416716\
45885784861335854977162974672856201160608623409417159896845444595751291913345\
185924153087071268398303299993884282423173098500293`133.40659667663815 - 
     0.4608987673510632649583627841877711169461088891979533656344367546320148\
66478904863011037784108342136805163602455705898093442535494342271730517848201\
1990886`131.81412054446085*I, -9.23137071963722359082486608964527245439847056\
86814243577889926791272147453852927774651414637225787991875178225120401952509\
662419830233612022958964402011246`133.11578118984124 + 
     0.6700795499846033400053234359353766257081272552502454133236068943525532\
19165263987343965151965106004439859665202620054089832385553383435285051688072\
9762239`131.97664136182914*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -1.6877993622073255580095671170972081835263139871355272869257927628676752\
48439573143097688219913031007829991750285664540143084574575090525133422915410\
6776454`132.37783581626786 - 1.0514786117158333433761182054303540837788137587\
97756559801715093490265007737294444020064322276504092012747869336334774948763\
7592927968399309825038520685083`132.17231544089498*I, 
    0``132.150514997832 + 0``132.150514997832*I, 4.07131570419403256899822667\
10229584977517044569706815328138764962530441113974927353321370563885398576578\
550251694654184561276890625376708579446099802215465`132.76024977824463 + 
     4.4038953577754734471357602987776816979558897124024608966775184363022266\
47764269924097877415884185889608426745632458647581229621667329071527988354244\
6804569`132.79435198885818*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -13.916781139664685183045653578791910672916603443139644591192300823628568\
33898940541324606152366664781685256561391750741760524279424592237691555884833\
56997282`133.29405379525198 - 8.082903547040971869673595564129996620388974725\
20021026481240987963606122216594107538346406382638811719162767420048768469405\
75990343449986951812449249379536`133.0580823942431*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -0.9544710604049644690506845421611724285745579550175931179682108108718598\
28613836064412026053438699695177101787261352791593018513900402437422680265548\
2612376`132.13027776293782 - 6.8142831703226502394887617555628764735088168358\
28818305153253368308436156794748603433088397543992624205275803064899873410056\
6495000219121212128345510995105`132.98393517472357*I, 
    0``132.150514997832 + 0``132.150514997832*I, 2.29728425295493555294418512\
27618773728413482021926617659111140158898929964653040580034703956020727568808\
948676536815373555396878664677648037104864396330921`132.51172973349372 + 
     5.0499088452292089959779627091408740347787775315519126340140559937268612\
14302372228186222858622351384090318615014501829617837423513532652001389244787\
3500432`132.85379853666922*I, -3.74328615438989583909626138615702102583664916\
72721501139483724464015261976812730738869840920933833741109814284933059120597\
728554771951343878204997466969433`132.72376802572714 - 
     2.8911535365016136136914682072796797107838547202140071054003422352979143\
31054913774815877707023665204762418103871894059062884847697497209503237286711\
8506271`132.61158615359287*I, 0.913613834541118228508033201915509813986664573\
02551905280100927020254467396029848508466979993024805669676716129896069529649\
85366895613064335196703717755167`132.11127766515602 - 
     0.9431322912088954440556540787474907677012995159286035394544113561430519\
95957977558108681043740162557959545272809352362853611089248189899976024971393\
7051968`132.12508761242765*I, -1.37836787830589127254938299574653649451282362\
24403468820118629925395837902904975650220404681589237679929107395703825400142\
740863262171252295102015088567944`132.28988014152543 - 
     1.3950197383782458952013230415490903989354558176989505542449026262874616\
68345562746665027397260644391214067380171022901020936721947208205403739561961\
4548872`132.29509535039367*I, 0.253861155536272004934006000565472968313188544\
64086482709590409814827386852742214097076450793851476161866233895169617049911\
59107538433809098278935695629022`131.555111250392 - 
     0.3043179381396919201609781099548785507679602201781403808882190469688894\
86044718272457618563671613316556584630895440373669357700070084123917173356359\
021693`131.6338425506025*I, 0``132.150514997832 + 0``132.150514997832*I, 
    14.2263878934074846956435651196832673907064860587042808283804632032426068\
45642921420247940358517699358183262053906793493352442986059061247915121742919\
528916`133.30360964372832 - 4.33242669621594211699093720333193187511305231553\
06039289580930067260117637492300309896309234562536359764207778069824242635610\
226073448787831380886506860642`132.78724622110525*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -18.846966910132911613910372196600264406032114347244257081103669387914025\
69614286243755122242335421450982654929658607246255495055701852899766362219655\
20611908`133.42575646589205 + 2.344214414724053097276676963786972194169842775\
37502119549404749923936741331849495084808474387879163648752642178065559004576\
95984060796538675043681189975554`132.52051232995314*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -17.001650886823442133938653062017917939942113773736343725940323039256219\
79537794185144704107718889379121900303715135448586509773541062740209394726791\
38708882`133.38100609192952 + 7.584008980148980045024082771614517296605624145\
95216923849202994716464806286916327264589992774351309999060618788317455299478\
97049674428868628860177084788617`133.03041383640607*I, 
    -6.9731165239129247513918884879778755933594010936412707113136670427315537\
95212082973962580826580437247496449016480897592907856115251700114672811129863\
5068835`132.99394192035365 + 7.4670077658227178505418292648395331617423675425\
59628027760510612599140221557984813115906878211401549676413064466226216608442\
0424017896358681802111352599985`133.0236616008346*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.50426399670320960690030393\
65631480492057624702214660516420034267985167012568600304847881908357063434773\
852434813842157730978507963942530368639978714332183`132.327839058988 + 
     1.9164430592076105716840279063778366508000178872513894756985769275224875\
29739777856953187440205647724208881925741735967552760167534317328150281716744\
8517853`132.43301091798418*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -7.4817479359231970714309403932108008452313063938\
56453917475308951750784343163396910938114140621838990046203834796004160250416\
2253346719343329698948210284453`133.024518070328 + 2.735822878172935447884106\
61441647715702726163402515221630181134822426620262599360666813412684848494487\
46737578547034377965141960253144014022767980914467454`132.58760297482667*I, 
    -6.1287742008822372483249026106591725340190139951469075888454010058525723\
69782744218032470767236222142255412720862952728000937286566696718891319014251\
9843649`132.9378886190018 - 13.9328842787849923991385016210806314977855938918\
35776991194725783585761799634215479323795358759598564967136237025240120489470\
9990701279481496053349255821037`133.29455602787385*I, 
    0.49972738549513021615308242118298892444883748827112639797934806577744674\
87214787129494951287141416397333464209725945271948025381605527483384948619782\
668372`131.84924814764184 - 0.94313229120889544405565407874749076770129951592\
86035394544113561430519959579775581086810437401625579595452728093523628536110\
892481898999672682259083807647`132.12508761242765*I, 
    5.97971960198952680278632845337357969612982945337159622006291455760553750\
25459299300397123476040705726306111533597798697520925596199468768442200157811\
328293`132.927195817579 + 0``132.150514997832*I, 
    -9.0167843531267942455620835822942892430667927488581487336428100580304311\
70470857994842272229787564595667259296207654353563419915164999694175965805525\
3488419`133.10556668097416 + 0.2304493836755316324791813920938855584730544445\
98976682817218377316007433239452431505518892054171068402581801227852949046721\
2677471711359097605556155091769`131.51309054879687*I, 
    -6.2965848157333613125485753974212297255419920065199260103651300830331245\
47718790732371281866264554484341344085364365533530838449544923132493631255323\
7327988`132.94962005556465 - 12.512051080353963707452907410777365374212196646\
46006531449871594180138351775010740672189289482209762405349855980953020276942\
47357380500535066805484303580028`133.24784350655534*I, 
    -21.621910018804168599226444879549967430371189668423432508005364524739722\
44971050227562787000713241162720311948497851021301525476005385074383434036830\
26505159`133.48540905349867 - 3.887024281914287098439668013246395575399634007\
07629275825962020379910956309228936592608296172787524875858135919082657677468\
18770926254611002433943644013852`132.7401322514729*I, 
    2.07419045754047828854257454398426050815364908064408846784394311503688160\
94809574159682560596114706894029926859949264259453535163237342866170925105419\
713656`132.46736362976026 - 3.00887561939722755193443725722859129902043389470\
35103424326158100147649794187071774328500186235414983943593654614357465602928\
997201208660827658486825938643`132.6289192331208*I, 
    -0.6187573683476630079062691312921614950852317538862461829580703886765787\
11626037754341840528618145400261951599604156452496500086412586259003070605180\
190743`131.9420353815129 - 6.017751238794455103868874514457182598040867789407\
02068486523162002952995883741435486570003724708299678871873092287149312058579\
94402417321926812375740831819`132.92994922878478*I, 
    -8.2644477740493232571050865537003268330525992562983768792281366962778541\
31375004809689981612109538782283012148953581454250156154432648978328570129117\
5666902`133.0677288373855 + 1.34080313979468955268278357286738675809180581632\
62016620569087219368045342804308600031067295878405536606063776836805367755774\
74078106196003434344864240047`132.27788001611842*I, 
    -4.6663274381958355265462217093953966044618804429350262440393642213668683\
84141907855644420654898327995104380225497429449927477473268261734632009405130\
8219677`132.81949020798888 - 12.989751987576096955082847542333140730084294375\
90717345174031442744270980367623792121511431501943600700759096421588775763585\
9909821938048182338072984943149`133.26411585703008*I, 
    -5.2792450051662001565156597748366890590142946905076188414904616596917844\
99176432410791533262626483404880647956498451311487287218584613256755191420618\
3122989`132.8730868155296 - 14.2372022169246843192994797310355100485535541120\
13917372082944830554651285678933751781413922431211881523720867920680494158828\
6991402120720667786912846037966`133.3039396513793*I, 
    -7.1515351956308925439030689354032880348057814078634817666196598140750488\
67461115761409775017093333257517840306724533394151332131488938924674909554550\
6886397`133.0049142781539 - 12.3509376345068934311881715735405285131509550801\
56710293174122118268547293762978635564051834950886765604630322301975768451606\
5206438322721322460953388095072`133.24221492660462*I, 
    -7.2177599944888721647726531614923859931519978996473135383169661839123936\
29707987364027135565292238266430385286709050681531542640819095834757496070914\
1296981`133.00891743460204 - 8.2165020430854281596376112386825469923338211769\
26757438168501242846369881765154368535398757474253268498274410704053967283347\
7841153279219906193634096130353`133.06520196540762*I, 
    -15.660360331055184312824268446052939498546582644409441100141444161812693\
45764041494726846997304937210799687395362305206813830311509528066731072600544\
02383158`133.34531674840122 - 28.47440443384936863859895946207102009710710822\
40278347441658896611093025713578675035628278448624237630474417358413609883176\
573982804241441335593105046912132`133.60496964704328*I, 
    -5.9797196019895268027863284533735796961298294533715962200629145576055375\
02545929930039712347604070572630611153359779869752092559619946876847319256129\
2508835`132.927195817579 + 0``132.150514997832*I, 
    -16.389641510325833663777017427457996272313075075152403677501457627432805\
57465153058368165723094844457332273766697912181706076508496423829652402505084\
10580397`133.3650844522085 - 12.666372791424876654638594118166691830220174581\
49937921661778099647803466985112856139670359540760753763182318275820855066204\
14424071810799089605982779294123`133.25316726368627*I, 
    -5.9797196019895268027863284533735796961298294533715962200629145576055375\
02545929930039712347604070572630611153359779869752092559619946876849080152720\
4168319`132.927195817579 + 0``132.150514997832*I, 
    -26.263644751045008550437796941441315977704175137976047842065907126888573\
41848512214932071934777068914739836981509995635097064100228121149604986287539\
75103979`133.5698699932118 + 16.927826705185212665497007120588265875502642146\
16083506982900382893887546134137853927593774644602303369209792622229838335384\
92871024136220463300480884649711`133.37911620221786*I, 
    -5.9797196019895268027863284533735796961298294533715962200629145576055375\
02545929930039712347604070572630611153359779869752092559619946876846197177368\
3071471`132.927195817579 + 0``132.150514997832*I, 
    -3.9127388971644333054591332876469347116998544100230350189641120574411477\
66893007001724161018245671593752371465573138752233559024353865605383808848728\
882663`132.7429958655885 - 14.23720221692468431929947973103551004855355411201\
39173720829448305546512856789337517814139224312118815237208679206804941588286\
991402120720667796552523456066`133.3039396513793*I, 
    5.55767296401265974193154845429295990091880431122983345669967028681115523\
72962078755577899188654302990563757845354759429131877490408706131695080352555\
063364`132.89540798537888 + 14.2372022169246843192994797310355100485535541120\
13917372082944830554651285678933751781413922431211881523720867920680494158828\
6991402120720667796552523456066`133.3039396513793*I, 
    0.59566804017976508687523683525701050669153075999842392025903524801251400\
20788896662701729966712239757561024254128052460145341572282400812241749914109\
583055`131.9255192970312 + 0``132.150514997832*I, 0.1648592178514514996256627\
17310920138351822744527231954941130650909436811173031926319887909689248728872\
5605282685866607127238137106256880246548218909390181`131.36762823290292 + 
     0``132.150514997832*I, 6.82804471540197702811583749921143784508311421583\
64423318832715729775031089772539161946162062480326240984544510593480706543837\
615074785131934807823897649533`132.98481135438553 + 
     12.350937634506893431188171573540528513150955080156710293174122118268547\
29376297863556405183495088676560463032230197576845160652064383227213224513137\
10676972`133.24221492660462*I, 8.87746402146740333639198761777569147608007743\
35252215756183978488432190562144315452861071303430620874715009126519644236680\
427842002819998414310489839804571`133.09880391870317 - 
     8.4639133525926063327485035602941329377513210730804175349145019144694377\
30670689269637968873223011516846048963111149191676924643551206811030921193221\
9071983`133.07808620655388*I, 9.676092265216421724031273360150097102269476650\
38207158987057368513556445531233468572744242969108229022642030984215162763928\
20921946304518836843780339895118`133.1362149987045 + 
     6.3331863957124383273192970590833459151100872907496896083088904982390173\
34925564280698351797703803768815911591379104275331020721203590539958279339207\
175199`132.95213726802228*I, -22.00730194968782795208816808812143743137006937\
28922888952814059002751054435808509456523560341179638725330012841738027261569\
021555353827014117060988189279449`133.49308180003158 - 
     9.9047755207087422023085425277035781734405017964833134431248518238286395\
21929703720791782998974958245547300090113698069895267676532867193287988360460\
6294012`133.1463596350794*I, -11.11534592802531948386309690858591980183760862\
24596669133993405736223104745924157511155798377308605981127515690709518858263\
754980817412263879031997001333746`133.19643798104286 - 
     28.474404433849368638598959462071020097107108224027834744165889661109302\
57135786750356282784486242376304744173584136098831765739828042414413355931050\
46912132`133.60496964704328*I, -12.430780200797092700418728710239977093820076\
09837110060811012147376683336663754817220130827971981666239848826322298470563\
86193500735521814741283888841533783`133.24501338522404 - 
     26.588139851431577750487651304576038561704509192170627665257066948823198\
57944191238734546575738209864712835119022265626261043521978404434420405610722\
75692151`133.5752029522934*I, -20.9620025410500964316310326937471277381253788\
91192744471103675644350633438062768548294594660410030627697621884361504209554\
4720586882460816602292080719893974`133.47194776712578 - 
     5.7732888643320779865509761707413771108022330389334998371684429160852135\
55008244482143445049208200364677671904809531302481904055589005261038040348711\
5033351`132.91193828563496*I, -16.0250009206905089883006429367554678854298288\
59780922388821450894622749516145972765475063601998908340659805810301086942599\
5341000297594819644385913605695384`133.35531306097454 - 
     20.570388612637122646618776790118855963663641402763606980391835328793668\
62060449803247976572013501565033963245929978476948984942034380261201952620503\
95313137`133.46375749422918*I, 5.97971960198952680278632845337357969612982945\
33715962200629145576055375025459299300397123476040705726306111533597798697520\
925596199468768494740395923957414`132.927195817579 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 10.5098340533356007030193197481148174947234364570\
11773111360265122389472557375877146440632138469483207965204413304663939049714\
3541509241637556984200571355153`133.1721108565539 + 
     14.617619786030534138916999032414367055143161950721781156680858100122595\
43561363629887795709654968121815830485736759692121988454886812793057625203939\
25691001`133.31539165923982*I, -8.6169047296592073364580871784586376560219195\
43376425441329199105287345885318428726033941844450156985643813082315681929224\
4642114693964628460430526234082872`133.08586628915148 + 
     27.624575547598416997821996817375271805818926422581761178429600390992685\
33231993721617798658921347111760785208325571902448220617994872380077129590601\
25929074`133.59181061162917*I, 1.71180498257422343613108933764574543925939168\
98221596274587431128446351071663562211182389810887773373264063505038279389564\
141767448619251243060933487060012`132.38396928398146 + 
     26.814403322116748144424147407515950928399761064150400171565136489607941\
76236440845695649933680834911957373763162194424045632677986504503472335856372\
56401114`133.57888313525658*I, 0``132.150514997832 + 0``132.150514997832*I, 
    6.57815374814629005251187096330186600115991037650524114381452439348107535\
62576117750419051571513781378306120660547622884638505053027210846191861460123\
699273`132.96861901766138 - 20.4493859396142994261859853142721950066795505704\
82327855842842231342671261919286657361369294825614718712925130501377787562162\
0381312937199967558360993470275`133.46119526924426*I, 
    9.69818909451890408042769676831466655175518484737368910163769313027323353\
82665253698072634945343747059554001261366278223573486676175677536931168321167\
665387`133.1372056455333 - 51.36932792358332763236477177946124764491656385815\
77926536918216991244623811055395867807149135550473513492932113852002169858613\
401299746192410467567948960273`133.86121888162157*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -10.296658494922005117953845825659217426303624600507819728741021695669168\
83445878398306387659976990648890645928148276101517124367462082922741094066347\
3717494`133.16321130674447 + 4.8460991202645964855438611804017336405715938343\
66621068308244019081235226953390335229902230773678771051681874416181954993961\
2457022704667342221822726141849`132.83590729061817*I, 
    1.13174743154427184649672461802670009106056708698536656315313753084377446\
99497951110260521556630163419828628333832374032408962335068747109042174519864\
648313`132.20426451538637 + 3.49365304464347196222509373798491667742804619946\
28426417436246540108089992917201120000938635207593195482677801050551875852093\
032612035234202508954855570557`132.69379477075177*I, 
    -15.064439375779092701944246929106332068502845587117968973171728489329070\
13288441263267128408353518621717468306738718058012460937925191595587412484626\
69732198`133.32846797184098 + 15.44304666864651252441880148421403373302843770\
80245988404836884017441720510615795252795981572012636332651207654071922497180\
785552387063257150775735204297833`133.33924798171088*I, 
    7.99792203768531696740295040268328823828614568831243693117887604286932975\
04115065808646674498375420188159466302566215744228704851961611758506153704659\
457934`133.05349216422513 + 13.1701574403470268957901344071895634728286007879\
41549462008908134965661665502177987141164621796379077842859421415051226047247\
1369046128719936296867820092181`133.27010596452234*I, 
    -12.286132201799820333142786174286407543509023251249652547877127396905663\
52602436606401083591366646718069592888437484415726388694406959181295010141021\
56894136`133.23993018195597 + 62.45247830027131646753924409676579921958238420\
85888406128289944650148180912401270748498527801590873931787982978484359167275\
676794205689766563547856019933727`133.94606467498213*I, 
    -15.088795102858259447022134362985302938297838143007456439243804383352994\
04665452817957607161883114106798665685056006033710968447314090190543196164663\
406633`133.32916955894143 - 18.6657808752762844319456333635741848427932270524\
73472622748373109480896592651788542560032518181091933391653482078444993597248\
7458426375758984661523666379048`133.42156116100566*I, 
    0.00853890127562883050879580002411172164589115288325442698111225964140454\
60907898897220714073325833943381693461142157818020338947041722244404407148753\
198712`130.08191699022714 - 0.01416887873431372201982599958595451344283791499\
37565843870907703099476960385662251521222106051635622808788565355290115716325\
966400070178725061222534634175`130.30185048119395*I, 
    2.30778556599279119859578134862379602985897550109153573794716871851227145\
82036468479122288602062328175341473976590150127572518186877188677751411295200\
447713`132.5137104505685 - 5.669313319447610505921402706721184114530231852588\
46199913626249851940072240605164568169690723529735998859891055797042994876969\
07404180739532399138965014325`132.90404545714208*I, 
    0.01707780255125766101759160004822344329178230576650885396222451928280909\
21815797794441428146651667886763386922284315636040677894083444488988583192835\
649665`130.38294698589112 - 0.02833775746862744403965199917190902688567582998\
75131687741815406198953920771324503042444212103271245617577130710580231432651\
932800140357749439112958046036`130.60288047685793*I, 
    -6.0380405266729978857688912945199094368468244955258231638072206492677467\
93128951299707199660732773760244618408192821555508286902345439150391759234265\
6984759`132.93141102146632 + 22.696233738335629498184554292610143804547138891\
53250934504612332856338691274688987307503657353826512253787607750073927907453\
97346480132294017983510755086575`133.50646879324697*I, 
    0.01707780255125766101759160004822344329178230576650885396222451928280909\
21815797794441428146651667886763386922284315636040677894083444488982950918816\
314723`130.38294698589112 - 0.02833775746862744403965199917190902688567582998\
75131687741815406198953920771324503042444212103271245617577130710580231432651\
932800140357951808129621579966`130.60288047685793*I, 
    30.2793377870597332194327720628806091930974109059728779541810597458247109\
97698244127005919832119303705946855446658937825016190883141824856787674037673\
5518261`133.63166137068873 - 42.355545071000565143655665047579851839816535107\
79242832718431767309238810403856350302733882791998482396445088567438654403727\
43213686046020748522966121363859`133.77742527285514*I, 
    0.01707780255125766101759160004822344329178230576650885396222451928280909\
21815797794441428146651667886763386922284315636040677894083444488844485149249\
096354`130.38294698589112 - 0.02833775746862744403965199917190902688567582998\
75131687741815406198953920771324503042444212103271245617577130710580231432651\
932800140357574767080751416621`130.60288047685793*I, 
    15.4479632625193442090594076513156660054011875885631345311508713152799047\
18490321175612985611535698250595969533272142553507408544946398182276873956710\
8317354`133.33938622578978 + 16.989408113191064946743931596519133314339347178\
48769355813440582108760063528018830447221158530815911671753801566370255375909\
56890774666896069961942815040157`133.3806932467627*I, 
    7.90103556347490105116695015167178537396464688598593725770970683885973332\
42096613746305943192227801560922721243126028707462800779361579944351702718611\
924099`133.0481990144425 + 0``132.150514997832*I, 
    -15.423925726510977908039713419161627175025497405285898962319590288114653\
53143244468659393861908839076686697423724332368066183949081256476547536162017\
99575484`133.33870992306268 - 10.01968469825201141286928893646075064200438314\
31781812434285151858447309136968252574593534317705721331443810252257920264847\
71380154984928487690986972433365`133.1513690530994*I, 
    15.5025967519861593381404732005509228721837537356626978966054247593590084\
97116127846755570680146189134695151097880144026147002376026085179299941080271\
3001544`133.34091944829913 - 5.3825748443618913760732386986025310119710453922\
58268979041032194725478127572429077223059270765319335268860046784726979563957\
5078491618573109602762187720801`132.88150507520675*I, 
    4.53594046158836784142567746490325901379480633027772279280447630545881736\
60984661923039509935601667586576263502335400695361528323256004746065220811956\
375939`132.8071823432377 + 5.740405021624755830526984036346941722351519947770\
12930422779116536882119554247661626421014418086631991888798070784562829532418\
58471816209538647928552620443`132.90945753351414*I, 
    1.37702774309308790308383549821643847177663389007774227575636697035492832\
96169536710805301264685280578251942321269909424174269545419178760928822395053\
628691`132.2894576879443 - 6.873407963359896627062465299795277490461582686622\
44096321566705022717468587519956925023615377280601104261252448902117956951784\
04008801861187060310528761346`132.98768711956413*I, 
    0.63834312261311126818322918017834734854371254939366802970595221724570539\
33026968584544518275640701109426822581277582002946577101018143770859364023308\
776871`131.95556918156984 + 1.29085463379456833012105065872043465248591748952\
59313584266897784752197557094253112843748637132812618053016193708600523834377\
255908451390206251084942058463`132.26139233591914*I, 
    -4.1924375085045985496225427871152996122877440782200694270545764730254077\
97948143842150774626610740800588226706768215575456857776851263800484235311471\
5612178`132.77298159566615 + 0``132.150514997832*I, 
    44.6812470604864120811952821052894710450749996419845077097467522298454341\
12636984205074279949832316335108547689125197267887678356435466834901381429010\
5177837`133.8006402836706 + 48.0453291456956966506761974418428327687159715159\
79765076841048341476238651120602197059860102421148445535113058773081041028543\
095583332643477059306904156262`133.832166170797*I, 
    -7.7374399714646336491734431156148221014026781907682317144639415461423965\
62906964240156687310400688273710312941221127583362490111383793495436557776005\
9012914`133.0391122905338 + 7.00111846804711892683776614024153762238416741352\
18665581825126715412023869656271052459465300348810036423469656367581278447955\
735544088557171036553490202814`132.99568242437465*I, 
    -7.8273253079813628133879536315723973093555987941905330047260357360598815\
47158752553118225466016749561303729226919665240210581755237388345194543897175\
775592`133.04412838154653 - 75.0611395465694274467445079164978665453640570420\
10473021527791871918468844449645911322626350498512629027188741314232666014573\
2014442834393159314998594479502`134.0259301512348*I, 
    -6.8741011723088378979794598350605011617963769122452617859203827189373888\
32840005032231275008665776674365450902447383275621012532650454032827029446930\
3034587`132.98773091758144 + 6.5584979608647853577809022144184120199236500019\
23839945130519793741585349742714439916608883092745034387276684114205562388035\
6688477754118728352318719367277`132.9673193856831*I, 
    -33.338529848600837922092656594655883748052539989431295900187163973042300\
10696839088014183176927109675726610332527178336405919311445908568822252555404\
9652359`133.67346144237266 - 70.208765547331551446903734546819955052046351910\
77331986953358069223096215595968520144624791547860047514044409187789036597731\
81437608128773911385259990125218`133.99690633490746*I, 
    -22.326466361132895966733965395860374287562372707339991265527064152588889\
33007211498105546861697791732916229505136375015098611052361794235502701019434\
01301545`133.4993349899899 - 21.542640656787754800525868782361766439059437441\
76009426478266280395367356377388943392853096534411254178359319104592676772712\
41441840816229763014987169220154`133.48381393506605*I, 
    -5.9923560101813895111334020113915810822429249099828607080639204320881639\
86894693017592547426008893056054841287127053108134227143433145830229297572737\
2735109`132.92811260503748 + 4.9342864633892970152245317532145466466100270187\
07346075600736788053548860155988223590098119139336488473901785926141109851075\
3682057897789956652501538737175`132.843739356982*I, 
    13.6409178618749758108584755256161848288526548819791327409378027709716019\
56429750260789160506040889911368180096959971303402586304197072355213893242135\
6836369`133.2853585916815 - 8.29525343433793810030692613341758121690888770822\
61335222867419070511218513004814002463824102395801150833112626473519296030734\
194015623158733667897759667131`133.06934465684253*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -16.262816105009425089747871453711797757160542109231277678748702183754354\
16330101388222948076117637143588795486577948973246995033182940507301617591448\
35627138`133.36171074898976 - 12.75439741522019722208249018639920060068250889\
37064617815224884791839498399484965834245508109795504134260492619299983140367\
405069533333066544545247220132519`133.25617494290822*I, 
    26.8096284522287681208608514591785391662933357470342868281515712942613849\
54655060229614774535532429719462634798128235629195613909671726045934420085193\
9328878`133.57880579308065 + 6.5833453293525943522232709760880885081645519123\
11280490262874555996326642086987884986310863797177422258655877043621566534361\
1847518038611407972142988863327`132.96896163443688*I, 
    1.18473015589908090513578601509788172231448536721671167748294000546074290\
02511671624505293367565903777633647437299518386461376127741818782801415914551\
841764`132.22413444087914 + 4.08533298979688646828828793495068629822353844491\
35540247917023761415329082775614635616399067489110426503841580922591033398715\
904041749769802296593006418934`132.76174245888095*I, 
    8.33652806496603760914224339671502914952397909326464577450333377194244213\
58136431511984512992097262847876361319715940206172183290378466278042147462893\
671614`133.0715002143965 + 25.37092189231069322363112856438840594078914415480\
52662229592950300917563114740297622892155809046075518784600653990854516691794\
2049713717278664955176347752`133.55485124611283*I, 
    -5.8307771517059589161837256355755061159778677151588858766117175318374262\
28595671057982081245470985266229098825447982900321110763815558484397599312613\
7320976`132.9162414411337 - 28.4258800327306718687366503337450224609712250400\
61037489799938725655739252823090772119554450055138244379769016539517903675120\
1940654849975823263096859820052`133.60422891666028*I, 
    21.2599361203742205183626282069256800893585327148772735734924521304465730\
03246231861935552110843881345480085908881228641164859517450893159423185723427\
6540211`133.47807695309874 + 1.5197036406299033543967524514334885575283856638\
62028306344519462569541960133890298647202406085466289798651282696272980192291\
1865991023433018480693783400464`132.33227390170575*I, 
    6.53066097427242696098090113019946318061842542110984502618482761908838497\
40024445004793592967253511030293123168386443395600419434912924957580415519975\
49375`132.96547213668012 - 53.17106286250992802974613143507070059487452210564\
50102471972573381433695681162752785269156302122794976095430094695812099317573\
346187250888149853622054864501`133.8761903395588*I, 
    6.14902117608760456644511587131804129425132220883804103028162771256324913\
91950765813872776296469734119855642421698310511861682374562777305237505273533\
44261`132.93932098650882 + 10.10004792646581128675767940158213795046261107274\
27332256910209338776978343078447256221649340680622585790117173606971962826091\
357551839967614815007087830642`133.1548384324216*I, 
    5.91032547783288419997054072611689345018599583435014109646370167809840567\
10188195464498016854921175568103239515893999824305557743118432905434744488349\
541756`132.92212639569036 - 3.88776720551114353491721378599097884817328996174\
39974730840337945937001891593539483599869854857491053948812828785940381762896\
995407359072945135573108272557`132.740215249871*I, 
    -8.2032734501745282136253618486383573086891929870992694945154645712723935\
45299599342844314099277644191640954363158358881775605792776428656404327839899\
6817667`133.06450218651602 - 15.217017054242734104864142766043430592386864877\
27048740340607117461488997928905865396283082244410459635199640516887531143325\
53783706856560004087055236771099`133.332844525178*I, 
    26.4004047264349276498517852192711030947443733461391093660019248834271710\
87902883882114724233145167609133414968178175317018491530152721481977435879702\
1415699`133.57212558262268 + 11.351657189425007029314924609730490641705863470\
29914818826116563356160416808380984010497974574578243184149677542248065392243\
81707187540896714057823257520775`133.20557426514847*I, 
    32.7981758573063364351535385915798200121354304336530343303942376253291903\
92657457239862131864723047962451235300320545708988878180877761415657385716651\
1782684`133.66636468797245 + 8.1712275909382713062249110556814030924102625073\
36781614471552507112620776173765263909030945923201391252478719477591606920767\
8721835561054155538078975821331`133.06280230478316*I, 
    32.2181266826847060950921705104273026013469446770648037165182932315775657\
37505169332964042398630883177015734036242415660036405422535832662542969988556\
9158944`133.65861528267297 - 3.5927186245659534035697385434580073180487425250\
21187638116086804105816084732708755174228157549284375009375063614123450924884\
2574785566020660077522015798722`132.70593820318487*I, 
    17.0962413479763073032900770235594719856315050536578580559631663833010366\
26455427477660843873921249792013082693812528629633855402871509949780211644688\
9273096`133.38341563797505 - 4.7584439656445851030527640008267851757146108631\
99956121546608024246258698676755773990871652493773731844310844505949712912963\
46998746469649066029368665656`132.8279799573564*I, 
    50.8852120878877795015302908393569740046529151590365821166610518023599003\
46124989203343240433877515833744470135803473492496327234339865911599156168771\
4531569`133.8571065868143 - 15.7135414564244583518122130804680623268725348462\
52660436594005760636138025612460009090943594414038974778079792658578958071702\
1723842404825816564155080868252`133.34678907349272*I, 
    -8.6751340922467582508815363907467700607618124982168546178277915010155545\
21215779721532235148581910550759325633686566466811566172879532080551296577988\
7793146`133.08879119427158 - 37.571686344274359551472122721587248408749687521\
66898298390968192521785095744588153743726654001283602591406070938311967729111\
17040896614740009381878894899138`133.7253756859371*I, 
    47.8720671704002279070491054693788669736560576473186814951494698863019917\
04145475544825426804131213803087067053870851022698280154302400110259884438724\
9225298`133.83059717904936 - 20.295750246820404367740746323140500458042893818\
89105932581541135508887891565771658410379156244728106851826914132600873361657\
95739386785460646560781938343614`133.45792010778595*I, 
    -4.9140005246491698871778995971917967694941015630884225210343122083402074\
31787467404229807621119785447479605578678111520534956265561511950377002453037\
5624376`132.84195019634404 - 37.571686344274359551472122721587248408749687521\
66898298390968192521785095744588153743726654001283602591406070938311967729111\
17040896614739616845948024916372`133.7253756859371*I, 
    -46.363442869868769932765751187110028305794336626082933027116448861376661\
80566849253967420638220576055566849205522174582512438434984557334194345400875\
89818343`133.8166906762855 - 82.335942331950745583920767313688394288142262553\
04159907488330060941296154414629093457667509248145725572192602709565773969371\
96115016375303419966801088686612`134.06610445818274*I, 
    2.12721369168374298648848438183965933263787277861735827361192305888423899\
53778694286817986268912876433169327777574481297869351067592343409263829477119\
782513`132.47832611747498 - 37.5716863442743595514721227215872484087496875216\
68982983909681925217850957445881537437266540012836025914060709383119677291111\
7040896614739649237893698139485`133.7253756859371*I, 
    28.0351912380499996427911609568955069212505019638586042376125084492857328\
74465369446050839079188020216730314557829069697696232394488388557695794836680\
6561889`133.59821852075436 + 16.757238690906133932455858435159336165849977790\
71754506374898975016096270087210563381279875583041114544782800405788155073449\
02117265832716463294552188042731`133.37471745364758*I, 
    -34.287715983617556376395270628487976161342660408300062808153881415719553\
65426609909371875804332595724846953425754096379734191502281377784033089469224\
39953283`133.6856535541412 - 6.4218131308061938739637534127922044317748816020\
89175832367477048892164395050203621290565078296115747771120683533769343276089\
6725091367140825243343637149639`132.9581726616535*I, 
    5.69960261358582556552221206191934847259527877608293938697389778997120756\
46310974266837916189229768945486871204892563021057149960831855729976053470364\
666388`132.90635957477764 + 0``132.150514997832*I, 
    5.43255944373892307670163919288238626927231952760903052232583791069913529\
96511158241485562909869524640669992173914724068615766238629458843206847546450\
176631`132.8855194849546 + 0``132.150514997832*I, 
    -30.560401572173427178173101567206652140301031102646727369637714480358452\
79913999184540506561528248990164116971101073042514528996415251649266433527907\
43919545`133.6356740545234 + 1.5601679921791629225678993741232816916573964829\
55871211879954365404565233787626326000923474811445605103939205994277386025202\
2998363877451543308496315167542`132.3436863616662*I, 
    33.5873789417243035198118036893016055142014417107533244936198622811774202\
43099920435229148099059990266950578589420835061814754705118839696288386934608\
8147213`133.67669111195767 + 14.437049264299633476338814196786391183144306240\
24988184679999986818907889623579133297029573982239507539835179815670405157635\
15679767800175771852219942472661`133.30999343627457*I, 
    -14.460636525179697610040952579689799917910956836306075519857177967334590\
49513541262958467121883297319157820777826916606361241600145633675277205443562\
43256311`133.3107024078921 + 19.454978511322103237894720175284411926737367582\
19199879969302343676388573788622099277193196958776028990215903055966920575776\
18603758532825137908712823044793`133.43954575327916*I, 
    25.9192075523073593973448315213020431065034119650811192376928205886441107\
03466880268894173986423836550863252700777948173505254293646807272846631265465\
4601112`133.56413671721722 - 55.592551780143707181142869104618007748168396298\
95911258230927265499740784597358837082327556318169608594714407808037678571837\
25924527910697010841981995209708`133.89553160708553*I, 
    75.7877733861926784651889702260446522672752385706431189070613921634901365\
43250076728556251328307926045816263461853491911194782021619595380206929178171\
4925637`134.0301141456909 + 12.8436262616123877479275068255844088635497632041\
78351664734954097784328790100407242581130156592231495542241367067538686552179\
3450182734278856351092138291306`133.25920265731747*I, 
    72.2511470671729128244901614541729541534307370916817460673509652857664858\
25653483095862862323428723422328453800438837272618574750078085043075908400529\
273777`134.00935974422237 + 4.57850896637231790265517251222339577436151998231\
55939763554657030068046914410565087348027883739170162431036558634681559958836\
147049995031006725690428667062`132.8112390668609*I, 
    13.9098723026284442100743389421825884716262538058309090059986897337715010\
92049117997627147169273653069168950422086627741122773979187217573486812955240\
1513255`133.2938381408709 - 49.0247418941876019678664901970782283075073986996\
47129755738653185024549784879375471833809343447748115250002909877118348882710\
891942939006322559246311704714`133.84093031370114*I, 
    58.5511038650444514983531087194859757908992350334313822167182446566855847\
15269245966975640996624404396384572026575095589524603252247048897917770325434\
7657103`133.91805008507947 - 18.004645851622431359776479701804281392457714332\
57185988120470855786250847063508829659736757843066002164817446699229384584414\
08731614595146203144409616398646`133.40589958112338*I, 
    -5.8883472592813313501921211753946326239055837137457903704054023515595860\
84806181745984226154353412746596652832765903076063545014077254471066306813061\
3566146`132.92050841199136 + 37.571686344274359551472122721587248408749687521\
66898298390968192521785095744588153743726654001283602591406070938311967729111\
17040896614740289972949963430157`133.7253756859371*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -82.821650914599766451388682174439130733282410078\
30307538514532890013788560443384817704965192190457017235518154386540978779995\
3593402113393271411355829629135`134.06865888103718 + 
     75.069782187084599836377110917335870302120597244892107663954612432572538\
64938609621872544764941789427337139716891213758266543766849301619117624542459\
56970455`134.02598015360667*I, -51.742627163553598234042833248092350092159754\
10136107845686401255430400042672062603151042463185419974677281930938631429746\
01993916215979506387684043244572039`133.86436347350104 - 
     17.884758713828812478985058065905419985857880251636099668035072497039203\
91949068706442943866931809226146093737336818547729186496706755795309259127608\
44844064`133.40299808321944*I, -52.879717505509653316945052744199955002825470\
56742293455501482001208470355956653533308035986691449869301395269041061136987\
69001751128697689536345495258730946`133.873804124224 - 
     1.9039638009075542616319049540263234936740183308304843116442681559349927\
76951606402268338978034305697168454067070171194623521904777131327814061808453\
855218`132.43017368493952*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -8.7143379559105880032654684515915582426399201849662713315477805199843565\
59885619015668333385835052696853531909194265243792571607813328245486114071996\
4745045`133.0907493963903 + 10.5895737033321388174319444483055699533057220963\
42176830812703057888244182772076775092114884662874010327950978453987882348281\
1545039307982585062020393607433`133.17539347521836*I, 
    80.9718353114723626937611113815672527353151221643390288364606025168435201\
48906812342339132815491722220841421541066668534579881222490742368036327276321\
4725807`134.05884898095914 + 5.4473750805505612303244007970708673249372341869\
50642548245237277359205848314500480104609307400344853496287417608037158508031\
6895898354452951063891117646298`132.88670227760397*I, 
    0``132.150514997832 + 0``132.150514997832*I, 5.10295527969468628484961036\
58606473271149264343067726548960950610231713115756738611281539857915200614231\
653270798158449904903818366690905887695804879354628`132.85833676019382 - 
     19.795185107266003253420122088018072002762775844842476055860269710028295\
57178925684068175564838773844163496901640997760975786375806819891547120715770\
29702827`133.44707456508155*I, -2.7290781679073793677595777264230526584008514\
01514642418747538778853987548909417983161171562513465860262830063431660161771\
2530851070380747312636077792509498`132.58653097300524 - 
     6.8851299836380317041201168067790502416469993234509624877132989013365183\
11676813775466699814279772653220067001249640122634489403390748014388079519471\
4689666`132.98842714150175*I, 48.76793055137729302859863029470048448617025919\
30285887959401868269877845993356947823595977132087565408238875334341665429525\
396736632563300209689739180080403`133.83864932469308 - 
     67.082938181884800887166094476286370628165363348473050941050716188705855\
88542190803754925914142133690238401311147292595308251757023840025857359582562\
51535777`133.977127073952*I, 20.087654501322311879388728724179879692698678199\
20976815784067452662920927661761898643474617019105719857988426666986457655136\
20195964308082873088446421497519`133.45344422793016 - 
     34.163819437997770100049989167133564021820848414266408136425342721874972\
72778284300724411668484471170507614199660359771911929480756338627400953932363\
76843262`133.68408141570728*I, -54.582499541727115525332408461244580268684358\
99804803227215318042830963434246158392251017587229702364933521293209556662663\
81367726121985380802504954262751554`133.88756841762913 - 
     64.975824299007381745795957729134982041946476185379587328166809832470441\
84680176802285518108286000001191564669303328328108568159105483045048923082566\
18902604`133.96326679560474*I, -0.1058029379120750265350767099092923103884720\
89737303481185836855045436595181296178197557551254283879587813489937182089606\
3975653704894286993383162417130705`131.17501272508963 - 
     46.092651582258839128995361917983731271730390795298732058056935125845179\
26511657087983081647604526475798977046232175850341845774321125916487476546643\
91701102`133.8141466904308*I, 0.051626374412960189716855830407012021695348391\
67235205144658608291520505528337520231563993951260549028716796563252163549142\
8826960395084210743980803067277`130.86338662456947 - 
     0.0247039962333018456350001631288603733649579508867515621834987103364735\
11922955502391090268021258243827235480549688918599198909284920052598021228704\
6459343`130.54328221026938*I, 11.73041462972743449180008414340630584455500883\
95499449780634212170928366927167847288211106965063757506601039927096306206549\
273850157576887176086076919364872`133.21982836103194 + 
     2.7806650951336497700201195729962244603391480958933057530220378617285181\
78708593310185748562702366529726119022254008782362567001221156463575968415960\
6021559`132.59466368317442*I, 0.171774259545177112010298551119722314452279883\
93355027361185600913437699380326978741713535872548765733892238567827665393504\
47749411990261967427883240957296`131.3854730829673 - 
     0.0637482498487122649123974263605111358851364019317925247418641287629537\
81472425794684517769560216240609442208914497273274510293003163716532728424541\
863743`130.95498326393437*I, -53.37852526714664456113926457021616909689093751\
05655203987390531079445599962714849506721463972655104268318958123956585754097\
042870896381260551074723355634902`133.87788156883485 + 
     31.943011046185175443258861772208942107262418748207353594306644382645890\
78468736477481866038035900253998134687926282280581242319070287370512052447928\
45648756`133.65489084949382*I, 0.16338223434945405669394672080987688410831243\
63689451453485038927247399181541962962826030807081543169424932371305017667591\
358032154132419905349881347057863`131.36371982883216 - 
     0.0675678563730842261152146661118567256616991103314632543555970625763582\
35413054993918843728872016809267960609971073461441648126542009680131689988523\
9481934`130.98025513874737*I, 121.9757005493700956062226005515567691291257445\
07176694600555080170474234079557741930344935883009278314708991183431727967111\
6967919427976599890545842289315723`134.2367883189295 + 
     48.089309206743684872299670969385006508426635909777836639887910077420436\
56569015425136161063804460958615536396323418687145343763215970767942724513433\
10517944`133.8325635363977*I, 0.116535701144018178540163259933271020321432369\
10932213670118308119946580144691259576622483674913481513135010634062640278144\
89476577292510197027538392329644`131.2169739913024 - 
     0.0395374498637933219230712386179128037319637733570855001661645899601563\
44250498319071933255209369733563059546011464862803356669801713096210873030116\
984483`130.74752365204085*I, -73.95549092304803610401781239299159662960133287\
68401405919968253336745428880394223936218555864717777553780056498784616606863\
291978748503180679270979658413112`134.0194854221291 + 
     7.6799970722823899371288678915747695054839383346654729163609234643945504\
08270199994206029464115549244930352730370029244674660888018548512595163797546\
9896685`133.03587605230467*I, 17.60067493268518068336985385113507841785896648\
88557193865875529763790515827151014416564557821242539525589457406105075755643\
643824450902920420465981628223453`133.3960443198462 + 
     49.643670563928883288876891840208754985634123611147376363844027350293299\
26609538925690247816206405070586964430785201886086336983955387320342216946436\
54227423`133.84637888280062*I, 56.1270238251967260692783668578715535996723413\
89325467872447492286722917316278767089117626957731652671904229131339216622265\
5538086824199051705270195768109808`133.89968701189272 - 
     21.580804647465949875546921887594332324994468073240022732954592057900225\
60805707240057059260382230738080567214990744174038363342005092032530289327792\
0294054`133.4845826312947*I, -9.912529445498929265016952530264176137961880004\
96336623314808852027951932968685823162401320364525290415755894502873304827346\
64139854792880439930550948599797`133.14669948824582 + 
     32.640759411330979659850298828230992378742494133215335823482168855640570\
17777573757679273173309174407631258811386333483938131445083471269583271407512\
69125674`133.66427525221266*I, -18.498468544963454491279414413155004256292748\
57006959548458837166269786126379089133694097711924109656868740928273077122287\
46338746293910525169070975854424649`133.41765077326193 + 
     16.089030979660350825168411753663739074504718734358003906971288255350535\
13546500847469138225873716229965616062122850521971788847546175222726998860835\
44591132`133.3570448857558*I, 16.25943847439296223905634738503112728427010751\
41366688871916114895892011365440816473426724500469051975841184378811875980900\
889500688388030767115208536408332`133.36162054083152 - 
     8.5816904801238978813981870096240912165791261052369290394419908924452081\
76133278022585875045339859018046863654843350090630512554495595902929065888779\
4992079`133.08408784440732*I, -3.62433872764527503384603912726144473860216775\
22049887303775545026477309515079410377988785348277466476415447138186531968119\
541144797398153019314545490682373`132.70974377753012 - 
     0.2394150296631955486267702262311098051964015779189736902506964297321830\
96552761275011280614709556573929062041345317892689171207766641656662879718129\
0879976`131.52966640829214*I, -8.39074718631421518196337091819677036709889102\
05924770293127409539083742179370276804426136422744818220466643053778229735039\
831467498170328294247915990147141`133.07431563380308 - 
     26.341861754704686230803639065548017267121798662392532478343897204028699\
41697903302174071731144158085694490733693036344152407035080775167951385758400\
28934758`133.57116146402427*I, -9.4495159289421762341889266450064501922155770\
56024956986282014788642242314370264791308946243915821267698019135999456364257\
063833303389822285595679139390442`133.12592455927526 + 
     223.72810491908278969928050879580588111281643395800122487074792940679143\
68849471209860386357132169686638958433500504643849651223054822656314510192262\
710744001`134.5002355418061*I, -37.908404037544300851814858676515310231236333\
77182826549555053147207900960186433680832797250869103374109877924550460151005\
93769410861138387152582759702046518`133.729250498632 - 
     25.033781482425359809617043450312015982930507026022930955493973708940231\
25973573936305014477412433460845945218409958175817964563317068847684986026239\
96939328`133.54904145482763*I, 116.132603522095580262319879290818633246439322\
25331362543601595447645474724345202198598249633939993991790033074871861816087\
78799381096142129712786962878711499`134.21546916022302 - 
     59.005106352549270708849409174098493680818854095446433222082073469174576\
35959305097951180959135085041791606416373321362097347723445890218877531819670\
39249995`133.92140459531777*I, -28.362794609900943992793851966331908801504071\
95035692408847334458243831399659468810640336717272240248295677098519353587053\
90999008069257238004738570416636217`133.60326401785022 - 
     22.133515566042852745366635497786469674714536929313890519314116553011619\
25436653008840899319776943561791183398715610442063456346243379474250358482718\
36467015`133.49556539818823*I, 85.1827059669772674027605552031545272606376393\
75962012616652470337440245849968921364712113052788149976480899528698409980885\
2482200880083772061101257464339271`134.0808664298583 - 
     177.84781745453022739311652225367528200310852115397879523383536125965167\
98856148362274183106292337169591813146417505408492463590405545862176877028638\
070654184`134.4005635377318*I, 23.0663558442143348358075471450428141991911934\
41084389920288740938264833416174021667657596517826496275792634231352908494422\
8261087811856874079558316170825056`133.5134939854281 - 
     29.222215756351673277020971176351492540835393362091076298216569077210551\
16899790097352315085785369196031815771426405710817455179784706168652380457813\
81453133`133.61622814078802*I, -20.326785248470926814703137694030052949039568\
58236422904640476481990974218315150948441698855220514476453592190675127356477\
37195794530624034854970624083890241`133.4585836967235 - 
     17.435605718091277105552972360469928971294847328816347850851806408124148\
01801328736526531226044674336529344183343909891437303074434060440029210517500\
36437665`133.39195203732461*I, 36.8502896087890441469821238370096091865760380\
31195062562624399673487411650356708844852031543411359317963722172446997059150\
785917714325861652434908709578542`133.71695590318868 + 
     4.6792811780481843927612192099502311730741703551285459109984059755414138\
71227526873207685823521297732203433495978832069858739639545385752638149060770\
4040881`132.8206941405676*I, -2.167457988695533443321239102550936452595026171\
98362448658105672925768873672665506669882697027739546240413348888043921512328\
20647008312734243249619277364244`132.48646568623883 + 0``132.150514997832*I, 
    8.47477196009250475155860344130237045790378500600392744381808783350073147\
24933192102536109265049900407282833117137562136506695501831300247331782933386\
297673`133.07864301883032 + 0``132.150514997832*I, 
    17.9189541996871893851203068652691558458316162354518372917713439443906746\
17760949974417221097369379071249460394485517759037727791119840888188762286159\
06619`133.4038276572564 + 0``132.150514997832*I, 
    -10.204762872040080369738786915531992043394167238450809687957088707282004\
34827514203269219762433381671639978102857021907532467816996178057488965685522\
93675998`133.15931791530534 - 43.05620654796925687403401365137954086118570899\
98186901878104939429393319683411510057377897635052078774708636582303136482244\
628689222594675875336690641014156`133.7845507616414*I, 
    -30.675298117073182147000493646430991895713587320838685299603554601473685\
46720325912695236431128702649962772536914893016300789238281863367384906469761\
14225243`133.63730378993097 + 20.56014647270040950565666713737336999021952259\
34805490933990585522605518967951902580238572514173977596456171619330423823130\
684288506325473360722738346941052`133.46354120212698*I, 
    -6.7045893906224025550585504961307779872830684835781163432688526358002278\
78314184450392398605683718524671659426681912063114329808916001428357078415635\
1245556`132.9768871833235 - 4.20017045643099601989685092124368910700452165751\
35404350689226163961248651082322700991047859037096490943167745817094785116669\
494843417270486375407991538048`132.77378191365494*I, 
    -31.632120620946140963062966640573360278277724978428365175586153853405473\
53125245676388420036468910498263724959034435945524613255260167042179517033211\
64706507`133.65064330587492 + 11.68799786419564235593406862997569122743340432\
75065712645817582311664353074365343587331515324455738704522477191382129436916\
76826614968721280990853031800173`133.21825512139753*I, 
    12.6032064279541050684599328118946510829071585721652978082678314024324404\
42085264928902908935038795356194395815711416395093632881354202598094765360397\
0007614`133.25099604745847 - 33.154551401481177442016922773844372213670040888\
23548630812643113618725816363148278332387248793422107354291809417587041633260\
80447477757806964203152505281223`133.671058153887*I, 
    -10.339677051087162493962185186531187719239975180724513166789539012430429\
40763136353203515435564079251881249558263517851724923014751622431043329877744\
06916097`133.16502197207146 + 1.464270677614822636262221790320467613447260177\
01036656112974905425853836538293776576694798184503984925449430908563003502735\
65680982444105719837134573721532`132.31613636344005*I, 
    98.7150004326375562253687966904894660943542401459030536221571886044105254\
77862777180105996868682385045004615964881340617471742310323162889810230497958\
319637`134.14489814959106 - 10.1178362001769658708319704137033125507432559260\
75994590289132278442897032166251431628608678863313852285363519787867057596302\
5777114506562527180046191681413`133.15560264207483*I, 
    -15.743280883746554358007076225462488124837594488781103900171553818030068\
07914756733096977191014914411590130182196099610852777204644011477749382831199\
01677079`133.34761024181603 - 2.393217457557783804626244805989882380078352162\
45336552832087094327661684730766391137750161749738345296132681338461078570743\
95727319564683300281859918769022`132.52949716001694*I, 
    1.25461291972090966702051075436561128510298767494053394118405591454765783\
97613312469633732674762911862083205448878801961943084396828813242173488794231\
137846`132.24902475332297 - 42.0547619451201785522393799720206664523897475774\
35795853161351122311819632863391397790890903071127836159246757775897921397884\
6592117802787547075543400560508`133.77433017678632*I, 
    -3.2766351381549759185051715777183954953005184594728008534763550320207662\
01757521929559943308747363339438300659641714424534239988275184371781769648337\
0405723`132.66594308208653 - 39.304460811622664232570412331288080504828682708\
14833448961636408945680627565221789092502977896984042861817326494824690043823\
90006536059156264917732267244164`133.7449568407248*I, 
    -39.996162125318833262594492451250411407731382915530887478059520403502503\
51523426788573093633237404823675591722436703103185676480802298745435869252037\
8581484`133.7525333179659 - 5.63947991888779670605702823992300962468839221174\
18773509575669333713339620809396686763064680166103498963628055369973271963477\
939151721186356665812028911271`132.9017540523877*I, 
    -32.773486595308866147411326498297630787848350182213049449476804251349049\
87620309107121287141477348461847743944055612925228019304839471789124689966627\
75173445`133.66603764393076 + 18.72294510310736017985767719558848732659726895\
53597440201642187055876188403372403777677700220413271946875710326472487829188\
23883943705498789008340618815562`133.42288916175474*I, 
    -8.9307284823989347019028575650811804706819106782905876257317902751969946\
67263980320338728737689752408507288097891233986728721486363762536997562216117\
9628496`133.10140188370625 + 39.900635617349233045541406443551145853173683336\
52102316144571714140158591291653597631600011744936264384184387374566425352910\
22059713710361651937979002958906`133.7514948118874*I, 
    -8.6505930580001998642663845866344734089733994270722384246191007955321015\
51774189639827572184052627747319377515207344219646429702014047657656454202388\
9579595`133.0875608802087 - 1.54895727510642152370509692827236516807611530157\
61602684987150049099563423184372287708503409083238051974881398320439199079168\
146725431442120204617985691123`132.3405544366103*I, 
    -0.9756363302011717004119743653213811231443675696243094675404444504823000\
59232036634900712833464480696244165176253710969989303347965874156119151466442\
8987895`132.13980296179034 - 54.986926148290515923244183966066914146669631029\
78183094247531157209703963760268881297525264208898799613682237254699507138117\
38178577697090403094317194554621`133.890774440479*I, 
    71.5900718364638686747286995874976874144658217439938516596522918490210126\
04433246503335804982625718001416928651426125461305697183466919157066074637338\
1475958`134.00536779603925 - 54.507475066217550828800930258306454032468406313\
66297989754457772852946329602471900295193785950087832795458784678781636896018\
87413850022944874527152929685165`133.8869710626297*I, 
    23.3531093542626704474860931047153395907641062546816083650159090269602254\
98289472696084948859438711912640502362537842215254121611721971216916883360282\
8691297`133.5188597108068 + 134.106284205258996821568188029633753089694529111\
66812387756223418496454227576842794064467765913649865326219924633962928335025\
79928047748023192229708051089343`134.27796412715057*I, 
    82.7182323506661887294194315720722580343673897274346446195343034611258303\
91208328646455471543253469615821630446102180315067487871255299678489202302386\
2439331`134.06811624301423 - 30.875575895948443606693781656882200825420015834\
55525878714856525629070892325844255016391848985736016462170694962009391849756\
65767260235243404022244390766399`133.64013006470216*I, 
    163.169606656163461767984455283370721680780614228524693946588367123804102\
87337996017251075208683503588094847941663940769903531163432225924801628368312\
72640023`134.3631542644387 - 68.548832429721013412503464312016538659337790618\
06312177747652481849160172425479053302084610300436849652925829336895605098530\
02706693811427945569922223540773`133.9865150598219*I, 
    102.377521913788044032090307521709399182467813100835401813320675448000164\
77652737911470418782758790561281475811819840415063288654879142035686951020930\
29346199`134.16071961091308 + 13.36567781281854083602546118066520404043307087\
39869032676751852089181179954336317595120788340173383031765798111717393582948\
758466726775449788331490526738446`133.27650598583307*I, 
    -49.821952416210771976804162473898671109882982446267259054899172126167822\
18907332860412374745663132762033942236400995658858940653262448154682612102510\
31194054`133.8479357404418 - 11.203769874926412047978697680976878456382444066\
64354742579987015290542654121525223852876840260048523106138902514435734832666\
62424012996334044745692473116835`133.19987917768043*I, 
    30.9608635648300074271448279853271607124611630163542324207554421307204842\
28658271544134271108456323760850487906136411151497849922033367261359787524552\
4663349`133.64132806341553 - 28.082001739200442687436209900763927204211549963\
76568721042071837956292575702396647079827535296342253296704983959002668033568\
7464224295940071802811768243026`133.59894305974075*I, 
    1.96123029064076126881840729195289534401278995702810163755618032207209771\
44165084551984159053056873058264392553167949112376043448236728872195151472680\
395695`132.44304359001197 + 0``132.150514997832*I, 
    -1.7485736278055366258949282022377318224835127380843926154260297267390838\
21942779954713269375585040715908453721178501757825084873557695892809349345805\
342895`132.39319892185298 + 0``132.150514997832*I, 
    11.4547542396876543388720717888029740875250863838909767790914924013481354\
12876873948925477188615410333338374768349421553547772585054160481749253680974\
697433`133.20950077372385 - 29.4848415596421090846693365050958934738852069480\
63198701924697343864945781242177500465451596068319062748338243651830383976173\
3652279489156314120348082836376`133.62011379621825*I, 
    13.9853295682307337960438832865103063528938009142882919730107268230930224\
09981404966649636196827224863803074431839626525280368968089678962941861657466\
0603621`133.29618770293192 + 99.655090573065891068618632369678149629458624415\
04489917638635010374597174095336857278088220484520062522061452322718512703607\
54380433341248671349134180218068`134.1490144860298*I, 
    -32.535196273407058130365761574304619304018125719048153108263278681511310\
59234968305634828036334962781297957355691584061322175767902447338443594109962\
88662119`133.66286842885577 - 7.517466515416568145907985758752230451800450779\
94636654797231237884440248527667852930606144632119718738800506090355818885489\
28839095372369638185549307203786`133.02658650015798*I, 
    108.948353586030518739703376988126155236317609530502766195188502129289548\
71907382784530473568898261821730935943194829758872129919613444737190076844574\
17597976`134.18773566945967 + 32.51356263841024602974620658076896092785278697\
69148513159961995933024492574140093937731141022018665131864693805216741198344\
032395813204026285803555189038999`133.66257955728295*I, 
    -84.866011353875715222171533553821683747970970149527369458533157487954870\
12853381228694923936653792273408423796651109442991029254756731996861295866465\
0995801`134.07924878893633 + 101.48048111235783250131412932055836826643786440\
10912139918368756737405073743659369230246917779183495444849326781115804865215\
872911143147253116701588556327606`134.15689751534845*I, 
    -62.634873179452528500166928140517105528897108709058736843787676986071260\
72955727476441734232638525555589558888088911322979636496426361285288677457115\
78179727`133.94733120025043 + 104.0814495533743630147143775208752515020108523\
93140150382436881107134464777038381074883543083551492275401938254489235922871\
5926049421727549653517574171186681`134.16788832989292*I, 
    87.8838510696843383959236475059744086520382423046500725316757355192561254\
43129628471983783283086079248310817859590641021925976015019836180146877863432\
2105635`134.09442407727832 + 11.424869031056573848200650012441207785736075103\
02301345121885133172067298575663038162285407899283986372070665409820497598088\
653729015722040312143582612135`133.20836622806925*I, 
    0.27811885454771546094256412637460771022319566619804601686951219759624619\
65428492238473488247399645106025626495742537877099557918412397373460953059726\
559178`131.59474542987655 + 97.1919715461241664803903390012140197433591138543\
32243736349825759503261463153013307672450841843588750678311127587191402234481\
927920963393127409125500484314`134.1381453897416*I, 
    -109.51431561507005722874471936654479044996443051224413964622284026582023\
69040972718203252371593365384393611242159708471490026205466548203256016867403\
659682214`134.1899858913119 - 36.99757698308764805813260978208945724748146135\
30946243780711976811568723681999082123000982036608564665094607083394618087574\
980113316563145877102560179229288`133.71868828034948*I}}, 
  3.0011551751414295*^-134}, {{s12 -> -1, s15 -> -153/14, s23 -> -5/2, 
   s34 -> -7/2, s45 -> -3, p1s -> -11}, 
  {{0, 2, 2, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1}, {0``132., 0``132., 
    -1.0239213960665205124978248777728880947515635564140571612508204537385842\
23389475440312806186277031810745369522483567788999859379878810070819198672165\
2355245`132.01026661819756, 1.88891647427484253684893595969996622131903827730\
48437920560824057726782807688390509865679912701160804598261911811062373543542\
085702153746120364582887907279`132.27621275434134, 2.397895272798370544061943\
57796512929982170685393741717521856770913057362391323671307505470800263479141\
47157258881379985222555691585957873946681775460869635`132.3798302115239, 
    0``132., -5.0727170013767878426885411317430869204176194486600537115343545\
86836796055680965661766200902906261929759835518505394719467695284727326260571\
9795762937170868`132.7052406344111, -1.39150343580431300777061695831931616418\
99126816946641498202320689075833071157247978749050965207637867381999710092146\
486514157025595618599471802116488298126`132.14348428300138, 0``132., 
    -4.7027505143269553741667317178150577324181503060887107721468089481633610\
68001967038110821852810369856478060484502476641840812472495700352213951913858\
1009468`132.67235193959553, -1.6479184330021645370928678553837885569712358367\
34124177602041500456241439827913450310423632220598133181955043598936798613552\
0063388957797323293902212160518`132.21693571162461, 
    -1.2835937337749688895923274504115143138584405062776621525486356169893753\
29300089833652949799937845097616869885541018457157761303837255953996628485851\
1647601`132.1084275882976, 0``132., -2.56718746754993777918465490082302862771\
68810125553243050972712339787506586001796673058995998756901952337397710820369\
143155226076745119079944086326968221527`132.40945758396157, 1.327453861096957\
17458554098113464077145751159663029822482258402034309631061150807874260474012\
81531174936607197676705319205468563690401052890315212075204585`132.1230194350\
4977, 0``132., 1.138617623281808852829319604831818485609014669067521313847846\
10528212143673401067908400938048922407110816493176740050695268609677845220432\
01671796240533684`132.05637790144533, 0``132., 0``132., 0``132., 1.2527629684\
95367995688120621985003161561584595221605934338710140444186240782374552181795\
17159145283945106021318528045517803823202191965628625662538043439`132.0978689\
0721722, 0``132., 0.626381484247683997844060310992501580780792297610802967169\
35507022209312039118727609089758579572641972553010659264022758901911601095982\
8143128312690217195`131.79683891155324, 0``132., 0.00325734051059684777225167\
55741538263255537948241449635160057317021329731984257409046250779609789404277\
45290467728518195765620179111963394620968790456652`129.51286316051252, 0.7375\
44929951510891666956507524405287860249022190432390197294181872761155889211091\
1207670004919579936506301614757680424823429219034026574822885900810286748`131\
.8677884819189, -0.5493061443340548456976226184612628523237452789113747258673\
47166818747146609304483436807877406866044393985014532978932871184002112965259\
9114792483963610025`131.73981445690495, 0``132., 0``132., 0``132., 
    -2.5802168295923251702736616031196439330190961918519041591612941607872825\
51393882630924399911719605956944720932952950987098585088390959761575025215224\
851271`132.41165620361386, 0``132., 2.567187467549937779184654900823028627716\
88101255532430509727123397875065860017966730589959987569019523373977108203691\
43155226076745119079944086326968221527`132.40945758396157, 0``132., 2.5671874\
67549937779184654900823028627716881012555324305097271233978750658600179667305\
8995998756901952337397710820369143155226076745119079944086326968221527`132.40\
945758396157, -3.777832948549685073697871919399932442638076554609687584112164\
81154535656153767810197313598254023216091965238236221247470870841714043074922\
53372925438459111`132.57724275000533, 0``132., 4.7027505143269553741667317178\
15057732418150306088710772146808948163361068001967038110821852810369856478060\
4845024766418408124724957003522139519138581009468`132.67235193959553, 
    0``132., 0``132., 0``132., -2.1690537003695230608716478337530142330116858\
15129868402130678022424971606520337601206065722688213762709025035186425332344\
0767170154862019281970814022639466`132.33627030419743, 
    -2.3513752571634776870833658589075288662090751530443553860734044740816805\
34000983519055410926405184928239030242251238320920406236247850176106899580764\
9345927`132.37132194393155, -1.0986122886681096913952452369225257046474905578\
22749451734694333637494293218608966873615754813732088787970029065957865742368\
0042259305198211833056572174675`132.04084445256893, 0``132., 1.28359373377496\
88895923274504115143138584405062776621525486356169893753293000898336529497999\
378450976168698855410184571577613038372559539966284858511647601`132.108427588\
2976, -3.48999288044528653991268546373934735181808982211187669992125057936380\
19707349941981394203068944089993471951740186388278730923330263023804256709511\
243405497`132.54282454100317, -0.91629073187415506518352721176801107145010121\
99082624677919678819807853657379630490242705510967609232579648220011448771660\
384849935665456412105625971110039`131.96203329377198, 2.397895272798370544061\
94357796512929982170685393741717521856770913057362391323671307505470800263479\
14147157258881379985222555691585957873946681775460869635`132.3798302115239, 2\
.3978952727983705440619435779651292998217068539374171752185677091305736239132\
36713075054708002634791414715725888137998522255569158595787394668177546086963\
5`132.3798302115239, -0.91629073187415506518352721176801107145010121990826246\
77919678819807853657379630490242705510967609232579648220011448771660384849935\
665456414902525344207371`131.96203329377198, 0``132., 
    -1.0986122886681096913952452369225257046474905578227494517346943336374942\
93218608966873615754813732088787970029065957865742368004225930519820919152080\
2047836`132.04084445256893, 0``132., -2.3978952727983705440619435779651292998\
21706853937417175218567709130573623913236713075054708002634791414715725888137\
9985222555691585957873957205902660420347`132.3798302115239, 
    -2.1972245773362193827904904738450514092949811156454989034693886672749885\
86437217933747231509627464177575940058131915731484736008451861039641838304160\
4095672`132.34187444823291, 0``132., -4.7957905455967410881238871559302585996\
43413707874834350437135418261147247826473426150109416005269582829431451776275\
997044511138317191574790231908520364327`132.6808602071879, 0``132., 
    -1.8325814637483101303670544235360221429002024398165249355839357639615707\
31475926098048541102193521846515929644002289754332076969987133091284882517284\
7664223`132.26306328943596, 0``132., -1.0986122886681096913952452369225257046\
47490557822749451734694333637494293218608966873615754813732088787970029065957\
8657423680042259305198209191520802047836`132.04084445256893, 1.09861228866810\
96913952452369225257046474905578227494517346943336374942932186089668736157548\
137320887879700290659578657423680042259305198209191520802047836`132.040844452\
56893, 1.25276296849536799568812062198500316156158459522160593433871014044418\
62407823745521817951715914528394510602131852804551780382320219196562851480307\
440150214`132.09786890721722, 2.391380591777176848517440226816821647170599264\
28912724818655624572630767751638523126580455208067691055922514495268096213072\
43288003718606065978007386833041`132.37864870022912, 0``132., 0.9162907318741\
55065183527211768011071450101219908262467791967881980785365737963049024270551\
0967609232579648220011448771660384849935665456414902525344207371`131.96203329\
377198, 2.3978952727983705440619435779651292998217068539374171752185677091305\
73623913236713075054708002634791414715725888137998522255569158595787395720590\
2660420347`132.3798302115239, 1.481604540924215478878416366197118228371605634\
02915470742659982714978825817527366405078415690587386815675090388699312135621\
708416502924175428427174315859`132.1707323003957, -2.197224577336219382790490\
47384505140929498111564549890346938866727498858643721793374723150962746417757\
59400581319157314847360084518610396418383041604095672`132.34187444823291, 
    -1.0986122886681096913952452369225257046474905578227494517346943336374942\
93218608966873615754813732088787970029065957865742368004225930519820814050191\
4105459`132.04084445256893, -2.0149030205422647565787724486905367760975917777\
31011919526662215618279658956572015897886305910493012045934851067102742908406\
4892194970654627566626651833735`132.30425414791787, 
    -3.4965075614664802354571888148876550044691974117601666269532620427680679\
17131845679948670462816366880202685754954095864264623573384526307215759171560\
9689501`132.5436344717725, 0``132.}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132., 
    -12.712882199945747553223073224767287094459202093742179535915136602991065\
71586581825238917348014030629863230010249395252851341560965858961236467116071\
24486207`133.25475902058344 + 0``132.150514997832*I, 
    -8.0839990459231080016568404439075860805366428358504198050143223072559465\
21125834081615957017102000803679765103286814665718798152436830140611560338940\
1106318`132.90762625358767, -12.838122470879148699222734708761451684483151913\
85100206632045062971107320619885761260555293237771138665845047048775491927120\
30596796331988090066078333838887`133.1085015143747, 0``132., 
    -13.360294685754655745880352110818069148913282946536433075192163002409529\
93369515264629264420214247066582525172729680648629688390413688919148543290583\
30129421`133.12581603740495, -5.988547149059817960370500697338847833590380246\
29119034251972124673436194139194144105260733539291237532687957119608073039429\
37317492883982649819026962554263`132.92783647102635 + 0``132.150514997832*I, 
    0``132., 2.58139515708282498512568971033802853440536447255869391401022271\
58710554039318720810851199803494171755101054596860051523797223385605562515589\
814790005549077`132.41185449094627, 1.876370828573809547076711916447365629547\
85937248222290748762532049485899407065109373775460942251942483627671238600127\
58702830902067117584919337608218685978`132.2733186724696, 
    3.25154960768931966714047671584471169160743376553092154453689267804801545\
16253082415132703889952118795485667888180581269199563387017198195619157804500\
430447`132.6626053820967 + 0``132.150514997832*I, -0.252499449909099817730195\
44662105281138695125898480517166686498262550227252271636569878647052494050436\
12908883859196160753272637591391457211419367300308334`131.40226043630935, 
    1.11338735903849166388220553533427100524659800612935085666508274524566880\
53462377809108795046536695589357057868017919140832958716331354484464486373922\
826551`132.19716128402243 + 0``132.150514997832*I, 3.143548991602055220338410\
68633849741372289097835310194409808684808359832722148818158427510182380970167\
94866591100826660211397692115107467822305829654795429`132.4974202331343, 
    0``132., -6.3017861799803379580310476334500063653372207311951248276270975\
95700598580993160972382433050201557599000889932938132744527690113195085800102\
5040571677152584`132.79946366344763, 0``132., -4.1944155664704180068910193611\
70153469824862053184278093702914847124723075984224320734389000768038727275394\
7204803438034717209626317604899627697074583776187`132.62267145647843, 
    0``132., -0.0391567328237447819838635951823768193042416836902578005923288\
48894859270751220609880983229478705414493308332540256813465887007281750304876\
3432769227735474`130.5928064477937, 0``132., -2.48360336961167736570124720233\
12746539901497438564170186154897344436829540375090014732347886533616043058373\
154477918896408954754919335189602883638956593433`132.3950822404004, 0``132., 
    -0.0221043807243726193407737107543281762614542409632373631955239273180663\
25537321481204246428293606949934595522623022460621601247605630803814782763676\
3409462`130.34447835223196, -4.5459040157830046512416622139451605615015471047\
73931993642754208099219528077894221130247592839998770630106271432322516220033\
2983730664827288977947220606837`132.65762026160104, 1.43674636688368094636290\
20238935833542499564356548721026672439248650157892773977975437378671550688901\
013331728283084280119990689908631964532994791844488435`132.1573801076019, 
    -1.9080213983454808933189951320937623952407343673759605455802924920907081\
04845732533439336615653070021835857062428111455262320702735683148790832868437\
0966977`132.28058324098194, 3.40427548374957032446567650079478628495855895116\
14260036670163366563916774654087409394794730247761664762970753532471645361561\
532333289981163610420992128517`132.53202469719145, 0``132., 
    -13.628175582534398291331443619748292706237822583780403519444521550710494\
80465537493122250260489344225914001244283593195949538191060581630608353580159\
92964595`133.13443772029024, 0``132., 0.5250426293754678263571802537555197166\
69088295945058992092734818653300912196646631673898405001713030565244931626667\
3288836691794806391585586683616747186206`131.87070956400163 + 
     0``132.150514997832*I, 0``132., 2.63789450888769651627715657193109065080\
59852167287315269858023017057235750152565086200038590277020517247712856040731\
827063558830233941353884562461472500121`132.42125742383962, 1.927711993505355\
02083479887561600539357582583833876543598992049008798582577560829214904908335\
89366398791524327824976673251751853105263178283192688221326508`132.2850421493\
933, 0``132., 6.5736657608759958886239459409536658203714733419682652429107591\
94293121136995129881522181180644156085084055715161593405036374384643838765858\
4105048521898239`132.81780761853213, 0``132., 0``132., 
    0``132.150514997832 + 0``132.150514997832*I, 0.56574329097109382759882553\
55049658973065016291827208472213227737992731744599577508255858983187729296250\
047253539612602578794312211777017515652177225114212`131.75261941245176, 
    -1.4395736480744984403469882449906020476485344159890719339425158596140600\
87628000091243228787121455898386021259492764527392292979191055962427328612809\
8138158`132.1582338881333, 1.146503385906252262898609073715907914134110876826\
17673130853278645640650500367683944749373377860076826561705200549124229636679\
59624653535170504373417978224`132.0593753416462, 
    -0.2524994499090998177301954466210528113869512589848051716668649826255022\
72522716365698786470524940504361290888385919616075327263759139145721512785660\
5699084`131.55277543414132 + 0``132.150514997832*I, 
    -0.5566936795192458319411027676671355026232990030646754283325413726228344\
02673118890455439752326834779467852893400895957041647935816567724180653886550\
1600638`131.89613128835845 + 0``132.150514997832*I, 3.43321363121623498665349\
80286103729568783981136426482558493114382539690803467748683421896884375924478\
881257471840676915166821898409874793143382114030877199`132.5357008281772, 4.4\
09884539552795732369072213362106397391265062466444958041032455818944273001492\
4025264041828754044507171076043337625409717543357453971854300532173896545452`\
132.64442721883484, -6.976279162082176647450486776419264179028847020633581910\
45386779676894257630058145163836916644602674338745953667820397166646741223044\
75640223018285225806724`132.84362385095636, -0.873842197266277747240472283155\
34831396325060007334327117066045755351139547062459746464355002491799427620775\
37697487129324257468630039252668643183499392127`131.94143301267547, 
    -2.0892261291836002327902738498977270187945441149995098918756419651246467\
08743393444453805835506723156140378750009146988909021673354992490794798056145\
9892881`132.31998544876046, -2.5213628754191273912842988673383156908647315307\
54981531291043168369578932459499889011614454722088248667075188720877790358512\
455743441249012408496120974433`132.40163535398707, 1.217753813865858717048584\
00249525371644971315836608387620782823020911981147978998785619556773089420416\
07494029254858432392827722017859919303851275008821596`132.08555949840667, 
    -2.2592134003077941645991096072165959488594313862582713215350230395500195\
24478998234460552317464948242753335332309477023351813431334365700320502295620\
9276428`132.35395725535545, 4.93393878431892561845462168132567952259456165569\
11562869078468226575023356684280832690767527344992638294984841241371109515607\
150596471054378844910630467348`132.69319375686888, 1.005851151159461720567609\
09005256577597254082959403833819769241899787813210860479039954865486344492573\
78971638167045357864302763176405797221197569896523715`132.00253371728755, 
    0.25249944990909981773019544662105281138695125898480517166686498262550227\
25227163656987864705249405043612908883859196160753272637591391457213455575975\
850402`131.55277543414132 + 0``132.150514997832*I, 7.929845842536357468371406\
35284620833978698567426028363791043949351665797604904144785273456884960378675\
33033653603599988873191772405224124276380422255153384`132.8992647446459, 0.25\
24994499090998177301954466210528113869512589848051716668649826255022725227163\
656987864705249405043612908883859196160753272637591391457212353194197029899`1\
31.40226043630935, -0.2358851026655724018781214075984656255778672204904513848\
21541516501778217659603042958114837359096676969338994809954347102957150005446\
5838958848087496680394`131.52321551169584 + 0``132.150514997832*I, 0.25249944\
99090998177301954466210528113869512589848051716668649826255022725227163656987\
864705249405043612908883859196160753272637591391457212628092466056769`131.402\
26043630935, 2.02941599423669519607998670717237850822793829723262120368450595\
47432192500095856913753587520812886860748389386378606164740104934523531026193\
537130038390885`132.3073710788144, -0.384481927388468759607571540526353319008\
98839602582276594894772537321177960638481754172985146152998077083461967552342\
57943817687653480948336545264772154151`131.58487593056157, 
    -0.7469480218092131670701042533089305208603113768062701935166722468332117\
78357618661840055118172426063929526412934996793904580401840487043761966945279\
0983346`131.87329038143142, -4.8962341013044473260061036373732576373749167728\
97070149494539633492407437454101582109434887111661479763361039411970137421021\
8934216158986988091480047305369`132.68986217434875, 0.82246703342411321823620\
75833230125946094749506033992188677791146850037352016004369168144503098793526\
52002159481168595339814362343502503868037444194122001`131.91511849934065, 
    -0.0171216718943615108966730907216094480390892066517740540396848524567382\
01214899971243448627554889749216094003434380917201001356614532085181854355609\
8992653`130.233546170332, -4.927434705884658672221592303769445055291298056558\
76769793010615718646458280811162202022576177012314802644488359025916323889704\
14864167045473696079304972837`132.69262087809366, 3.7658397483576169536477228\
30250975524059507551418751804720889083072233152000280348146954198234146013119\
3962442356302349171315267644058579803431192672088348`132.7263768329272 + 
     0``132.150514997832*I, 0.76896385477693751921514308105270663801797679205\
16455318978954507464235592127696350834597029230599615416692393510468515887635\
375306961896184219237653101284`131.88590592622555, 
    -1.0414595864419354475505256047213422324097182278921874453271948093408997\
12999208246604356749734054038592585929383991180112530659132579708436653378781\
3498818`132.01764242193062, 0.38498302424694465934474384122705007519733680455\
17934766880754512480499572245008737207169087521741243842790845033750943417365\
6315609699793130498668705261`131.58544157979833, 4.46784849684790959446950772\
14493870578797632519271609880540659562572680540788231191261416118565243562456\
00264588532267336874726779081496028791559703137703`132.65009843792197, 
    -0.2524994499090998177301954466210528113869512589848051716668649826255022\
72522716365698786470524940504361290888385919616075327263759139145721154795159\
9961309`131.40226043630935}, {0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -37.099035300236442015004578019633170237758340998510296113876707680515588\
58308779212385610538507499145950671399303173032532006166292023084492891281778\
34875145`133.71987761447585 + 0``132.150514997832*I, 
    -8.5905273912372392126403273760351865711220046138983758561939091864091192\
95791307971054109340493662338732194102076077135237995966114547638788472370387\
7560928`132.9340198269364, -13.6221252926004333657247191640958826516798555635\
50973486652175796542595500821996345090954729862658565974514802822899159732181\
0444452528297420184562542386212`133.28475986831938 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -11.331205691641599285108194001370613325279559262016000546064138269629536\
72271137315325768025401469540368615442639789865096708510613502982528360462447\
95648345`133.2047911210553 + 0``132.150514997832*I, 
    -17.840789750600280439739043251810084807412792427241748490981238145224216\
39219572802594882134881138181716230496984553172810243796966476541578657777638\
84951801`133.40192907302549 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 12.4709485125436204300231692\
42005697507344964726600342170752532245911832429016274876940620069655035971684\
1892802468944492799187177653787483044041313125087052`133.09589948620493, 5.50\
76505783828920422504802175914514736792627855737116942873754400864183918214268\
655076626265955835564958805425901814325946594954689615295750625144675530338`1\
32.74096637953446, -0.2429657669059097542955268600311096327223915895234355269\
23324852498783260128814080125612750041233422108055773363241447413580510888560\
4363776624007952010464`131.53606008504684 + 0``132.150514997832*I, 
    0.13044788484804995321682966300504194327111095299934213880650284872356286\
46155007026725661139293276071602547187589832487188644787450923381493793469043\
63381`131.26595203944174 + 0``132.150514997832*I, 8.4527268552692501814076108\
94494947376969258187929530839759462877826679829645411975609067561503314390751\
3331767726858156366568955286153897513151359203388004`133.07751183307218 + 
     0``132.150514997832*I, 2.14209663960974310380152719580652258067448135312\
73833308956438405179091971613558321126444789564333848093667216173163299448564\
81348473702611893606908196775`132.4813540577464 + 0``132.150514997832*I, 
    0.32472046542388916895103611712684716483340445718096661900090280073201973\
07180919736186211830259927116732017124260932659589105919830242895796089954960\
962222`131.6620246586187 + 0``132.150514997832*I, 0.5139867581800520950856364\
79581316460328786467230706903061136465256364019368660900254848871451668786577\
2144681200111670802908129480783377717203305716171791`131.8614669282603 + 
     0``132.150514997832*I, 0.64944093084777833790207223425369432966680891436\
19332380018056014640394614361839472372423660519854233464034248521865319178211\
839660485791673645298681930901`131.96305465428267 + 0``132.150514997832*I, 
    -0.0358575813244022267050535059207836891723404612138709351994645600441045\
79302818142036589170783365257642564876494372999426091089870291137003490445407\
0019886`130.55458099206132, 0.64944093084777833790207223425369432966680891436\
19332380018056014640394614361839472372423660519854233464034248521865319178211\
839660485791591727763970787439`131.96305465428267 + 0``132.150514997832*I, 
    1.66093252873578215258146520431804625875941021183563345332074854390248987\
86609388294803026645826844275780228522569060201725498354095062351733897676345\
247703`132.3708669885056 + 0``132.150514997832*I, 0.6494409308477783379020722\
34253694329666808914361933238001805601464039461436183947237242366051985423346\
4034248521865319178211839660485791611484073546585265`131.96305465428267 + 
     0``132.150514997832*I, 2.97311804620319107364782391239658132943488425834\
63847330180291423778107389404214120805080994692954810069135234125267755016073\
498466339982285980875228166629`132.47321215299806, 
    -11.372040269789542572771321541349574801003468569449735305812631517040636\
81226952366371525760718546542479857618777083536336182449058270276290326310496\
69126249`133.20635338674316 + 0``132.150514997832*I, 
    0.04049789024502914551936592226712472231633061879216260673278990025986428\
59550723515957728046958888366351903090343138303334733332801910726491273516674\
856907`130.75794739687856 + 0``132.150514997832*I, 
    4.66119128670122441889403176814735314744141215798207850335886219114122021\
95227464752148147965514155161591792068456097438740882602896888783195160516609\
526779`132.81901192377558 + 0``132.150514997832*I, 
    4.58604875991575659645204865409183264992002422764244826381683648978924180\
28347181082253687322752807128115032649128106604399372521384390882029755955856\
578317`132.81195366576839 + 0``132.150514997832*I, 1.896369438313407463686710\
95616503844546079530142947474841291653003736323484730477140824596128382524403\
26686169398798656677416256050365783561669666384588202`132.27792294766002, 
    -2.1728723683044921810725297445028203170121776796957664431340001692910856\
46716887264645572165414881159062019794222387504663216699662668270942440202797\
1792195`132.33703421717698, 7.52758769165070606849230731450414170200930725199\
90465862642630268751281847505103099807816161008769042075417586964621943102536\
993085810639116697534080776612`133.02717082130317 + 0``132.150514997832*I, 
    -53.443270579808998308276252944459661261330903263649339776673440054323574\
65734606507832144298310813647800281312394121062361295682188696741292649792212\
05669599`133.8784080257295 + 0``132.150514997832*I, 
    -1.9461201609076188242765943968344171393309268099072068747842032244177928\
57499529197202186978172607960338312259126716234069461856195232932938032174435\
5079685`132.4396846495958 + 0``132.150514997832*I, 
    2.18233591320065361854154561385648917938121971979979499463253814560937375\
75583017189854455243452848631806887089048670839860101425924720994456489095810\
336289`132.4894365974396 + 0``132.150514997832*I, 
    -5.4787898362990878962343288587981019278340092195718441934235920769703633\
92811351090762227748723529539912748606850682371884946306508239215305889931466\
5947783`132.8891996392621 + 0``132.150514997832*I, 
    7.72909462435204083897172503066790940516095988835411471947352333348874047\
41945324782215201180685113636577789463508996885647261676763913194075975373047\
88142`133.03864362206383 + 0``132.150514997832*I, 10.979725276698236388021748\
64101890046940316989743424189958778111441875742209686935750904294141600367432\
86171604822155981111823391836953952827684313812473345`133.0405914737838, 
    -12.763263147795175986105731384434219732721383708434870253801909361357786\
82536901271792324282283214086462207341724045252089469850561058361493694426834\
43370505`133.25647672126917 + 0``132.150514997832*I, 
    -7.7915751850028194648862057427908442270251165094409375330618492696857053\
43386423839262983529832400986069458640076733682900399407904187675786088978107\
804889`133.04214026359188 + 0``132.150514997832*I, 0``132., 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -8.2563678422801157989792860786833777923735883867\
91214858191388568446704626540131008427362716616422698447882805847056684759693\
9489049681694915968252009106086`133.06730403147483 + 0``132.150514997832*I, 
    -6.6030195990272259454975961885987277253122259885253681936708733149043079\
10913904387272775123789212601526784509694652664687999480134013901724133364937\
3378876`132.97025758417615 + 0``132.150514997832*I, 0.48783327275514935168997\
90726602019069332070915252486291145732752001413328710081486237625935566705122\
253874880903595905376120263447687818248404206642494924`131.6882714181203, 
    0.23671650333918113039596477369706054812032105420860949929499915595891392\
08261309707497095817136718309856126738135278803131036367317338208075482789613\
733251`131.52474353484553 + 0``132.150514997832*I, 
    4.71252223165844103687798381477039130673905524378257790192804351548059014\
54139685832668146759998943654514780946887338707536385568936499195132461149270\
914428`132.82376840986575 + 0``132.150514997832*I, 
    -6.5853142292239625743019754929701958389386498880161290522743133760366802\
60428295243914764635149055055030153069719296445421846596819600371464023068452\
7122412`132.96909150070795 + 0``132.150514997832*I, 
    0.09275951640098766619361566915161418700139701730104023162432167360624872\
77637945411201184468369150288264148968156808050929628374172715417801939067720\
35255`131.11787347362232 + 0``132.150514997832*I, 6.4424334603341444303143361\
15779820209774367184978405992120449558314954185978815578227163176203846095231\
4190698085448843842090121955478366597061068027899697`132.80904994170353, 16.5\
05231318249182564559941356531109116406157236383317828959694306097309273132517\
8105527349063402131763174374236928461378795172777269863889928928659778038916`\
133.2176216152786, 2.74748030459502199379216036580006000705540024607646439629\
11504081419372896529179514476899077034480025876486711953091277845149711026296\
504064582909949760111`132.5894495856841 + 0``132.150514997832*I, 
    -3.2306422779611908334611775385253106565130706273167264945051042930719475\
79603845506409766180902579181866603538433632822485112674388228504359652088337\
3914844`132.65980387002222 + 0``132.150514997832*I, 
    -7.6443211067798184242132522656518949138491058970356095515855560732119564\
19093031847410096828459207433577483548923174678870198410672569241322428355438\
0046321`133.0338539195396 + 0``132.150514997832*I, 
    -3.8882674491553160351103738638902245774001583308327778395942659476770247\
96443963456680788354054120836875628522926808358351497655454273558601901190042\
3966213`132.74027112746526 + 0``132.150514997832*I, 
    -11.696035137791394032715457475988333324496459682466063612896495345038487\
19208804486561208540848650117109222318346111354581261145589304891753121178554\
80341209`133.2185536621761 + 0``132.150514997832*I, 
    0.83057103843710483794572247616365128038522153506543420213905201876224265\
97090416591276206619224634243180152009034451922774282843311258119124762325502\
338939`132.0698917812562 + 0``132.150514997832*I, 
    -0.3429851218303123075750998843890791529695311554178768597834954631942649\
77036761238826853049498016054810970628868072511907342794718375303542417507230\
2132445`131.68579027925338 + 0``132.150514997832*I, 
    -27.602910954118125971301669375269517701549096029923739145818997139323891\
61356697872004672245017411541229010991831634502469554508793965824498875087741\
22101348`133.59146988223952 + 0``132.150514997832*I, 
    -0.1789510024457400407864118464049986466527464778999220988211053114882855\
96918227407100340358757295208781081387324066179936475613684881531487730287877\
9497983`131.25273413555885, 2.69382550514415376324549555943197008129053915932\
00802666890373117787094543687311279966838721661430543390749274681917826594911\
142824893498332587363627074864`132.58088445833278 + 0``132.150514997832*I, 
    -0.3660031682288344294246645777301124972105854174109387288566356205369584\
80827809799116706970323739535203775556127819539285983079332150485036458567354\
9371737`131.71399984262078 + 0``132.150514997832*I, 
    -7.9000373336757848383512900196194374171202852342152200086339217478625516\
75150596411543639605712462798204700660997391833480992610756569916899652149776\
2435759`133.04814414149854 + 0``132.150514997832*I, 
    5.48780467705883635198594630421515052902956342558815979703983217728494628\
89937116418873887235767814726702978694764201427708308661145751838136256880043\
677881`132.88991364331767 + 0``132.150514997832*I, 
    5.66099437455084319782880284690154263054237416976408767005410453169156264\
28018954302485722774065597116060382873807180381017854387894180177908603779457\
234162`132.90340772114925 + 0``132.150514997832*I, 
    11.5943673504798848480005690092181936180372022169980822080182360852147882\
01964542654910789124248549396248275752805432800032578490545477220175847675462\
9924509`133.21476205406677 + 0``132.150514997832*I, 
    6.41097015018450285546527019472773328407992689248266070289211496182313709\
75270031476610979925831213767797288415747238368986239786595908438336365696849\
277884`132.9574387526224 + 0``132.150514997832*I, 5.4166038763671041526995991\
02220123536035623165888567702732743665903399547971541724827659088411913500126\
3979920972161862971539882858868149488016500361288681`132.8842420740324 + 
     0``132.150514997832*I, 11.6583653270532303987469602674795272609207886419\
84550485355857548137943706502637288040728890464380689249436978467890883808088\
5943030931880861019066002060713`133.21715265809982 + 0``132.150514997832*I, 
    3.87607369387022896920473539272284899626814134429395510330177523286197989\
93355430398029588793101084436048550415016530509738411537021042987844861772020\
518127`132.7389070233152 + 0``132.150514997832*I, -3.763267935160106991573463\
63936160111346920909713332630332603502251886334326954474265604220549755139646\
34007921812759690307097562371106681962443364946498283`132.57556514008948, 
    -4.0234489282138198332503747439152196052364546263358682285476444732409059\
11224105680319018392854265009774679262359720279956102550450637567183258306117\
4653503`132.60459849296615, -3.6585782876254195139112588607695693802054554019\
11224904171999880810737477256530066539259919455309764890083150144892739806685\
591617033296145107387997180016`132.71382735049647 + 0``132.150514997832*I, 
    -6.9825379637508062559128255050591548199105887227303042054705066947173730\
86609353331867594854468389860834993777151071178776136975638810668258925215532\
0719807`132.8440133056194, 0.201969048844262162635976539746031990893800739892\
98396789424546883097910070927596739019427958301868917388631458381320731511589\
82986567129764411756027442442`131.30528482020873}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -44.490043515689763745063367028473871935280845898\
13645206055817279226964417960663207944190456462391205827119257196660183725660\
11806443313679729372248797048826`133.79877782836348 + 0``132.150514997832*I, 
    11.6284141953974707075460212322786113987416155665468133755107184557775050\
86222937168764057491177155877931538208701381303497713483122001782745702995617\
7106748`133.21603549044983 + 0``132.150514997832*I, 
    -21.682228345677284837468971004134385933571552626943976454686886522655398\
02158326689750518899998583850258232981602401035899676881005606539629199298325\
89725656`133.48661891169928 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 37.2020752286927883719914251\
23393704979969264952281836630266755810259592846486168372580104891592544545116\
6809545841221277980529545534636857779386944266965609`133.72108216446745 + 
     0``132.150514997832*I, -21.665433146442353375996341052023230334230235877\
83885071465347811658326654015059188518365345108116774241832773852069967845864\
553013937686900665709945710921`133.48628237392703 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.78688234741221879597346811\
78032708763467391023869658393629669806565868892447905434792947857240579029379\
736365177658580084934555832510480985310794941682857`132.25209595846437, 
    14.8374526438779929915422639200219545175630740135142512307068907596912254\
22199056944384485075982338150697854290633663200511878650934012862571175650446\
6919612`133.321874343676 + 0``132.150514997832*I, 
    -12.234490460517608932390211043557935663990262547673365942226905192697912\
14416704862665126747372893296871304187452754868662792405068956610970064603670\
70566489`133.2381008844913 + 0``132.150514997832*I, 
    -0.4552276304831503761337598146040778883653458123313431950542046469825088\
93137406818716593342091699081641219103906339782844753410273770356432922670194\
321335`131.80874361194438 + 0``132.150514997832*I, 
    2.85583935866286469827154076666300628179976723202933163986609919988596470\
35273138101306754221153656768323252246780954124816139084565749194374336329022\
360616`132.60624877250183 + 0``132.150514997832*I, 
    0.37761267739246605127807276297253542709232656641909171298879554824947684\
03900111350793271296749565522789401309248924075024849804906480046403392223277\
096833`131.72756156404375 + 0``132.150514997832*I, 
    0.64860107604544470710881525694348747222739648821682075840602638583116137\
54264339563961006745524925463903394895529469653045150811527455425987380321156\
781738`131.96249266267498 + 0``132.150514997832*I, 
    4.10202654121392325192554857946674156687395021476359672774538818010107168\
11377700004149234442302594123347586944066073770349214270532334801378931123336\
542108`132.76351346387543 + 0``132.150514997832*I, 
    2.27627677136422856397784699557790790512383359126734913695221733721431092\
87418344858295116447969832739198583818448749662077196035979603666698120418512\
959561`132.50774006441637 + 0``132.150514997832*I, 
    -1.1684893792752663646433978826018997248960683008394330357049122658457254\
70300971354645491857392998064788854419844869278280969672990115187318207382880\
9427534`132.21813976715492 + 0``132.150514997832*I, 
    2.46555211942709426832171617770182544002277415201319338988081287817174196\
43628163263429674353241014939314036327978047440029430260141731435567890169205\
390757`132.54242918536852 + 0``132.150514997832*I, 
    -0.7029990228138253362947671862974860235652175098554585499198651706185555\
17613312720680035164579374166160227502093391223073136758065284962380610605387\
527037`131.99746971917207 + 0``132.150514997832*I, 
    1.90641666832975075228550587360785022696211202149270345099370750070371306\
13324984040614937109857507776166041536243809989005920532660790873125057395424\
388269`132.43073282434412 + 0``132.150514997832*I, 
    12.8946462595232156349892013915657916223191463590223161700637267103406363\
51062298791202420926380248356469953047404576002373228234408532255079585007717\
9542343`133.2609244304134 + 0``132.150514997832*I, 
    -26.628099199409607380619025503778293339228805586348552791935475918656688\
76953150616903155411450630301268471727409921127055419165837993655026411800715\
34525705`133.57585516402045 + 0``132.150514997832*I, 
    0.01719337762321822713733832533455681846317557765921223681552985901164012\
35538818720724849058546785399330057991671033448586215696256322175733372010187\
803772`130.38587619965182 + 0``132.150514997832*I, 
    5.07215020629399518828403409266770496482978864274921738601683626737718825\
42589684877700280782213791892733085302619000831614216507009227495564918983894\
331453`132.85570710406188 + 0``132.150514997832*I, 
    24.1773804432180238681673182757463121774629163478093269709250493707823263\
21395356426568243143589538465408485781437930487308080168031587044518441918134\
4289926`133.53392424221926 + 0``132.150514997832*I, 
    -3.0118871659725422940294723512208925218294943366274497611838288495980260\
99714617086718545925505252583702855932049215892616189561903589670373325824893\
7757884`132.47883869790272, -1.1746650454769651133971760437436413774091103467\
57373943090576286297165500461284771410943048149489437192280535366236880886874\
6503944333131374341185194620952`132.0699140456382, 
    7.06609181571154371443957577542607564946304925920710581488560905513016815\
21590986298502706314439015299567540861985711517206369658790034005161780151228\
988826`132.99969427412327 + 0``132.150514997832*I, 
    -179.94284414962406665760287177385586292726255538129108366880935685303582\
16524947273231925064026881930298601980848487128356904615795789934424439086112\
170914295`134.4056495784229 + 0``132.150514997832*I, 
    0.62932697426759386639677087337562497460137625270293663209558788802182339\
07902216344769589931900779769513156057116842275000194155141112684676855640366\
928305`131.94939134474635 + 0``132.150514997832*I, 
    -7.6938213674371854213399871333416451951953664541363234567455676345614290\
40439501843011205430929634038512495579025664469162768000605795263855243415465\
450417`133.0366570966163 + 0``132.150514997832*I, 2.7259410950498340643939973\
99745194653736550826390272736749407129046527345279018171921222797407500287186\
5038822016005043114523492477940815732040616560450759`132.5860314647484 + 
     0``132.150514997832*I, 5.19814648309290598368556456936141255576429603885\
65639995011040185501108680848902347732610369457980555164232625327514577525049\
087452232495108387516644446721`132.86636351153155 + 0``132.150514997832*I, 
    32.6401315404292659414996900472156518709777022484779317579155783943640428\
02133342879169425608162918323588091347635418951423688034277101881865929974966\
5229697`133.66426689813343 + 0``132.150514997832*I, 
    -20.975748091916538625662055286368737320605340439410173737427275546621298\
69532679419382665901987107998474019430799261362452785589800454203629247453201\
2570944`133.47223245655314 + 0``132.150514997832*I, 
    -64.458131066126177393324983668636159057511252743093777303578531311495669\
87885957444690254103765570236917206804353343660594672369040234825139755165836\
58693122`133.95979270702205 + 0``132.150514997832*I, 
    -8.0329717415296724105092980963106672167772536279955096702029797466466438\
92271809189380665816775953676430852394051858318317413901657045149947213682665\
6325537`133.05539123703252 + 0``132.150514997832*I, 
    -0.5566049045739835928161185579438240004904134370558871692375413427260405\
83308572050259345711132810787501131101703471804681914966656373158356249999610\
5948461`131.89606202667161 + 0``132.150514997832*I, 
    -0.9862244054407108905162091764137571722315387219923054520468501121076773\
97997176090966856508711404634531221104367511482119970512627876352449721199410\
8819905`132.14449074335735 + 0``132.150514997832*I, 
    2.56271589483221862790933954398939875936634546444514335856941440115168253\
11323440589030242306546305962085937096263203741712082398894787034398006635691\
548652`132.55921546037766 + 0``132.150514997832*I, 
    10.6430809117222971253771296057049885847575337575749642453822728411516551\
62878917195419821536433807590031537090216217038713734398816391373602841468080\
3711935`133.17758236162553 + 0``132.150514997832*I, 
    11.7102369266948626645103498843934002949425884569351505573379282312290970\
10982769210731962231526574946258015405345009571584381335369321212569237670407\
8415651`133.21908067983136 + 0``132.150514997832*I, 
    -1.2517539454804779638638880166142235231214150802865745081689657781256302\
67335493008604366866567909348700405619739544470178523601071123221153370631469\
1312748`132.24803396678467 + 0``132.150514997832*I, 
    0.72084831099307440878214107927073144854458645375946574601173475300443334\
68818903585325271990676129951450190155173892196686097783271321046553989722479\
18227`132.0083588830375 + 0``132.150514997832*I, 13.0012958960811270814876024\
38779975875542331693015938437747748611903826708859918705793251429347088076355\
1477925950982673284179130310786362635334609597673079`133.26450164032866 + 
     0``132.150514997832*I, 14.9070965067495179411340197220172629771473626706\
98286579270379839862042138322045655425008268557312905056027231385097178762465\
3777473422900435174288663589282`133.32390806087653 + 0``132.150514997832*I, 
    -29.427735881248081982686171326142102658076230602974104406523704673088407\
72002334767376158679563631770700087130684162199694014313391626427205423192529\
46268502`133.6192718473558 + 0``132.150514997832*I, 
    0.00139333833232947404754741878994596226231350221090997139194425071112077\
36438203790157995201517805993259624459967965070626110739402645174006145880371\
161404`129.2945715830447 + 0``132.150514997832*I, 
    -10.357386566530214190734340303357104763163300154945300295171097541832137\
79546397157712088938661111075520688683619741962808627406200600957175305474020\
66235473`133.16576518346153 + 0``132.150514997832*I, 
    -8.5865688285182307311104018569510147901629882161439343829928627164478239\
23370465675407872517138714501724927451186478035160920537220625655026367089167\
1698915`133.0843346533362 + 0``132.150514997832*I, 
    6.95801456215439461748450985555630742875645892250753021220994838534367625\
80443291343772683843675513847479455643206284918555212710275969048427600272683\
348358`132.99300033116234 + 0``132.150514997832*I, 
    -8.1418370560291975966754343158912360437941910833411320387385553461651209\
15541178241102233479426538780009799239907078954953038621121543888303034569020\
0203113`133.06123740435297 + 0``132.150514997832*I, 
    24.6980121655078947461339695716002192824692499421347488913493964880086527\
43640953362069552182535162336388718387903916942344865855928348432105011550169\
8548527`133.5431769980434 + 0``132.150514997832*I, 
    -1.7553809797910182661232536044691692669144806127444181890127320912921658\
32357105297862037258271986801930581745484306607801572982712407669905104700704\
5468588`132.39488638613503 + 0``132.150514997832*I, 
    1.00569429225802724593053798760097247842713835526752109988401380266377367\
73851922466019330256622446971134852193288780170133996912831852099873457654313\
015249`132.1529809831618 + 0``132.150514997832*I, 52.884620684153274430245314\
12134419832201775105288385283750952624652353377492916509044882413703751864552\
6832265902678164434612312570501535129289078938659873`133.87384439154786 + 
     0``132.150514997832*I, 1.16112573616396378581032241546462846180049193920\
56498561932483097950478750075669356880039282625529089088414864551866475842444\
53757298619861564319958083721`132.21539424906538 + 0``132.150514997832*I, 
    -6.8295575865255271903701181093587544930445301865941694468185739933214020\
94585628366319805858803749174289818741760482701446656839781487254096247155537\
6782194`132.98490756916306 + 0``132.150514997832*I, 
    0.98559039228385447968109102113319408278217333618339761887459799360558722\
36229040571715859759451759054745899492946146315947070027038066631828721289241\
912153`132.14421145909063 + 0``132.150514997832*I, 
    8.36917236206229394180630750880041054053435735972829529327138075530702485\
03909514848757316411854180866427218330723729251258398396763543563628843253104\
607107`133.07319751002342 + 0``132.150514997832*I, 
    -4.8750119404435796004486630895725272393619852855505990230121044209037276\
54700090905376049447817025282814412183059462251646397520824534432592594787655\
708275`132.8384906815922 + 0``132.150514997832*I, 
    -6.5907358681886918227460353439944009509428241254333426896680668846119925\
94687342639362252260862067596173134009074403861661429778950687508685186841108\
9415065`132.9694489049377 + 0``132.150514997832*I, 
    -24.444880717846162873800602572880763041398834316039586662178630312326410\
88458255170336587035129532575458577636969621256997279038517144255253405196556\
40304181`133.53870292023743 + 0``132.150514997832*I, 
    7.71155304019185961455152633785582130727010053242092921724120553503935939\
03321530317179811560846119102850595490948045397039115099688115725238630143259\
809919`133.03765684784977 + 0``132.150514997832*I, 
    -2.8909736895267419923553887288543793940931842540919467120650956138990759\
86314334472995505705345614343629430378957620433932504881651623355513825566338\
9321428`132.61155913704837 + 0``132.150514997832*I, 
    -24.596364412715709711224362433733092750131161816100832441479822329490890\
55555507737611334094286185593632552654848881899503319197377964523714709012278\
19414115`133.54138591663536 + 0``132.150514997832*I, 
    2.15102499930923237201604199094119050634964487235271791678676571288084424\
20907593429420291635370755708682724242133257900575942168485209893278896323413\
066822`132.48316045563877 + 0``132.150514997832*I, 3.643799158413856840810814\
68713799919092497743699563434408094887340364178942201484073700287963677122703\
90399424224995445542205391925718071880058327915537952`132.56155443119985, 
    -0.4514015345762187904059253165707558012969061397741376509874552454927375\
91703913202439450663406346792008718810070660061652766615241571574222137198490\
132741`131.65456303116366, 2.968281543303089916100612775875004264472953105553\
65665164736320881638199391726667498503526482020559234304352758516670797962227\
18961394581990319226271532399`132.62302008948748 + 0``132.150514997832*I, 10.\
10436875824383856624648105806652939495188012085284281333183506969146013493110\
53348666536618728882879304583940973049793728805420923966918092174032200256374`\
133.0045091873838, -0.1912146434011259483264641609040840507849533583247475942\
09462072405746902986776254476367062852640910559860918088128844407682996622572\
0374602867989417196002`131.43203614573437 + 0``132.150514997832*I}}, 2.928156\
55788738382714758806978385939770077716190490509544785229419827313169717284482\
10718012030109917558652007491655007520870080155606113997404092009877279385682\
06368800608223364436855622027114765377026817631037848914174370023610295608974\
51171664511868213038837772567609602059548503189182927463258330240562460218219\
46296009663353750001584676081680754582901059902693564307263517439847329933050\
3234826216721276687584316215213538`401.84508873222387*^-134}}


==> anc/mzz/pureBasis-mzz.m <==
(* 

  Pure basis. 
  
  Formatted as {{Topology[propagatorPowers_List], numerator_List}..}.
  When flattened (see usageExample.m) indexing matches diffEq-*.m file.
  propagatorPowers correspond to the variable Propagators in input-*.m file.

*)


{{Topology[{1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], {Insertion[ep^4*Mu12*s45*tr5], 
   Insertion[(ep^4*(-1 + 2*ep)*(Mu12^2 - Mu11*Mu22)*tr5)/(1 + 2*ep)], 
   Insertion[ep^4*s12*s23*s45*prop[9]]}}, 
 {Topology[{1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s12*s15 - p1s*s34)*s45], 
   Insertion[ep^4*(-p1s + s12)*s45*prop[9]], Insertion[ep^4*Mu12*tr5]}}, 
 {Topology[{0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], {Insertion[ep^4*s23*s34*s45], 
   Insertion[ep^4*s23*s45*prop[11]], Insertion[ep^4*Mu12*tr5]}}, 
 {Topology[{1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], {Insertion[ep^4*s34*s45^2], 
   Insertion[ep^4*s45*(-s12 + s45)*prop[9]]}}, 
 {Topology[{1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], {Insertion[ep^4*s15*s45^2], 
   Insertion[ep^4*s45*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]*
     prop[9]], Insertion[prop[5]*((2*ep^3*(p1s + s23)*s45*prop[6])/prop[7] - 
       (ep^3*s23*s45*prop[4])/prop[8]) - (ep^3*p1s*s45*prop[1]*prop[6])/
      prop[8] + 2*ep^4*s45^2*prop[10]]}}, 
 {Topology[{1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s12*s23)], 
   Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Topology[{0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(-s15 + s34)*s45], Insertion[(ep^3*Mu22*tr5)/prop[8]]}}, 
 {Topology[{1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s12*(s15 - s23) - p1s*s34)], 
   Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Topology[{0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*s23*(s12 - s34)], Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Topology[{1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s12 - s34)*s45]}}, 
 {Topology[{1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s12*(s23 - s45) + p1s*s45)]}}, 
 {Topology[{1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(-p1s + s15)*s45]}}, 
 {Topology[{0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(-s15 + s23)*s45]}}, 
 {Topology[{0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^4*s23*(-s12 + s45)]}}, 
 {Topology[{0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(-s15 + s23 + s34)]}}, 
 {Topology[{0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(-s12 + s34 + s45)]}}, 
 {Topology[{0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[-(ep^4*(p1s - s12 - s23))], Insertion[(ep^3*s12*s23)/prop[8]]}}, 
 {Topology[{0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^4*(p1s - s15 - s45))], Insertion[(ep^3*s15*s45)/prop[8]]}}, 
 {Topology[{1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s15 - s23 + s45)], Insertion[(ep^3*s15*s45)/prop[8]]}}, 
 {Topology[{0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[(ep^3*(s12*s15 - p1s*s34))/prop[8]]}}, 
 {Topology[{1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], {Insertion[ep^4*(s34 + s45)], 
   Insertion[(ep^3*s34*s45)/prop[8]]}}, 
 {Topology[{1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s12 - s45)]}}, 
 {Topology[{1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]]}}, 
 {Topology[{0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]]}}, 
 {Topology[{0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s23)]}}, 
 {Topology[{0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s45)]}}, 
 {Topology[{1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^3*(-1 + 2*ep)*(s12 - s45)]}}, 
 {Topology[{1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*Sqrt[p1s^2 + (s23 - s45)^2 - 
        2*p1s*(s23 + s45)])], Insertion[(ep^3*s15*s45)/prop[8]]}}, 
 {Topology[{0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s45)]}}, 
 {Topology[{0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s23)]}}, 
 {Topology[{1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s12)]}}, 
 {Topology[{1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s12)]}}, 
 {Topology[{0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(p1s + s23 - s45))/
      prop[8]], Insertion[
    (ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[8]]}}, 
 {Topology[{1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(-p1s + s23 + s45))/
      prop[8]], Insertion[
    (ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[8]]}}, 
 {Topology[{0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}], 
  {Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(p1s - s23 + s45))/
      prop[8]], Insertion[
    (ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[8]]}}, 
 {Topology[{1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s45)]}}, 
 {Topology[{0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s34)]}}, 
 {Topology[{0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s15)]}}, 
 {Topology[{0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s12)]}}, 
 {Topology[{0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s23)]}}, 
 {Topology[{0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/p1s)]}}, 
 {Topology[{1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s12*s23)]}}, 
 {Topology[{1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Topology[{1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Topology[{0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Topology[{1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Topology[{1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*Sqrt[p1s^2 + (s23 - s45)^2 - 
        2*p1s*(s23 + s45)])]}}}


==> anc/usageExample.m <==
(*

**** Example notebook for usage of data in ancillary files. ****

In the following, we provide sample code to demonstrate how to use and interpret
the ancillary files provided alongside the paper. Specifically we show how to:
1) Construct the differential equations in eqn. (4.2).
2) Construct the symbols of the master integrals as described in section 5.3.
3) Display the definition of a basis element alongside a graphical representation.
4) Output the list of high precision reference evaluations described in section 7.1.
5) Display all information on pentagon bubble integral of fig. 1d.

*)


(* REQUIERD DEFINITION: Directory where ancillary files are contained. *)
$ancDir = If[$FrontEnd =!= Null, NotebookDirectory[], DirectoryName[$InputFileName]];


(*********************************************)
(*     1) Differential equation assembly     *)
(*********************************************)

(* Specify integral family specified in section 3. *)
family = "zzz"; (* possible values "zzz", "mzz", "zmz" or "1loop" *)

(* Connection one-form M as given in eqn. (4.2). *)
Get[$ancDir <> "/" <> family <> "/input-" <> family <> ".m"]; (* information on kinematics of integral topology *)
Get[$ancDir <> "/determinants.m"]; (* Gram determinants *)

(* The symbol alphabet given in section 5.2. *)
sqrtRepl = {tr5 -> tr5Exp, sqrtG3 -> sqrtG3Exp, sqrtG3nc -> sqrtG3ncExp};
alphabet = Get[$ancDir <> "/alphabet.m"] /. sqrtRepl;

(* Vector of Madelstam variables given in eqn. (2.1). *)
svec = {p1s, s34, s12, s15, s23, s45};

(* Vector of constant matrices M_\alpha in eqn. (4.2). *)
vectorMalpha = Get[$ancDir <> "/" <> family <> "/diffEq-" <> family <> ".m"];
implicitAlphabetDlogs = Table[dlog[W[i]], {i, 1, 58}]; (* dlogs of letters *)

(* connection matrix M as in eqn. (4.2) *)
M = ep*implicitAlphabetDlogs.vectorMalpha;

(* Connection matrix in explicit set of coordinates *)
dsvec = {dp1s, ds34, ds12, ds15, ds23, ds45};
Mexplicit = Normal[M] /. dlog[W[j_]] :> Sum[D[Log[alphabet[[j]]], svec[[i]]]*dsvec[[i]], {i, 1, 6}];




(*********************************************)
(*           2) Symbol construction          *)
(*********************************************)

buildSymbol::usage = "Routine for building symbols from canonical DE. Results output in form SB[letterID_Integer..]";
buildSymbol[vectorMalpha_, alphabetLength_Integer, weight_Integer] := \
    Module[{firstEntryPos, nonFirstEntries, weight0Result, res, matSymb, j},
	         firstEntryPos = {1, 2, 3, 4, 5, 6};
	         nonFirstEntries = Complement[Range[alphabetLength], firstEntryPos];

           (*weight zero determined by imposing the first entry condition..*)
	         weight0Result = NullSpace[Flatten[vectorMalpha[[nonFirstEntries]], 1]] // Flatten;
           (* Normalization fixed by noting that for all families, the pentultimate integral at weight 0 is 1. *)
           weight0Result = weight0Result/weight0Result[[-2]];

           (* Iterate the solution of the DE at symbol level up to given weight. *)
	         res = {weight0Result};
	         matSymb = Total[Table[vectorMalpha[[i]] * SBH[i], {i, 1, alphabetLength}]];
	         For[j = 2, j <= weight+1, j++,
		           res = Append[res, (matSymb.res[[j-1]] // Expand) /. SB[a___] * SBH[b_] :> SB[a, b] /. SBH[a_] :> SB[a]];
		           Print["Computed weight ", j-1];
	         ];
	         res
     ];

(* Specify integral family. Labels defined in section 3. *)
family = "zzz"; (* Possible values "zzz", "mzz", "zmz" or "1loop". *)
(* Vector of constant matrices M_\alpha in eqn. (4.2). *)
vectorMalpha = Get[$ancDir <> "/" <> family <> "/diffEq-" <> family <> ".m"];
maxWeight = 2; (* Maximal weight for symbol computation. Lower is faster. *)

(* symbols of integral family as defined in eqn. (5.3). *)
symbols[family] = buildSymbol[vectorMalpha, 58, maxWeight];





(*********************************************)
(*               3) Basis Display            *)
(*********************************************)

(* Specify integral family. Labels defined in section 3. *)
family = "zzz"; (* possible values "zzz", "mzz", "zmz" or "1loop". *)

$topologyNum = 1;
(* display graphs and insertions, if running inside Mathematica frontend. *)
basisGraphs = Get[$ancDir <> "/" <> family <> "/graphs-" <> family <> ".m"];
If[$FrontEnd =!= Null, Print[basisGraphs[[$topologyNum]]]]; (* {graph of topology, {insertion1, ... }} *)

(* display index and insertions *)
input = Get[$ancDir <> "/" <> family <> "/input-" <> family <> ".m"];
pureBasis = Get[$ancDir <> "/" <> family <> "/pureBasis-" <> family <> ".m"];
Print[pureBasis[[$topologyNum]]]; (* {Topology[Propagators]], {insertion1, ... }} *)
Print[Propagators]; (* Propagators mentioned in Topology *)



(*********************************************************************)
(*   4) List of numerical values for integrals on reference point    *)
(*********************************************************************)

(* specify integral family specified in section 3 *)
family = "zzz"; (* possible values "zzz", "mzz", "zmz" or "1loop" *)
numIntegrals = Get[$ancDir <> "/" <> family <> "/numIntegrals-" <> family <> ".m"];

(*
   extract values of Mandelstam variables and integrals on phase-space points
   in 6 physical regions and the Euclidean region;

   Euclidean point is defined in eqn. (6.23).
   Physical points are defined in eqn. (7.1).
*)

(* Load Numeric Data *)
labels = { "ph-1", "ph-2", "ph-3", "ph-4", "ph-5", "ph-6", "eu-1" };
Do[ psPoint[labels[[i]]] = numIntegrals[[i, 1]], {i, 1, Length[numIntegrals]} ];
Do[ int[ psPoint[labels[[i]]] ] = Sum[ numIntegrals[[i, 2, ee+1]] * ep^ee, {ee, 0, 4}], {i, 1, Length[numIntegrals]} ];
Do[ precision[labels[[i]]] = numIntegrals[[i, 3]], {i, 1, Length[numIntegrals]} ];



label = labels[[1]]; (* ph-1 *)
(* Display phase space point *)
Print["phase-space point: ", psPoint[label]];
Print["precision estimate: ", precision[label]]; (* See section 6.4. *)

(* Display expression and value of integrals *)
pureBasis = Get[$ancDir <> "/" <> family <> "/pureBasis-" <> family <> ".m"];
pureBasis = Join @@ Times @@@ pureBasis; (* Flatten basis to match indexing of numerical evaluations*)

Print[ Thread[pureBasis -> int[psPoint[label]]] ];




(**************************************************************)
(*   5) All information for scalar pentagon bubble integral   *)
(**************************************************************)

pentagonID = 1;
p1BubbleID = 8;

(* display graphs and insertions *)
basisGraphs = Get[$ancDir <> "/1loop/graphs-1loop.m"];
Print[basisGraphs[[pentagonID]]];
Print[basisGraphs[[p1BubbleID]]];

(* display index and insertions *)
input = Get[$ancDir <> "/1loop/input-1loop.m"];
Print[Propagators]; (* propagator definitions *)

pureBasis = Get[$ancDir <> "/1loop/pureBasis-1loop.m"];
Print[pureBasis[[pentagonID]]];
Print[pureBasis[[p1BubbleID]]];

(* Display numerical values *)
numIntegrals = Get[$ancDir <> "/1loop/numIntegrals-1loop.m"];
psPointID = 1; (* ph-1 point *)
integrals = Sum[numIntegrals[[psPointID, 2, ee+1]] * ep^ee, {ee, 0, 4}]; (* turn integral data into epsilon expanson *)
(* Product of pentagon*bubble expanded up to weight 4, dropping precision to 16 digits for aesthetics*)
Print[N[Series[integrals[[pentagonID]] * integrals[[p1BubbleID]], {ep, 0, 4}], MachinePrecision]];


==> anc/zmz/diffEq-zmz.m <==
(* Constant differential equation matrices of Eq (4.2) in SparseArray format.
   Arranged as a rank three tensor: M_{\alpha i j}.*)

SparseArray[Automatic, {58, 75, 75}, 0, 
 {1, {{0, 129, 367, 519, 667, 901, 1137, 1293, 1319, 1348, 1350, 1352, 1552, 
   1773, 1840, 1895, 1895, 1895, 1941, 1980, 1981, 1982, 2206, 2316, 2426, 
   2470, 2515, 2515, 2515, 2515, 2515, 2519, 2523, 2554, 2584, 2596, 2606, 
   2633, 2660, 2671, 2776, 2853, 2932, 3151, 3365, 3446, 3527, 3535, 3537, 
   3546, 3547, 3570, 3570, 3570, 3571, 3571, 3571, 3638, 3643}, {{3, 26}, {3, 
   27}, {4, 27}, {5, 26}, {5, 27}, {5, 28}, {5, 34}, {7, 26}, {8, 28}, {8, 
   34}, {14, 56}, {14, 68}, {14, 69}, {16, 35}, {16, 36}, {16, 56}, {16, 64}, 
   {16, 67}, {16, 68}, {16, 69}, {18, 37}, {18, 38}, {18, 56}, {18, 63}, {18, 
   66}, {18, 68}, {18, 69}, {20, 32}, {20, 33}, {20, 34}, {20, 57}, {20, 58}, 
   {20, 63}, {20, 64}, {21, 32}, {25, 25}, {25, 29}, {26, 28}, {26, 34}, {27, 
   26}, {27, 27}, {27, 28}, {27, 34}, {28, 26}, {28, 28}, {28, 31}, {28, 32}, 
   {28, 33}, {28, 34}, {28, 57}, {28, 58}, {28, 63}, {28, 64}, {28, 66}, {28, 
   67}, {28, 72}, {30, 30}, {31, 32}, {31, 33}, {31, 34}, {31, 57}, {31, 58}, 
   {31, 63}, {31, 66}, {31, 67}, {31, 72}, {32, 32}, {33, 31}, {33, 32}, {33, 
   33}, {33, 34}, {33, 57}, {33, 58}, {33, 63}, {33, 64}, {33, 66}, {33, 67}, 
   {33, 72}, {34, 31}, {34, 32}, {34, 33}, {34, 34}, {34, 57}, {34, 58}, {34, 
   63}, {34, 64}, {34, 66}, {34, 67}, {34, 72}, {35, 35}, {35, 36}, {35, 64}, 
   {35, 67}, {35, 68}, {35, 69}, {36, 35}, {36, 36}, {36, 64}, {36, 68}, {36, 
   69}, {37, 37}, {37, 38}, {37, 63}, {37, 66}, {37, 68}, {37, 69}, {38, 37}, 
   {38, 38}, {38, 63}, {38, 68}, {38, 69}, {51, 56}, {51, 68}, {52, 56}, {52, 
   69}, {53, 64}, {53, 67}, {54, 63}, {54, 66}, {55, 55}, {56, 56}, {56, 68}, 
   {56, 69}, {63, 63}, {63, 66}, {64, 64}, {64, 67}, {71, 72}, {72, 72}, {1, 
   1}, {1, 2}, {1, 15}, {1, 17}, {1, 19}, {1, 29}, {2, 2}, {3, 3}, {3, 5}, 
   {3, 8}, {3, 11}, {3, 13}, {3, 20}, {3, 21}, {3, 26}, {3, 27}, {3, 31}, {3, 
   45}, {3, 46}, {3, 53}, {3, 54}, {3, 57}, {3, 58}, {3, 61}, {3, 62}, {3, 
   63}, {3, 64}, {3, 66}, {3, 67}, {3, 70}, {3, 71}, {3, 73}, {3, 74}, {3, 
   75}, {4, 4}, {4, 5}, {4, 23}, {4, 27}, {4, 39}, {4, 47}, {4, 57}, {4, 69}, 
   {4, 70}, {5, 5}, {6, 6}, {6, 17}, {6, 29}, {7, 7}, {7, 8}, {7, 22}, {7, 
   26}, {7, 40}, {7, 48}, {7, 58}, {7, 68}, {7, 70}, {8, 8}, {9, 9}, {9, 19}, 
   {9, 29}, {10, 10}, {11, 11}, {11, 22}, {11, 43}, {11, 44}, {11, 46}, {11, 
   47}, {11, 57}, {11, 60}, {11, 62}, {11, 67}, {11, 70}, {11, 74}, {12, 12}, 
   {13, 13}, {13, 23}, {13, 41}, {13, 42}, {13, 45}, {13, 48}, {13, 58}, {13, 
   59}, {13, 61}, {13, 66}, {13, 70}, {13, 73}, {14, 14}, {14, 49}, {14, 50}, 
   {14, 51}, {14, 52}, {14, 56}, {14, 68}, {14, 69}, {15, 15}, {16, 16}, {16, 
   36}, {16, 39}, {16, 41}, {16, 52}, {16, 53}, {16, 56}, {16, 64}, {16, 67}, 
   {16, 68}, {16, 69}, {17, 17}, {18, 18}, {18, 38}, {18, 40}, {18, 43}, {18, 
   51}, {18, 54}, {18, 56}, {18, 63}, {18, 66}, {18, 68}, {18, 69}, {19, 19}, 
   {20, 20}, {20, 31}, {20, 33}, {20, 34}, {20, 45}, {20, 53}, {20, 57}, {20, 
   58}, {20, 61}, {20, 64}, {20, 66}, {20, 67}, {20, 70}, {20, 72}, {20, 73}, 
   {21, 21}, {21, 31}, {21, 33}, {21, 34}, {21, 46}, {21, 54}, {21, 57}, {21, 
   58}, {21, 62}, {21, 63}, {21, 66}, {21, 67}, {21, 70}, {21, 72}, {21, 74}, 
   {22, 22}, {22, 43}, {22, 44}, {22, 46}, {22, 57}, {22, 60}, {22, 62}, {22, 
   67}, {22, 70}, {22, 74}, {23, 23}, {23, 41}, {23, 42}, {23, 45}, {23, 58}, 
   {23, 59}, {23, 61}, {23, 66}, {23, 70}, {23, 73}, {24, 24}, {25, 25}, {26, 
   26}, {27, 27}, {28, 28}, {29, 29}, {30, 30}, {31, 33}, {31, 34}, {31, 57}, 
   {31, 58}, {31, 66}, {31, 67}, {31, 72}, {32, 31}, {32, 32}, {32, 33}, {32, 
   34}, {32, 57}, {32, 58}, {32, 63}, {32, 64}, {32, 66}, {32, 67}, {32, 72}, 
   {33, 33}, {34, 34}, {39, 39}, {39, 67}, {39, 69}, {40, 40}, {40, 66}, {40, 
   68}, {41, 41}, {41, 59}, {41, 61}, {42, 42}, {43, 43}, {43, 60}, {43, 62}, 
   {44, 44}, {45, 45}, {45, 58}, {45, 61}, {45, 73}, {46, 46}, {46, 57}, {46, 
   62}, {46, 74}, {47, 47}, {48, 48}, {49, 49}, {49, 59}, {49, 68}, {50, 50}, 
   {50, 60}, {50, 69}, {57, 57}, {57, 67}, {58, 58}, {58, 66}, {65, 65}, {70, 
   70}, {71, 71}, {71, 75}, {72, 72}, {73, 73}, {74, 74}, {75, 75}, {2, 6}, 
   {2, 17}, {2, 25}, {3, 5}, {3, 16}, {3, 26}, {3, 27}, {3, 31}, {3, 53}, {3, 
   61}, {3, 64}, {3, 67}, {3, 70}, {4, 4}, {4, 38}, {4, 52}, {4, 56}, {4, 
   59}, {4, 68}, {4, 69}, {5, 5}, {5, 16}, {5, 23}, {5, 26}, {5, 27}, {5, 
   31}, {5, 41}, {5, 42}, {5, 45}, {5, 48}, {5, 53}, {5, 58}, {5, 59}, {5, 
   61}, {5, 64}, {5, 66}, {5, 67}, {5, 70}, {5, 73}, {6, 6}, {6, 17}, {6, 
   25}, {12, 23}, {12, 42}, {12, 48}, {12, 58}, {12, 66}, {13, 23}, {13, 41}, 
   {13, 42}, {13, 45}, {13, 48}, {13, 58}, {13, 59}, {13, 61}, {13, 66}, {13, 
   70}, {13, 73}, {14, 52}, {14, 56}, {14, 68}, {14, 69}, {16, 41}, {16, 42}, 
   {16, 52}, {16, 56}, {16, 59}, {16, 61}, {16, 68}, {16, 69}, {16, 70}, {20, 
   20}, {23, 23}, {23, 41}, {23, 42}, {23, 45}, {23, 48}, {23, 58}, {23, 59}, 
   {23, 61}, {23, 66}, {23, 70}, {23, 73}, {26, 31}, {26, 32}, {26, 33}, {26, 
   34}, {26, 38}, {26, 57}, {26, 58}, {26, 66}, {26, 67}, {26, 72}, {27, 38}, 
   {28, 66}, {31, 31}, {31, 32}, {31, 33}, {31, 34}, {31, 57}, {31, 58}, {31, 
   66}, {31, 67}, {31, 72}, {32, 31}, {32, 32}, {32, 33}, {32, 34}, {32, 57}, 
   {32, 58}, {32, 66}, {32, 67}, {32, 72}, {33, 31}, {33, 32}, {33, 33}, {33, 
   34}, {33, 57}, {33, 58}, {33, 66}, {33, 67}, {33, 72}, {38, 38}, {41, 41}, 
   {41, 42}, {41, 59}, {41, 61}, {41, 68}, {41, 70}, {42, 41}, {42, 42}, {42, 
   59}, {42, 61}, {45, 45}, {45, 58}, {45, 61}, {45, 73}, {49, 59}, {49, 68}, 
   {52, 52}, {52, 56}, {52, 59}, {52, 69}, {53, 61}, {53, 70}, {59, 59}, {59, 
   68}, {61, 61}, {61, 70}, {66, 66}, {71, 73}, {73, 73}, {2, 9}, {2, 19}, 
   {2, 25}, {3, 8}, {3, 18}, {3, 26}, {3, 27}, {3, 31}, {3, 54}, {3, 62}, {3, 
   63}, {3, 66}, {3, 70}, {7, 7}, {7, 36}, {7, 51}, {7, 56}, {7, 60}, {7, 
   68}, {7, 69}, {8, 8}, {8, 18}, {8, 22}, {8, 26}, {8, 27}, {8, 31}, {8, 
   43}, {8, 44}, {8, 46}, {8, 47}, {8, 54}, {8, 57}, {8, 60}, {8, 62}, {8, 
   63}, {8, 66}, {8, 67}, {8, 70}, {8, 74}, {9, 9}, {9, 19}, {9, 25}, {10, 
   22}, {10, 44}, {10, 47}, {10, 57}, {10, 67}, {11, 22}, {11, 43}, {11, 44}, 
   {11, 46}, {11, 47}, {11, 57}, {11, 60}, {11, 62}, {11, 67}, {11, 70}, {11, 
   74}, {14, 51}, {14, 56}, {14, 68}, {14, 69}, {18, 43}, {18, 44}, {18, 51}, 
   {18, 56}, {18, 60}, {18, 62}, {18, 68}, {18, 69}, {18, 70}, {21, 21}, {22, 
   22}, {22, 43}, {22, 44}, {22, 46}, {22, 47}, {22, 57}, {22, 60}, {22, 62}, 
   {22, 67}, {22, 70}, {22, 74}, {26, 36}, {27, 31}, {27, 32}, {27, 33}, {27, 
   34}, {27, 36}, {27, 57}, {27, 58}, {27, 63}, {27, 64}, {27, 66}, {27, 67}, 
   {27, 72}, {31, 31}, {31, 32}, {31, 33}, {31, 34}, {31, 57}, {31, 58}, {31, 
   63}, {31, 64}, {31, 66}, {31, 67}, {31, 72}, {34, 31}, {34, 32}, {34, 33}, 
   {34, 34}, {34, 57}, {34, 58}, {34, 63}, {34, 64}, {34, 66}, {34, 67}, {34, 
   72}, {36, 36}, {43, 43}, {43, 44}, {43, 60}, {43, 62}, {43, 69}, {43, 70}, 
   {44, 43}, {44, 44}, {44, 60}, {44, 62}, {46, 46}, {46, 57}, {46, 62}, {46, 
   74}, {50, 60}, {50, 69}, {51, 51}, {51, 56}, {51, 60}, {51, 68}, {54, 62}, 
   {54, 70}, {60, 60}, {60, 69}, {62, 62}, {62, 70}, {67, 67}, {71, 74}, {74, 
   74}, {2, 1}, {2, 2}, {2, 9}, {2, 15}, {2, 17}, {3, 3}, {3, 4}, {3, 7}, {3, 
   10}, {3, 12}, {3, 14}, {3, 16}, {3, 18}, {3, 26}, {3, 27}, {3, 31}, {3, 
   39}, {3, 40}, {3, 42}, {3, 44}, {3, 47}, {3, 48}, {3, 49}, {3, 50}, {3, 
   53}, {3, 54}, {3, 57}, {3, 58}, {3, 59}, {3, 60}, {3, 61}, {3, 62}, {3, 
   63}, {3, 64}, {3, 66}, {3, 67}, {3, 70}, {4, 4}, {5, 4}, {5, 5}, {5, 23}, 
   {5, 27}, {5, 28}, {5, 31}, {5, 32}, {5, 33}, {5, 34}, {5, 35}, {5, 36}, 
   {5, 37}, {5, 38}, {5, 39}, {5, 48}, {5, 57}, {5, 58}, {5, 63}, {5, 64}, 
   {5, 66}, {5, 67}, {5, 69}, {5, 70}, {5, 72}, {6, 6}, {7, 18}, {7, 26}, {7, 
   27}, {7, 31}, {7, 36}, {7, 40}, {7, 44}, {7, 47}, {7, 48}, {7, 51}, {7, 
   54}, {7, 56}, {7, 57}, {7, 58}, {7, 60}, {7, 62}, {7, 63}, {7, 66}, {7, 
   67}, {7, 68}, {7, 69}, {10, 10}, {10, 39}, {10, 50}, {10, 60}, {10, 65}, 
   {10, 67}, {10, 70}, {11, 10}, {11, 11}, {11, 39}, {11, 43}, {11, 44}, {11, 
   46}, {11, 47}, {11, 50}, {11, 57}, {11, 60}, {11, 62}, {11, 65}, {11, 67}, 
   {11, 69}, {11, 70}, {11, 74}, {11, 75}, {14, 14}, {14, 49}, {14, 50}, {14, 
   51}, {14, 52}, {15, 15}, {16, 16}, {16, 36}, {16, 39}, {16, 42}, {16, 52}, 
   {16, 53}, {16, 56}, {16, 59}, {16, 61}, {16, 64}, {16, 67}, {16, 68}, {16, 
   69}, {16, 70}, {17, 17}, {18, 18}, {18, 37}, {18, 40}, {18, 43}, {18, 51}, 
   {18, 54}, {19, 19}, {22, 22}, {22, 43}, {22, 44}, {22, 46}, {22, 47}, {22, 
   57}, {22, 60}, {22, 62}, {22, 67}, {22, 70}, {22, 74}, {24, 24}, {25, 25}, 
   {26, 26}, {26, 28}, {26, 31}, {26, 32}, {26, 33}, {26, 34}, {26, 35}, {26, 
   36}, {26, 37}, {26, 38}, {26, 47}, {26, 48}, {26, 57}, {26, 58}, {26, 63}, 
   {26, 64}, {26, 66}, {26, 67}, {26, 72}, {27, 27}, {27, 28}, {27, 31}, {27, 
   32}, {27, 33}, {27, 34}, {27, 35}, {27, 36}, {27, 37}, {27, 38}, {27, 47}, 
   {27, 48}, {27, 57}, {27, 58}, {27, 63}, {27, 64}, {27, 66}, {27, 67}, {27, 
   72}, {28, 27}, {28, 28}, {28, 31}, {28, 32}, {28, 33}, {28, 34}, {28, 35}, 
   {28, 36}, {28, 37}, {28, 38}, {28, 47}, {28, 48}, {28, 57}, {28, 58}, {28, 
   63}, {28, 64}, {28, 66}, {28, 67}, {28, 72}, {29, 29}, {36, 56}, {36, 68}, 
   {36, 69}, {37, 37}, {37, 56}, {37, 63}, {38, 38}, {39, 39}, {39, 67}, {39, 
   70}, {43, 43}, {43, 60}, {43, 62}, {44, 44}, {47, 47}, {47, 57}, {47, 67}, 
   {50, 50}, {50, 60}, {50, 65}, {52, 52}, {52, 56}, {52, 59}, {55, 55}, {56, 
   56}, {56, 68}, {69, 69}, {2, 1}, {2, 2}, {2, 6}, {2, 15}, {2, 19}, {3, 3}, 
   {3, 4}, {3, 7}, {3, 10}, {3, 12}, {3, 14}, {3, 16}, {3, 18}, {3, 26}, {3, 
   27}, {3, 31}, {3, 39}, {3, 40}, {3, 42}, {3, 44}, {3, 47}, {3, 48}, {3, 
   49}, {3, 50}, {3, 53}, {3, 54}, {3, 57}, {3, 58}, {3, 59}, {3, 60}, {3, 
   61}, {3, 62}, {3, 63}, {3, 64}, {3, 66}, {3, 67}, {3, 70}, {4, 16}, {4, 
   26}, {4, 27}, {4, 31}, {4, 38}, {4, 39}, {4, 42}, {4, 47}, {4, 48}, {4, 
   52}, {4, 53}, {4, 56}, {4, 57}, {4, 58}, {4, 59}, {4, 61}, {4, 64}, {4, 
   66}, {4, 67}, {4, 68}, {4, 69}, {7, 7}, {8, 7}, {8, 8}, {8, 22}, {8, 27}, 
   {8, 28}, {8, 31}, {8, 32}, {8, 33}, {8, 34}, {8, 35}, {8, 36}, {8, 37}, 
   {8, 38}, {8, 40}, {8, 47}, {8, 57}, {8, 58}, {8, 63}, {8, 64}, {8, 66}, 
   {8, 67}, {8, 68}, {8, 70}, {8, 72}, {9, 9}, {12, 12}, {12, 40}, {12, 49}, 
   {12, 59}, {12, 65}, {12, 66}, {12, 70}, {13, 12}, {13, 13}, {13, 40}, {13, 
   41}, {13, 42}, {13, 45}, {13, 48}, {13, 49}, {13, 58}, {13, 59}, {13, 61}, 
   {13, 65}, {13, 66}, {13, 68}, {13, 70}, {13, 73}, {13, 75}, {14, 14}, {14, 
   49}, {14, 50}, {14, 51}, {14, 52}, {15, 15}, {16, 16}, {16, 35}, {16, 39}, 
   {16, 41}, {16, 52}, {16, 53}, {17, 17}, {18, 18}, {18, 38}, {18, 40}, {18, 
   44}, {18, 51}, {18, 54}, {18, 56}, {18, 60}, {18, 62}, {18, 63}, {18, 66}, 
   {18, 68}, {18, 69}, {18, 70}, {19, 19}, {23, 23}, {23, 41}, {23, 42}, {23, 
   45}, {23, 48}, {23, 58}, {23, 59}, {23, 61}, {23, 66}, {23, 70}, {23, 73}, 
   {24, 24}, {25, 25}, {26, 26}, {26, 27}, {26, 28}, {26, 31}, {26, 32}, {26, 
   33}, {26, 34}, {26, 35}, {26, 36}, {26, 37}, {26, 38}, {26, 47}, {26, 48}, 
   {26, 57}, {26, 58}, {26, 63}, {26, 64}, {26, 66}, {26, 67}, {26, 72}, {27, 
   26}, {27, 28}, {27, 31}, {27, 32}, {27, 33}, {27, 34}, {27, 35}, {27, 36}, 
   {27, 37}, {27, 38}, {27, 47}, {27, 48}, {27, 57}, {27, 58}, {27, 63}, {27, 
   64}, {27, 66}, {27, 67}, {27, 72}, {28, 26}, {28, 27}, {28, 28}, {28, 31}, 
   {28, 32}, {28, 33}, {28, 34}, {28, 35}, {28, 36}, {28, 37}, {28, 38}, {28, 
   47}, {28, 48}, {28, 57}, {28, 58}, {28, 63}, {28, 64}, {28, 66}, {28, 67}, 
   {28, 72}, {29, 29}, {35, 35}, {35, 56}, {35, 64}, {36, 36}, {38, 56}, {38, 
   68}, {38, 69}, {40, 40}, {40, 66}, {40, 70}, {41, 41}, {41, 59}, {41, 61}, 
   {42, 42}, {48, 48}, {48, 58}, {48, 66}, {49, 49}, {49, 59}, {49, 65}, {51, 
   51}, {51, 56}, {51, 60}, {55, 55}, {56, 56}, {56, 69}, {68, 68}, {1, 2}, 
   {1, 6}, {1, 9}, {1, 15}, {1, 17}, {1, 19}, {1, 29}, {3, 3}, {3, 5}, {3, 
   8}, {3, 11}, {3, 13}, {3, 20}, {3, 21}, {3, 31}, {3, 45}, {3, 46}, {3, 
   53}, {3, 54}, {3, 57}, {3, 58}, {3, 61}, {3, 62}, {3, 63}, {3, 64}, {3, 
   66}, {3, 67}, {3, 70}, {3, 71}, {3, 73}, {3, 74}, {3, 75}, {5, 20}, {5, 
   31}, {5, 33}, {5, 34}, {5, 45}, {5, 53}, {5, 57}, {5, 58}, {5, 61}, {5, 
   64}, {5, 66}, {5, 67}, {5, 70}, {5, 72}, {5, 73}, {8, 21}, {8, 31}, {8, 
   33}, {8, 34}, {8, 46}, {8, 54}, {8, 57}, {8, 58}, {8, 62}, {8, 63}, {8, 
   66}, {8, 67}, {8, 70}, {8, 72}, {8, 74}, {14, 14}, {14, 49}, {14, 50}, 
   {14, 51}, {14, 52}, {15, 15}, {20, 20}, {20, 31}, {20, 32}, {20, 33}, {20, 
   34}, {20, 45}, {20, 57}, {20, 58}, {20, 61}, {20, 66}, {20, 67}, {20, 70}, 
   {20, 72}, {20, 73}, {21, 21}, {21, 31}, {21, 32}, {21, 33}, {21, 34}, {21, 
   46}, {21, 57}, {21, 58}, {21, 62}, {21, 63}, {21, 64}, {21, 66}, {21, 67}, 
   {21, 70}, {21, 72}, {21, 74}, {28, 31}, {28, 32}, {28, 33}, {28, 34}, {28, 
   57}, {28, 58}, {28, 63}, {28, 64}, {28, 66}, {28, 67}, {30, 30}, {31, 31}, 
   {31, 32}, {31, 34}, {31, 58}, {31, 64}, {31, 66}, {31, 67}, {32, 31}, {32, 
   32}, {32, 33}, {32, 34}, {32, 57}, {32, 58}, {32, 63}, {32, 66}, {32, 67}, 
   {33, 31}, {33, 32}, {33, 33}, {33, 34}, {33, 57}, {33, 58}, {33, 63}, {33, 
   64}, {33, 66}, {33, 67}, {34, 31}, {34, 32}, {34, 33}, {34, 34}, {34, 57}, 
   {34, 58}, {34, 63}, {34, 64}, {34, 66}, {34, 67}, {53, 53}, {53, 61}, {53, 
   64}, {54, 54}, {54, 62}, {54, 63}, {71, 71}, {71, 72}, {71, 73}, {71, 74}, 
   {71, 75}, {3, 5}, {4, 5}, {5, 33}, {14, 52}, {16, 52}, {16, 53}, {20, 33}, 
   {20, 53}, {20, 63}, {20, 66}, {20, 72}, {20, 73}, {27, 33}, {28, 33}, {31, 
   33}, {31, 63}, {31, 66}, {33, 33}, {38, 63}, {38, 66}, {52, 52}, {53, 53}, 
   {63, 63}, {63, 66}, {71, 72}, {71, 73}, {3, 8}, {7, 8}, {8, 34}, {14, 51}, 
   {18, 51}, {18, 54}, {21, 34}, {21, 54}, {21, 64}, {21, 67}, {21, 72}, {21, 
   74}, {26, 34}, {28, 34}, {31, 34}, {31, 64}, {31, 67}, {32, 34}, {32, 64}, 
   {32, 67}, {34, 34}, {36, 64}, {36, 67}, {51, 51}, {54, 54}, {64, 64}, {64, 
   67}, {71, 72}, {71, 74}, {28, 37}, {37, 37}, {28, 35}, {35, 35}, {1, 1}, 
   {1, 2}, {1, 6}, {1, 15}, {1, 17}, {1, 19}, {1, 29}, {2, 1}, {2, 2}, {2, 
   6}, {2, 15}, {2, 19}, {3, 3}, {3, 4}, {3, 5}, {3, 7}, {3, 8}, {3, 10}, {3, 
   11}, {3, 12}, {3, 13}, {3, 14}, {3, 16}, {3, 18}, {3, 20}, {3, 21}, {3, 
   26}, {3, 27}, {3, 31}, {3, 39}, {3, 40}, {3, 42}, {3, 44}, {3, 45}, {3, 
   46}, {3, 47}, {3, 48}, {3, 49}, {3, 50}, {3, 54}, {3, 57}, {3, 58}, {3, 
   59}, {3, 60}, {3, 61}, {3, 62}, {3, 63}, {3, 66}, {3, 67}, {3, 70}, {3, 
   71}, {3, 73}, {3, 74}, {4, 4}, {4, 5}, {4, 16}, {4, 20}, {4, 23}, {4, 26}, 
   {4, 27}, {4, 31}, {4, 38}, {4, 42}, {4, 48}, {4, 52}, {4, 53}, {4, 56}, 
   {4, 58}, {4, 59}, {4, 61}, {4, 64}, {4, 66}, {4, 67}, {4, 68}, {4, 69}, 
   {4, 70}, {5, 4}, {5, 5}, {5, 16}, {5, 20}, {5, 23}, {5, 27}, {5, 28}, {5, 
   31}, {5, 32}, {5, 33}, {5, 34}, {5, 35}, {5, 36}, {5, 37}, {5, 38}, {5, 
   39}, {5, 41}, {5, 42}, {5, 48}, {5, 53}, {5, 57}, {5, 58}, {5, 59}, {5, 
   61}, {5, 63}, {5, 64}, {5, 66}, {5, 67}, {5, 69}, {5, 70}, {5, 72}, {6, 
   6}, {6, 17}, {6, 29}, {10, 10}, {10, 11}, {10, 39}, {10, 44}, {10, 46}, 
   {10, 47}, {10, 50}, {10, 57}, {10, 60}, {10, 62}, {10, 65}, {10, 67}, {10, 
   70}, {10, 74}, {10, 75}, {11, 10}, {11, 11}, {11, 39}, {11, 43}, {11, 44}, 
   {11, 46}, {11, 47}, {11, 50}, {11, 57}, {11, 60}, {11, 62}, {11, 65}, {11, 
   67}, {11, 69}, {11, 70}, {11, 74}, {11, 75}, {16, 16}, {16, 35}, {16, 39}, 
   {16, 41}, {16, 52}, {16, 53}, {17, 17}, {22, 22}, {22, 43}, {22, 44}, {22, 
   46}, {22, 57}, {22, 60}, {22, 62}, {22, 67}, {22, 70}, {22, 74}, {25, 25}, 
   {25, 29}, {27, 26}, {27, 27}, {27, 28}, {27, 32}, {27, 33}, {27, 34}, {27, 
   35}, {27, 36}, {27, 37}, {27, 38}, {27, 56}, {27, 57}, {27, 58}, {27, 63}, 
   {27, 64}, {27, 66}, {27, 67}, {27, 68}, {27, 69}, {27, 72}, {39, 39}, {43, 
   43}, {43, 44}, {43, 60}, {43, 62}, {43, 69}, {43, 70}, {44, 43}, {44, 44}, 
   {44, 60}, {44, 62}, {44, 69}, {44, 70}, {47, 47}, {47, 57}, {47, 69}, {50, 
   50}, {50, 60}, {50, 65}, {1, 1}, {1, 2}, {1, 9}, {1, 15}, {1, 17}, {1, 
   19}, {1, 29}, {2, 1}, {2, 2}, {2, 9}, {2, 15}, {2, 17}, {3, 3}, {3, 4}, 
   {3, 5}, {3, 7}, {3, 8}, {3, 10}, {3, 11}, {3, 12}, {3, 13}, {3, 14}, {3, 
   16}, {3, 18}, {3, 20}, {3, 21}, {3, 26}, {3, 27}, {3, 31}, {3, 39}, {3, 
   40}, {3, 42}, {3, 44}, {3, 45}, {3, 46}, {3, 47}, {3, 48}, {3, 49}, {3, 
   50}, {3, 53}, {3, 57}, {3, 58}, {3, 59}, {3, 60}, {3, 61}, {3, 62}, {3, 
   64}, {3, 66}, {3, 67}, {3, 70}, {3, 71}, {3, 73}, {3, 74}, {7, 7}, {7, 8}, 
   {7, 18}, {7, 21}, {7, 22}, {7, 26}, {7, 27}, {7, 31}, {7, 36}, {7, 44}, 
   {7, 47}, {7, 51}, {7, 54}, {7, 56}, {7, 57}, {7, 60}, {7, 62}, {7, 63}, 
   {7, 66}, {7, 67}, {7, 68}, {7, 69}, {7, 70}, {8, 7}, {8, 8}, {8, 18}, {8, 
   21}, {8, 22}, {8, 26}, {8, 27}, {8, 28}, {8, 31}, {8, 32}, {8, 33}, {8, 
   34}, {8, 35}, {8, 36}, {8, 37}, {8, 38}, {8, 40}, {8, 43}, {8, 44}, {8, 
   47}, {8, 54}, {8, 57}, {8, 58}, {8, 60}, {8, 62}, {8, 63}, {8, 64}, {8, 
   66}, {8, 67}, {8, 68}, {8, 70}, {8, 72}, {9, 9}, {9, 19}, {9, 29}, {12, 
   12}, {12, 13}, {12, 40}, {12, 42}, {12, 45}, {12, 48}, {12, 49}, {12, 58}, 
   {12, 59}, {12, 61}, {12, 65}, {12, 66}, {12, 70}, {12, 73}, {12, 75}, {13, 
   12}, {13, 13}, {13, 40}, {13, 41}, {13, 42}, {13, 45}, {13, 48}, {13, 49}, 
   {13, 58}, {13, 59}, {13, 61}, {13, 65}, {13, 66}, {13, 68}, {13, 70}, {13, 
   73}, {13, 75}, {18, 18}, {18, 37}, {18, 40}, {18, 43}, {18, 51}, {18, 54}, 
   {19, 19}, {23, 23}, {23, 41}, {23, 42}, {23, 45}, {23, 58}, {23, 59}, {23, 
   61}, {23, 66}, {23, 70}, {23, 73}, {25, 25}, {25, 29}, {26, 26}, {26, 27}, 
   {26, 28}, {26, 32}, {26, 33}, {26, 34}, {26, 35}, {26, 36}, {26, 37}, {26, 
   38}, {26, 56}, {26, 57}, {26, 58}, {26, 63}, {26, 64}, {26, 66}, {26, 67}, 
   {26, 68}, {26, 69}, {26, 72}, {28, 26}, {28, 27}, {28, 28}, {28, 32}, {28, 
   33}, {28, 34}, {28, 35}, {28, 36}, {28, 37}, {28, 38}, {28, 56}, {28, 57}, 
   {28, 58}, {28, 63}, {28, 64}, {28, 66}, {28, 67}, {28, 68}, {28, 69}, {28, 
   72}, {40, 40}, {41, 41}, {41, 42}, {41, 59}, {41, 61}, {41, 68}, {41, 70}, 
   {42, 41}, {42, 42}, {42, 59}, {42, 61}, {42, 68}, {42, 70}, {48, 48}, {48, 
   58}, {48, 68}, {49, 49}, {49, 59}, {49, 65}, {3, 11}, {3, 20}, {3, 46}, 
   {3, 57}, {3, 62}, {3, 67}, {3, 70}, {3, 74}, {3, 75}, {4, 20}, {5, 20}, 
   {5, 57}, {5, 67}, {5, 70}, {10, 11}, {10, 46}, {10, 57}, {10, 62}, {10, 
   67}, {10, 70}, {10, 74}, {10, 75}, {11, 46}, {11, 57}, {11, 62}, {11, 67}, 
   {11, 70}, {11, 74}, {11, 75}, {14, 50}, {20, 20}, {27, 32}, {27, 33}, {27, 
   34}, {27, 57}, {27, 58}, {27, 63}, {27, 64}, {31, 32}, {31, 33}, {31, 34}, 
   {31, 58}, {31, 63}, {31, 64}, {31, 67}, {33, 32}, {33, 33}, {33, 34}, {33, 
   57}, {33, 58}, {33, 63}, {33, 64}, {33, 67}, {39, 67}, {39, 70}, {44, 62}, 
   {44, 70}, {46, 46}, {50, 50}, {53, 67}, {53, 70}, {57, 57}, {57, 67}, {62, 
   62}, {62, 70}, {71, 74}, {71, 75}, {3, 13}, {3, 21}, {3, 45}, {3, 58}, {3, 
   61}, {3, 66}, {3, 70}, {3, 73}, {3, 75}, {7, 21}, {8, 21}, {8, 58}, {8, 
   66}, {8, 70}, {12, 13}, {12, 45}, {12, 58}, {12, 61}, {12, 66}, {12, 70}, 
   {12, 73}, {12, 75}, {13, 45}, {13, 58}, {13, 61}, {13, 66}, {13, 70}, {13, 
   73}, {13, 75}, {14, 49}, {21, 21}, {26, 32}, {28, 58}, {28, 66}, {31, 32}, 
   {31, 58}, {31, 66}, {32, 32}, {34, 32}, {34, 58}, {34, 66}, {40, 66}, {40, 
   70}, {42, 61}, {42, 70}, {45, 45}, {49, 49}, {54, 66}, {54, 70}, {58, 58}, 
   {58, 66}, {61, 61}, {61, 70}, {71, 73}, {71, 75}, {4, 23}, {12, 23}, {18, 
   37}, {18, 38}, {18, 56}, {18, 63}, {18, 66}, {18, 68}, {18, 69}, {23, 23}, 
   {26, 37}, {26, 38}, {26, 56}, {26, 63}, {26, 66}, {26, 68}, {26, 69}, {28, 
   37}, {28, 38}, {28, 56}, {28, 63}, {28, 66}, {28, 68}, {28, 69}, {37, 37}, 
   {37, 38}, {37, 56}, {37, 63}, {37, 66}, {37, 68}, {37, 69}, {38, 37}, {38, 
   38}, {38, 56}, {38, 63}, {38, 66}, {38, 68}, {38, 69}, {40, 66}, {40, 68}, 
   {42, 59}, {42, 68}, {48, 66}, {48, 68}, {59, 59}, {59, 68}, {7, 22}, {10, 
   22}, {16, 35}, {16, 36}, {16, 56}, {16, 64}, {16, 67}, {16, 68}, {16, 69}, 
   {22, 22}, {27, 35}, {27, 36}, {27, 56}, {27, 64}, {27, 67}, {27, 68}, {27, 
   69}, {35, 35}, {35, 36}, {35, 56}, {35, 64}, {35, 67}, {35, 68}, {35, 69}, 
   {36, 35}, {36, 36}, {36, 56}, {36, 64}, {36, 67}, {36, 68}, {36, 69}, {39, 
   67}, {39, 69}, {44, 60}, {44, 69}, {47, 67}, {47, 69}, {60, 60}, {60, 69}, 
   {43, 43}, {41, 41}, {1, 1}, {1, 6}, {1, 9}, {1, 25}, {1, 29}, {2, 2}, {2, 
   6}, {2, 9}, {2, 17}, {2, 19}, {2, 25}, {3, 3}, {3, 31}, {3, 53}, {3, 54}, 
   {3, 61}, {3, 62}, {3, 63}, {3, 64}, {3, 66}, {3, 67}, {3, 70}, {4, 16}, 
   {4, 26}, {4, 27}, {4, 31}, {4, 38}, {4, 39}, {4, 42}, {4, 47}, {4, 48}, 
   {4, 52}, {4, 53}, {4, 56}, {4, 57}, {4, 58}, {4, 59}, {4, 61}, {4, 64}, 
   {4, 66}, {4, 67}, {4, 68}, {4, 69}, {4, 70}, {5, 20}, {5, 31}, {5, 33}, 
   {5, 34}, {5, 45}, {5, 53}, {5, 57}, {5, 58}, {5, 61}, {5, 64}, {5, 66}, 
   {5, 67}, {5, 70}, {5, 72}, {5, 73}, {7, 18}, {7, 26}, {7, 27}, {7, 31}, 
   {7, 36}, {7, 40}, {7, 44}, {7, 47}, {7, 48}, {7, 51}, {7, 54}, {7, 56}, 
   {7, 57}, {7, 58}, {7, 60}, {7, 62}, {7, 63}, {7, 66}, {7, 67}, {7, 68}, 
   {7, 69}, {7, 70}, {8, 21}, {8, 31}, {8, 33}, {8, 34}, {8, 46}, {8, 54}, 
   {8, 57}, {8, 58}, {8, 62}, {8, 63}, {8, 66}, {8, 67}, {8, 70}, {8, 72}, 
   {8, 74}, {14, 14}, {15, 15}, {16, 16}, {16, 36}, {16, 39}, {16, 42}, {16, 
   52}, {16, 53}, {16, 56}, {16, 59}, {16, 61}, {16, 64}, {16, 67}, {16, 68}, 
   {16, 69}, {16, 70}, {17, 17}, {18, 18}, {18, 38}, {18, 40}, {18, 44}, {18, 
   51}, {18, 54}, {18, 56}, {18, 60}, {18, 62}, {18, 63}, {18, 66}, {18, 68}, 
   {18, 69}, {18, 70}, {19, 19}, {20, 20}, {20, 31}, {20, 33}, {20, 34}, {20, 
   45}, {20, 53}, {20, 57}, {20, 58}, {20, 61}, {20, 64}, {20, 66}, {20, 67}, 
   {20, 70}, {20, 72}, {20, 73}, {21, 21}, {21, 31}, {21, 33}, {21, 34}, {21, 
   46}, {21, 54}, {21, 57}, {21, 58}, {21, 62}, {21, 63}, {21, 66}, {21, 67}, 
   {21, 70}, {21, 72}, {21, 74}, {25, 25}, {25, 29}, {26, 26}, {26, 27}, {26, 
   31}, {26, 36}, {26, 38}, {26, 47}, {26, 48}, {26, 57}, {26, 58}, {26, 66}, 
   {26, 67}, {27, 26}, {27, 27}, {27, 31}, {27, 36}, {27, 38}, {27, 47}, {27, 
   48}, {27, 57}, {27, 58}, {27, 66}, {27, 67}, {29, 25}, {29, 29}, {30, 30}, 
   {31, 31}, {32, 31}, {32, 33}, {32, 34}, {32, 57}, {32, 58}, {32, 63}, {32, 
   64}, {32, 66}, {32, 67}, {33, 31}, {33, 33}, {33, 34}, {33, 57}, {33, 58}, 
   {33, 63}, {33, 64}, {33, 66}, {33, 67}, {34, 31}, {34, 33}, {34, 34}, {34, 
   57}, {34, 58}, {34, 63}, {34, 64}, {34, 66}, {34, 67}, {53, 53}, {53, 61}, 
   {53, 64}, {53, 67}, {53, 70}, {54, 54}, {54, 62}, {54, 63}, {54, 66}, {54, 
   70}, {71, 71}, {4, 4}, {4, 5}, {4, 23}, {4, 39}, {4, 47}, {4, 57}, {4, 
   69}, {4, 70}, {5, 4}, {5, 5}, {5, 23}, {5, 27}, {5, 28}, {5, 31}, {5, 32}, 
   {5, 33}, {5, 34}, {5, 35}, {5, 36}, {5, 37}, {5, 38}, {5, 39}, {5, 48}, 
   {5, 57}, {5, 58}, {5, 63}, {5, 64}, {5, 66}, {5, 67}, {5, 69}, {5, 70}, 
   {5, 72}, {6, 6}, {6, 17}, {6, 25}, {24, 24}, {26, 27}, {26, 28}, {26, 31}, 
   {26, 32}, {26, 33}, {26, 34}, {26, 35}, {26, 36}, {26, 37}, {26, 38}, {26, 
   47}, {26, 48}, {26, 57}, {26, 58}, {26, 63}, {26, 64}, {26, 66}, {26, 67}, 
   {26, 72}, {27, 27}, {27, 28}, {27, 31}, {27, 32}, {27, 33}, {27, 34}, {27, 
   35}, {27, 36}, {27, 37}, {27, 38}, {27, 47}, {27, 48}, {27, 57}, {27, 58}, 
   {27, 63}, {27, 64}, {27, 66}, {27, 67}, {27, 72}, {28, 27}, {28, 28}, {28, 
   31}, {28, 32}, {28, 33}, {28, 34}, {28, 35}, {28, 36}, {28, 37}, {28, 38}, 
   {28, 47}, {28, 48}, {28, 57}, {28, 58}, {28, 63}, {28, 64}, {28, 66}, {28, 
   67}, {28, 72}, {29, 25}, {29, 29}, {37, 37}, {37, 38}, {37, 63}, {37, 66}, 
   {37, 68}, {37, 69}, {38, 37}, {38, 38}, {38, 63}, {38, 66}, {38, 68}, {38, 
   69}, {52, 52}, {52, 56}, {52, 59}, {7, 7}, {7, 8}, {7, 22}, {7, 40}, {7, 
   48}, {7, 58}, {7, 68}, {7, 70}, {8, 7}, {8, 8}, {8, 22}, {8, 27}, {8, 28}, 
   {8, 31}, {8, 32}, {8, 33}, {8, 34}, {8, 35}, {8, 36}, {8, 37}, {8, 38}, 
   {8, 40}, {8, 47}, {8, 57}, {8, 58}, {8, 63}, {8, 64}, {8, 66}, {8, 67}, 
   {8, 68}, {8, 70}, {8, 72}, {9, 9}, {9, 19}, {9, 25}, {24, 24}, {26, 27}, 
   {26, 28}, {26, 31}, {26, 32}, {26, 33}, {26, 34}, {26, 35}, {26, 36}, {26, 
   37}, {26, 38}, {26, 47}, {26, 48}, {26, 57}, {26, 58}, {26, 63}, {26, 64}, 
   {26, 66}, {26, 67}, {26, 72}, {27, 27}, {27, 28}, {27, 31}, {27, 32}, {27, 
   33}, {27, 34}, {27, 35}, {27, 36}, {27, 37}, {27, 38}, {27, 47}, {27, 48}, 
   {27, 57}, {27, 58}, {27, 63}, {27, 64}, {27, 66}, {27, 67}, {27, 72}, {28, 
   27}, {28, 28}, {28, 31}, {28, 32}, {28, 33}, {28, 34}, {28, 35}, {28, 36}, 
   {28, 37}, {28, 38}, {28, 47}, {28, 48}, {28, 57}, {28, 58}, {28, 63}, {28, 
   64}, {28, 66}, {28, 67}, {28, 72}, {29, 25}, {29, 29}, {35, 35}, {35, 36}, 
   {35, 64}, {35, 67}, {35, 68}, {35, 69}, {36, 35}, {36, 36}, {36, 64}, {36, 
   67}, {36, 68}, {36, 69}, {51, 51}, {51, 56}, {51, 60}, {1, 6}, {1, 25}, 
   {1, 29}, {5, 4}, {5, 5}, {5, 20}, {5, 23}, {5, 27}, {5, 28}, {5, 31}, {5, 
   32}, {5, 33}, {5, 34}, {5, 35}, {5, 36}, {5, 37}, {5, 38}, {5, 39}, {5, 
   41}, {5, 42}, {5, 48}, {5, 53}, {5, 57}, {5, 58}, {5, 59}, {5, 61}, {5, 
   63}, {5, 64}, {5, 66}, {5, 67}, {5, 69}, {5, 70}, {5, 72}, {5, 73}, {6, 
   6}, {6, 25}, {6, 29}, {16, 16}, {16, 35}, {16, 39}, {16, 41}, {16, 52}, 
   {16, 53}, {17, 17}, {1, 9}, {1, 25}, {1, 29}, {8, 7}, {8, 8}, {8, 21}, {8, 
   22}, {8, 26}, {8, 27}, {8, 28}, {8, 31}, {8, 32}, {8, 33}, {8, 34}, {8, 
   35}, {8, 36}, {8, 37}, {8, 38}, {8, 40}, {8, 43}, {8, 44}, {8, 47}, {8, 
   54}, {8, 57}, {8, 58}, {8, 60}, {8, 62}, {8, 63}, {8, 64}, {8, 66}, {8, 
   67}, {8, 68}, {8, 70}, {8, 72}, {8, 74}, {9, 9}, {9, 25}, {9, 29}, {18, 
   18}, {18, 37}, {18, 40}, {18, 43}, {18, 51}, {18, 54}, {19, 19}, {3, 16}, 
   {4, 16}, {5, 16}, {16, 16}, {3, 18}, {7, 18}, {8, 18}, {18, 18}, {4, 24}, 
   {8, 24}, {24, 26}, {24, 27}, {24, 28}, {24, 31}, {24, 32}, {24, 33}, {24, 
   34}, {24, 35}, {24, 36}, {24, 37}, {24, 38}, {24, 47}, {24, 48}, {24, 57}, 
   {24, 58}, {24, 63}, {24, 64}, {24, 66}, {24, 67}, {24, 72}, {26, 24}, {27, 
   24}, {28, 24}, {35, 55}, {38, 55}, {51, 55}, {55, 56}, {55, 69}, {56, 55}, 
   {5, 24}, {7, 24}, {24, 27}, {24, 28}, {24, 31}, {24, 32}, {24, 33}, {24, 
   34}, {24, 35}, {24, 36}, {24, 37}, {24, 38}, {24, 47}, {24, 48}, {24, 57}, 
   {24, 58}, {24, 63}, {24, 64}, {24, 66}, {24, 67}, {24, 72}, {26, 24}, {27, 
   24}, {28, 24}, {36, 55}, {37, 55}, {52, 55}, {55, 56}, {55, 68}, {56, 55}, 
   {30, 31}, {30, 32}, {30, 33}, {30, 34}, {30, 57}, {30, 58}, {30, 63}, {30, 
   64}, {30, 66}, {30, 67}, {30, 72}, {32, 30}, {28, 30}, {30, 32}, {30, 33}, 
   {30, 57}, {30, 58}, {30, 63}, {30, 64}, {32, 30}, {33, 30}, {34, 30}, {4, 
   24}, {5, 24}, {24, 27}, {24, 28}, {24, 31}, {24, 32}, {24, 33}, {24, 34}, 
   {24, 35}, {24, 36}, {24, 37}, {24, 38}, {24, 47}, {24, 48}, {24, 57}, {24, 
   58}, {24, 63}, {24, 64}, {24, 66}, {24, 67}, {24, 72}, {26, 24}, {27, 24}, 
   {28, 24}, {37, 55}, {38, 55}, {52, 55}, {7, 24}, {8, 24}, {24, 27}, {24, 
   28}, {24, 31}, {24, 32}, {24, 33}, {24, 34}, {24, 35}, {24, 36}, {24, 37}, 
   {24, 38}, {24, 47}, {24, 48}, {24, 57}, {24, 58}, {24, 63}, {24, 64}, {24, 
   66}, {24, 67}, {24, 72}, {26, 24}, {27, 24}, {28, 24}, {35, 55}, {36, 55}, 
   {51, 55}, {30, 33}, {30, 34}, {30, 57}, {30, 58}, {30, 63}, {30, 64}, {30, 
   66}, {30, 67}, {32, 30}, {33, 30}, {34, 30}, {1, 3}, {1, 5}, {1, 8}, {1, 
   11}, {1, 13}, {1, 14}, {1, 31}, {1, 33}, {1, 34}, {1, 49}, {1, 50}, {1, 
   51}, {1, 52}, {1, 53}, {1, 54}, {1, 57}, {1, 58}, {1, 61}, {1, 62}, {1, 
   63}, {1, 64}, {1, 66}, {1, 67}, {1, 71}, {1, 72}, {1, 73}, {1, 74}, {1, 
   75}, {2, 20}, {2, 21}, {2, 31}, {2, 45}, {2, 46}, {2, 53}, {2, 54}, {2, 
   57}, {2, 58}, {2, 61}, {2, 62}, {2, 63}, {2, 64}, {2, 66}, {2, 67}, {2, 
   70}, {2, 71}, {2, 73}, {2, 74}, {2, 75}, {3, 2}, {3, 6}, {3, 9}, {3, 17}, 
   {3, 19}, {3, 29}, {6, 20}, {6, 33}, {6, 45}, {6, 53}, {6, 57}, {6, 63}, 
   {6, 66}, {6, 70}, {6, 72}, {6, 73}, {9, 21}, {9, 34}, {9, 46}, {9, 54}, 
   {9, 58}, {9, 64}, {9, 67}, {9, 70}, {9, 72}, {9, 74}, {14, 15}, {15, 14}, 
   {15, 49}, {15, 50}, {15, 51}, {15, 52}, {17, 53}, {17, 61}, {17, 64}, {19, 
   54}, {19, 62}, {19, 63}, {25, 31}, {25, 32}, {25, 33}, {25, 34}, {25, 57}, 
   {25, 58}, {25, 63}, {25, 64}, {25, 66}, {25, 67}, {29, 31}, {29, 33}, {29, 
   34}, {29, 57}, {29, 58}, {29, 63}, {29, 64}, {29, 66}, {29, 67}, {1, 4}, 
   {1, 5}, {1, 16}, {1, 20}, {1, 23}, {1, 27}, {1, 28}, {1, 31}, {1, 32}, {1, 
   33}, {1, 34}, {1, 35}, {1, 36}, {1, 37}, {1, 38}, {1, 39}, {1, 41}, {1, 
   42}, {1, 48}, {1, 52}, {1, 53}, {1, 57}, {1, 58}, {1, 59}, {1, 61}, {1, 
   63}, {1, 64}, {1, 66}, {1, 67}, {1, 69}, {1, 70}, {1, 72}, {1, 73}, {5, 
   6}, {5, 17}, {5, 25}, {5, 29}, {6, 4}, {6, 5}, {6, 16}, {6, 20}, {6, 23}, 
   {6, 27}, {6, 28}, {6, 31}, {6, 32}, {6, 33}, {6, 34}, {6, 35}, {6, 36}, 
   {6, 37}, {6, 38}, {6, 39}, {6, 41}, {6, 42}, {6, 48}, {6, 52}, {6, 53}, 
   {6, 57}, {6, 58}, {6, 59}, {6, 61}, {6, 63}, {6, 64}, {6, 66}, {6, 67}, 
   {6, 69}, {6, 70}, {6, 72}, {6, 73}, {16, 17}, {17, 16}, {17, 35}, {17, 
   39}, {17, 41}, {17, 52}, {17, 53}, {1, 7}, {1, 8}, {1, 18}, {1, 21}, {1, 
   22}, {1, 26}, {1, 27}, {1, 28}, {1, 31}, {1, 32}, {1, 33}, {1, 34}, {1, 
   35}, {1, 36}, {1, 37}, {1, 38}, {1, 40}, {1, 43}, {1, 44}, {1, 47}, {1, 
   51}, {1, 54}, {1, 57}, {1, 58}, {1, 60}, {1, 62}, {1, 63}, {1, 64}, {1, 
   66}, {1, 67}, {1, 68}, {1, 70}, {1, 72}, {1, 74}, {8, 9}, {8, 19}, {8, 
   25}, {8, 29}, {9, 7}, {9, 8}, {9, 18}, {9, 21}, {9, 22}, {9, 26}, {9, 27}, 
   {9, 28}, {9, 31}, {9, 32}, {9, 33}, {9, 34}, {9, 35}, {9, 36}, {9, 37}, 
   {9, 38}, {9, 40}, {9, 43}, {9, 44}, {9, 47}, {9, 51}, {9, 54}, {9, 57}, 
   {9, 58}, {9, 60}, {9, 62}, {9, 63}, {9, 64}, {9, 66}, {9, 67}, {9, 68}, 
   {9, 70}, {9, 72}, {9, 74}, {18, 19}, {19, 18}, {19, 37}, {19, 40}, {19, 
   43}, {19, 51}, {19, 54}, {1, 3}, {1, 5}, {1, 7}, {1, 8}, {1, 11}, {1, 12}, 
   {1, 13}, {1, 14}, {1, 18}, {1, 21}, {1, 22}, {1, 23}, {1, 26}, {1, 27}, 
   {1, 31}, {1, 32}, {1, 33}, {1, 34}, {1, 35}, {1, 36}, {1, 37}, {1, 38}, 
   {1, 40}, {1, 41}, {1, 42}, {1, 43}, {1, 44}, {1, 45}, {1, 47}, {1, 48}, 
   {1, 49}, {1, 50}, {1, 52}, {1, 53}, {1, 54}, {1, 57}, {1, 58}, {1, 59}, 
   {1, 60}, {1, 61}, {1, 62}, {1, 63}, {1, 64}, {1, 65}, {1, 66}, {1, 67}, 
   {1, 70}, {1, 71}, {1, 72}, {1, 73}, {1, 75}, {2, 3}, {2, 4}, {2, 7}, {2, 
   8}, {2, 10}, {2, 12}, {2, 13}, {2, 14}, {2, 18}, {2, 20}, {2, 21}, {2, 
   22}, {2, 23}, {2, 26}, {2, 31}, {2, 38}, {2, 40}, {2, 42}, {2, 44}, {2, 
   45}, {2, 46}, {2, 48}, {2, 49}, {2, 50}, {2, 52}, {2, 53}, {2, 54}, {2, 
   56}, {2, 57}, {2, 58}, {2, 59}, {2, 60}, {2, 61}, {2, 62}, {2, 63}, {2, 
   64}, {2, 65}, {2, 66}, {2, 67}, {2, 68}, {2, 69}, {2, 70}, {2, 71}, {2, 
   73}, {2, 74}, {2, 75}, {3, 1}, {3, 2}, {3, 15}, {3, 17}, {3, 19}, {3, 25}, 
   {4, 17}, {4, 25}, {4, 29}, {6, 20}, {6, 23}, {6, 26}, {6, 27}, {6, 28}, 
   {6, 33}, {6, 34}, {6, 35}, {6, 37}, {6, 41}, {6, 42}, {6, 47}, {6, 48}, 
   {6, 53}, {6, 57}, {6, 58}, {6, 59}, {6, 61}, {6, 63}, {6, 66}, {6, 67}, 
   {6, 72}, {9, 22}, {9, 26}, {9, 27}, {9, 28}, {9, 33}, {9, 34}, {9, 35}, 
   {9, 37}, {9, 43}, {9, 44}, {9, 46}, {9, 47}, {9, 48}, {9, 57}, {9, 58}, 
   {9, 60}, {9, 62}, {9, 66}, {9, 67}, {9, 70}, {9, 74}, {15, 50}, {15, 52}, 
   {15, 56}, {15, 59}, {15, 60}, {15, 65}, {16, 17}, {17, 16}, {17, 35}, {17, 
   39}, {17, 41}, {17, 52}, {17, 53}, {17, 56}, {17, 59}, {19, 37}, {19, 38}, 
   {19, 43}, {19, 44}, {19, 60}, {19, 62}, {19, 63}, {19, 66}, {19, 68}, {19, 
   69}, {19, 70}, {25, 27}, {25, 32}, {25, 33}, {25, 34}, {25, 35}, {25, 36}, 
   {25, 37}, {25, 38}, {25, 47}, {25, 48}, {25, 56}, {25, 57}, {25, 58}, {25, 
   63}, {25, 64}, {25, 66}, {25, 67}, {25, 68}, {25, 69}, {25, 72}, {26, 25}, 
   {26, 29}, {27, 29}, {28, 25}, {28, 29}, {29, 26}, {29, 27}, {29, 31}, {29, 
   32}, {29, 33}, {29, 34}, {29, 35}, {29, 36}, {29, 37}, {29, 38}, {29, 47}, 
   {29, 48}, {29, 57}, {29, 63}, {29, 64}, {29, 66}, {29, 68}, {29, 69}, {29, 
   72}, {1, 3}, {1, 4}, {1, 5}, {1, 8}, {1, 10}, {1, 11}, {1, 13}, {1, 14}, 
   {1, 16}, {1, 20}, {1, 22}, {1, 23}, {1, 26}, {1, 27}, {1, 31}, {1, 32}, 
   {1, 35}, {1, 36}, {1, 37}, {1, 38}, {1, 39}, {1, 41}, {1, 42}, {1, 43}, 
   {1, 44}, {1, 46}, {1, 47}, {1, 48}, {1, 49}, {1, 50}, {1, 51}, {1, 53}, 
   {1, 54}, {1, 57}, {1, 58}, {1, 59}, {1, 60}, {1, 61}, {1, 62}, {1, 63}, 
   {1, 64}, {1, 65}, {1, 66}, {1, 67}, {1, 70}, {1, 71}, {1, 72}, {1, 74}, 
   {1, 75}, {2, 3}, {2, 4}, {2, 5}, {2, 7}, {2, 10}, {2, 11}, {2, 12}, {2, 
   14}, {2, 16}, {2, 20}, {2, 21}, {2, 22}, {2, 23}, {2, 27}, {2, 31}, {2, 
   36}, {2, 39}, {2, 42}, {2, 44}, {2, 45}, {2, 46}, {2, 47}, {2, 49}, {2, 
   50}, {2, 51}, {2, 53}, {2, 54}, {2, 56}, {2, 57}, {2, 58}, {2, 59}, {2, 
   60}, {2, 61}, {2, 62}, {2, 63}, {2, 64}, {2, 65}, {2, 66}, {2, 67}, {2, 
   68}, {2, 69}, {2, 70}, {2, 71}, {2, 73}, {2, 74}, {2, 75}, {3, 1}, {3, 2}, 
   {3, 15}, {3, 17}, {3, 19}, {3, 25}, {6, 23}, {6, 26}, {6, 27}, {6, 28}, 
   {6, 33}, {6, 34}, {6, 35}, {6, 37}, {6, 41}, {6, 42}, {6, 45}, {6, 47}, 
   {6, 48}, {6, 57}, {6, 58}, {6, 59}, {6, 61}, {6, 66}, {6, 67}, {6, 70}, 
   {6, 73}, {7, 19}, {7, 25}, {7, 29}, {9, 21}, {9, 22}, {9, 26}, {9, 27}, 
   {9, 28}, {9, 33}, {9, 34}, {9, 35}, {9, 37}, {9, 43}, {9, 44}, {9, 47}, 
   {9, 48}, {9, 54}, {9, 57}, {9, 58}, {9, 60}, {9, 62}, {9, 64}, {9, 66}, 
   {9, 67}, {9, 72}, {15, 49}, {15, 51}, {15, 56}, {15, 59}, {15, 60}, {15, 
   65}, {17, 35}, {17, 36}, {17, 41}, {17, 42}, {17, 59}, {17, 61}, {17, 64}, 
   {17, 67}, {17, 68}, {17, 69}, {17, 70}, {18, 19}, {19, 18}, {19, 37}, {19, 
   40}, {19, 43}, {19, 51}, {19, 54}, {19, 56}, {19, 60}, {25, 26}, {25, 32}, 
   {25, 35}, {25, 36}, {25, 37}, {25, 38}, {25, 47}, {25, 48}, {25, 56}, {25, 
   58}, {25, 63}, {25, 64}, {25, 66}, {25, 67}, {25, 68}, {25, 69}, {25, 72}, 
   {26, 29}, {27, 25}, {27, 29}, {28, 25}, {28, 29}, {29, 26}, {29, 27}, {29, 
   31}, {29, 32}, {29, 34}, {29, 35}, {29, 36}, {29, 37}, {29, 38}, {29, 47}, 
   {29, 48}, {29, 57}, {29, 58}, {29, 63}, {29, 64}, {29, 67}, {29, 68}, {29, 
   69}, {29, 72}, {4, 6}, {4, 17}, {4, 29}, {5, 6}, {5, 17}, {5, 25}, {5, 
   29}, {6, 4}, {6, 5}, {6, 23}, {6, 27}, {6, 28}, {6, 31}, {6, 32}, {6, 33}, 
   {6, 34}, {6, 35}, {6, 36}, {6, 37}, {6, 38}, {6, 39}, {6, 47}, {6, 48}, 
   {6, 52}, {6, 56}, {6, 57}, {6, 58}, {6, 59}, {6, 63}, {6, 64}, {6, 66}, 
   {6, 67}, {6, 68}, {6, 69}, {6, 70}, {6, 72}, {15, 52}, {15, 56}, {15, 59}, 
   {17, 52}, {17, 56}, {17, 59}, {19, 37}, {19, 38}, {19, 63}, {19, 66}, {19, 
   68}, {19, 69}, {25, 37}, {25, 38}, {25, 63}, {25, 66}, {25, 68}, {25, 69}, 
   {26, 25}, {26, 29}, {27, 25}, {27, 29}, {28, 25}, {28, 29}, {29, 27}, {29, 
   28}, {29, 31}, {29, 32}, {29, 33}, {29, 34}, {29, 35}, {29, 36}, {29, 37}, 
   {29, 38}, {29, 47}, {29, 48}, {29, 57}, {29, 58}, {29, 63}, {29, 64}, {29, 
   66}, {29, 67}, {29, 68}, {29, 69}, {29, 72}, {7, 9}, {7, 19}, {7, 29}, {8, 
   9}, {8, 19}, {8, 25}, {8, 29}, {9, 7}, {9, 8}, {9, 22}, {9, 27}, {9, 28}, 
   {9, 31}, {9, 32}, {9, 33}, {9, 34}, {9, 35}, {9, 36}, {9, 37}, {9, 38}, 
   {9, 40}, {9, 47}, {9, 48}, {9, 51}, {9, 56}, {9, 57}, {9, 58}, {9, 60}, 
   {9, 63}, {9, 64}, {9, 66}, {9, 67}, {9, 68}, {9, 69}, {9, 70}, {9, 72}, 
   {15, 51}, {15, 56}, {15, 60}, {17, 35}, {17, 36}, {17, 64}, {17, 67}, {17, 
   68}, {17, 69}, {19, 51}, {19, 56}, {19, 60}, {25, 35}, {25, 36}, {25, 64}, 
   {25, 67}, {25, 68}, {25, 69}, {26, 25}, {26, 29}, {27, 25}, {27, 29}, {28, 
   25}, {28, 29}, {29, 27}, {29, 28}, {29, 31}, {29, 32}, {29, 33}, {29, 34}, 
   {29, 35}, {29, 36}, {29, 37}, {29, 38}, {29, 47}, {29, 48}, {29, 57}, {29, 
   58}, {29, 63}, {29, 64}, {29, 66}, {29, 67}, {29, 68}, {29, 69}, {29, 72}, 
   {15, 55}, {17, 55}, {19, 55}, {24, 25}, {24, 29}, {25, 55}, {29, 24}, {29, 
   55}, {24, 24}, {55, 55}, {1, 1}, {2, 2}, {6, 6}, {9, 9}, {15, 15}, {17, 
   17}, {19, 19}, {25, 25}, {29, 29}, {30, 30}, {1, 25}, {1, 29}, {6, 25}, 
   {6, 29}, {9, 25}, {9, 29}, {25, 25}, {25, 29}, {28, 26}, {28, 27}, {28, 
   28}, {28, 33}, {28, 34}, {28, 35}, {28, 37}, {28, 47}, {28, 48}, {28, 57}, 
   {28, 58}, {28, 66}, {28, 67}, {29, 25}, {29, 29}, {28, 30}, {1, 26}, {1, 
   27}, {1, 28}, {1, 33}, {1, 34}, {1, 35}, {1, 37}, {1, 47}, {1, 48}, {1, 
   57}, {1, 58}, {1, 66}, {1, 67}, {6, 26}, {6, 27}, {6, 28}, {6, 33}, {6, 
   34}, {6, 35}, {6, 37}, {6, 47}, {6, 48}, {6, 57}, {6, 58}, {6, 66}, {6, 
   67}, {9, 26}, {9, 27}, {9, 28}, {9, 33}, {9, 34}, {9, 35}, {9, 37}, {9, 
   47}, {9, 48}, {9, 57}, {9, 58}, {9, 66}, {9, 67}, {25, 26}, {25, 27}, {25, 
   28}, {25, 33}, {25, 34}, {25, 35}, {25, 37}, {25, 47}, {25, 48}, {25, 57}, 
   {25, 58}, {25, 66}, {25, 67}, {28, 25}, {28, 29}, {29, 26}, {29, 27}, {29, 
   28}, {29, 33}, {29, 34}, {29, 35}, {29, 37}, {29, 47}, {29, 48}, {29, 57}, 
   {29, 58}, {29, 66}, {29, 67}, {1, 30}, {6, 30}, {9, 30}, {25, 30}, {29, 
   30}}}, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -3/2, 1/4, -1/2, 3/4, 
   -3/2, -1/4, 5/4, -3/2, 1/4, -1/2, 3/4, -3/2, 5/4, -1/4, 1, 1, -1, 3/2, 
   -3/2, 3/2, -3/2, 1, -1, 2, 1, 1, -1, -1, -1, -1, -1, -2, 1/2, 2, -1/2, 
   -7/2, 3/4, -3/4, 3/2, -3/2, -9/4, -3/4, -2, -3, -2, -1, 1, -3/2, 3/2, -3, 
   3/2, 3/2, 2, -1, -1/2, -2, -1/2, 5/2, -9/4, 9/4, -3/2, 3/2, 3/4, 9/4, 2, 
   -1/2, -2, 1/2, 3/2, -3/4, 3/4, -3/2, 3/2, 9/4, 3/4, 2, -3/2, 1/4, -1/4, 
   -1/2, -1/4, 1/4, -3, 1/2, -3/2, 3/2, -3/2, -3/2, 1/4, -1/4, -1/2, 1/4, 
   -1/4, -3, 1/2, -3/2, -3/2, 3/2, 1/2, -1, 1/2, -1, 1, -1, 1, -1, -1, -1, 1, 
   1, -1, 1, -1, 1, 2, -1, -2, 1/64, 1/64, -1/128, -1/128, 1/64, -2, -1, 1, 
   1, 1, 1, -1, -1, 1, 1, -1, 1, 1, -3, -3, 1, 1, 2, 2, -3/2, -3/2, 1, 1, 1, 
   1, -1, -1, 2, -1, 1, -1, 1, -3, -3, 3/2, -3/2, -3/2, -1, -2, -1/4, 1/2, 
   -1, 1, -1, 1, -3, -3, 3/2, -3/2, -3/2, -1, -2, -1/4, 1/2, -2, -2, -1, 
   -3/2, -1/4, 1, -3, 5/2, -3/4, 5/4, -2, 1/2, -1, -2, -2, -1, -3/2, -1/4, 1, 
   -3, 5/2, -3/4, 5/4, -2, 1/2, -1, -1/2, 3/2, 3/2, 3/2, 3/2, 1, -1, -1, 
   -3/2, -1/2, 1/4, 3/2, -3/2, -3/2, 3/2, -1/2, 3/4, -3/2, -1/4, 5/4, -3/2, 
   -1/2, 1/4, 3/2, -3/2, -3/2, 3/2, -1/2, 3/4, -3/2, 5/4, -1/4, -3/2, -1, 
   -1/2, -1/2, -1/2, -1, -3, 3/4, -1/4, 1, -3/2, -1/4, 3/4, -1/2, -1, 1, -1, 
   -1/2, -1/2, -1/2, -1, -3, -1/4, 3/4, 1, -3/2, 3/4, -1/4, -1/2, -1, 1, -1, 
   3/2, 1/4, -1, -1, 3/4, -5/4, 1/2, -1/2, 1, -1, 3/2, 1/4, -1, -1, 3/4, 
   -5/4, 1/2, -1/2, 1, -1, -1, -1, -1, -1, -1, -3, 1, 1, -3/2, -3/2, 3/2, 
   3/2, 2, 1/2, 2, 1/2, -5/2, 9/4, -9/4, 3/2, -3/2, -3/4, -9/4, -2, -1, -1, 
   -2, 1, -1, -2, 1, -1, -2, -1, 1, -2, -2, -1, 1, -2, -2, -1, -1, 1, -2, -1, 
   -1, 1, -1, -1, -2, -1, 1, -2, -1, 1, -1, 1, -1, 1, -2, -2, -1, 2, -1, -1, 
   -1, -2, -2, 1/2, -1, -2, 2, -1, -1, -1, -6, 3, -3, 3, -3, -2, -1, -6, -2, 
   3, -1, 2, -2, 2, 1, -1, -1, -1, 3/2, 1/4, 1, 3, -6, -2, 3/4, 11/4, -3, 
   5/2, 3, -5/2, 1, -2, 1/2, -1, 2, 1, 6, -3, 3, 1, 3/2, 1/4, 1, 3, -2, 3/4, 
   -1/4, 5/2, 1/2, 1, -3, -1, 1, 1, 3/2, -1/4, 3, 1, -3/4, -3/4, 1/2, -1, 
   3/2, -2, -1, 3/2, -3/4, 1, -3, 1, 3/4, -1/4, -1/2, 1/2, 1, -1, -2, 1, 1, 
   1, -3/2, 3/2, -3/2, 3/2, 2, -1, 3, 1, 2, -1, -1, 3/2, -3/2, -9/2, -3/2, 
   -2, -1, -2, 1, 1, -3/2, 3/2, 3/2, 3/2, 2, 1, 2, -1, -1, 3/2, -3/2, -3/2, 
   -3/2, -2, -4, -3/2, 1/4, -1/4, -1/4, -1/2, -1/2, -3, 1/2, -3/2, -3/2, -2, 
   1, 1, -1, 1, -1, -3, -1, 1, 1, -1, 1, -1, 1, -1, 1, -2, -2, -1, -2, 1/2, 
   -1, -2, 2, -1, -1, -1, -6, 3, -3, 3, -3, -2, -1, -6, -2, 3, 2, -1, -2, 2, 
   1, -1, -1, -1, 3/2, 1/4, 1, 3, -6, -2, 3/4, 11/4, -3, 3, 5/2, -5/2, 1, -2, 
   1/2, -1, 2, 1, 6, -3, 3, 1, 3/2, 1/4, 1, 3, -2, 3/4, -1/4, 5/2, 1/2, 1, 
   -3, -1, 1, 1, 3/2, -1/4, 3, 1, -3/4, -3/4, -1, 1/2, 3/2, -2, -1, 3/2, 
   -3/4, 1, -3, 1, 3/4, -1/4, -1/2, 1/2, 1, -1, -1, -2, -1, 3, 1, -3/2, 3/2, 
   -3, 3, 3/2, -3/2, 2, 1, 2, 1, -3, 3/2, -3/2, 3, -3, -3/2, -9/2, -2, 1, 2, 
   1, -3, 3/2, -3/2, 3, -3, -3/2, -3/2, -2, -4, -3/2, 1/4, -1/4, -1/4, -1/2, 
   -1/2, -3, 1/2, -3/2, -3/2, -2, 1, 1, -1, 1, -1, -3, -1, 1, 1, -1, 1, -1, 
   1, -1, 1, -2, -2, -1, -32, -3/2, 1, -1/2, 1/4, -1/2, -1/2, 1/2, 1/2, -1/2, 
   1, 1, 1, -1/2, 1/2, -1/2, -3, 3, 1/2, -1/2, -3, 3, 3, -3, -3, -3, 3/2, 
   -3/2, 3/2, -3/2, 3/2, 3/2, -3/2, -3/2, 3/2, 3/2, -3, -2, -1/2, -1/2, 1/2, 
   1/2, 1/2, -1/4, -1/2, -1/4, 3/4, 3/4, 1/8, 3/4, 1/8, 3/2, 3/2, -3/8, -3/8, 
   -3/8, 3/8, 9/8, -3/8, 3/4, 3/4, 1/2, -3/2, 1, -1/2, -1/2, -1/2, 1/2, 3, 
   1/2, 3, 3, 3, -3, 1, -3/2, -3/2, -3/2, 3/2, -3/2, 3/2, 3/2, 1/2, 1/2, -2, 
   6, 6, 3, -3, -3, 3, -1, 1, 9, 3/2, 5/4, 1, 6, 6, -7/2, 15/4, -1/4, -9/2, 
   -1/2, 3/2, 2, 1, -1, -1/2, -3/2, 3/2, 3/2, -3/2, -3/2, -1/2, 1/4, 3/2, 
   -1/4, 3/2, 3/2, 1/2, -3/4, -3/4, 3/4, -3/2, 1/4, 1/4, 3/2, -3/2, -1/2, 
   -3/2, -3/2, 3/2, -3/2, 3/2, -3/2, 1, -3/2, 3/4, -1, 3, -1, -3/4, 1/4, 1/2, 
   -1/2, -1, -1/2, -3/2, -1/2, -1/2, -1/4, 1/2, 1/4, -3/4, -3/4, 3/8, -3/4, 
   3/8, 3/2, 3/2, -3/8, -9/8, 3/8, -3/8, 3/8, 3/8, -1/2, -3/2, -1/2, 1/4, 
   1/2, 1/4, -3/4, -3/4, -1/8, -3/4, -1/8, -3/2, -3/2, 9/8, 3/8, 3/8, -3/8, 
   -9/8, -9/8, -1/2, 1/2, -1/2, 1/4, 1/2, 1/4, -3/4, -3/4, -1/8, -3/4, -1/8, 
   -3/2, -3/2, 9/8, 3/8, 3/8, -3/8, -9/8, -9/8, -1/2, -3/2, 1, 2, 2, -2, 1/2, 
   -1, -2, -2, 1, -1, -2, 1, -1, -2, -2, 1, -1, -2, -1, 1, -2, -1/2, 1, -3/2, 
   -1/2, -1, -2, -32, -3/2, 1, -1/2, 1/4, -1/2, 1/2, -1/2, -1/2, 1/2, 1, 1, 
   1, 1/2, -1/2, -1/2, 3, -3, -1/2, 1/2, 3, -3, -3, 3, -3, -3, -3/2, 3/2, 
   -3/2, 3/2, 3/2, 3/2, -3/2, -3/2, 3/2, 3/2, -3, 1, -1/2, -1/2, -1/2, 1/2, 
   3, 1/2, 3, 3, 3, -3, 1, -3/2, -3/2, -3/2, 3/2, -3/2, 3/2, 3/2, 1/2, 1/2, 
   -2, -1/2, -1/2, 1/2, -1/2, -1/2, -1/4, -1/2, -1/4, -1/4, 3/4, 1/8, 3/4, 
   1/8, 3/2, 3/2, -9/8, 3/8, -3/8, 3/8, -3/8, 9/8, 3/4, 3/4, 1/2, -3/2, -2, 
   6, 6, 3, -3, -3, 3, -1, 1, 9, 3/2, 5/4, 1, 6, 6, -7/2, 15/4, -1/4, -9/2, 
   -1/2, 3/2, 2, 1, -1, -1/2, 3/2, -3/2, -3/2, 3/2, -3/2, -1/2, -3/2, -3/2, 
   3/2, -3/2, 3/2, -3/2, -1/2, 1/4, 3/2, -1/4, 3/2, 3/2, 1/2, -3/4, -3/4, 
   3/4, -3/2, 1/4, 1/4, 3/2, -3/2, 1, -3/2, 3/4, -1, 3, -1, -3/4, 1/4, 1/2, 
   -1/2, -1, -1/2, -3/2, -1, 1/2, 1/2, 1/4, 1/2, 1/4, 1/4, -3/4, -1/8, -3/4, 
   -1/8, -3/2, -3/2, 9/8, 3/8, 3/8, -3/8, -9/8, -9/8, -1/2, 1/2, 1/2, -1/4, 
   1/2, 1/4, 1/4, -3/4, 3/8, -3/4, 3/8, 3/2, 3/2, -3/8, -9/8, 3/8, -3/8, 3/8, 
   3/8, -1/2, -1/2, -1, -3/2, -1/4, -3/2, -3/4, -3/4, 9/4, -1/8, 9/4, -1/8, 
   3/2, 3/2, -15/8, 3/8, -9/8, 9/8, 15/8, 15/8, 3/2, -3/2, -2, 1/2, -1, -2, 
   1, 2, 2, -2, 1, -1, -2, 1, -1, -2, -2, 1, -1, -2, -1, 1, -2, -1/2, 1, 
   -3/2, -1/2, -1, -2, 1/64, -1/64, -1/64, 1/64, -1/128, -1/128, 1/64, 1, -1, 
   -1, 1, 1, -1, -1, -1, 1, 1, -3, -3, 1, 1, 2, 2, -3/2, -3/2, 1, 1, 1, 1, 
   -1, -1, 2, -1, -1/2, -1/2, 1/2, 1, -3, 3/4, 1/4, 2, -3/2, 1/4, 3/4, 1/2, 
   -1, 1, -1, -1/2, 1/2, -1/2, 1, -3, 1/4, 3/4, 2, -3/2, 3/4, 1/4, 1/2, -1, 
   1, 3/2, 3/2, 3/2, -3/2, -3/2, 1/2, 1, -1/2, -1, 1/2, 1/2, -1, -3/4, 5/4, 
   1, 5/4, 3/4, -1/2, 1, -1, 1, -1/2, -1, -1/2, 3/2, -1, -1/4, 3/4, 1, -3/2, 
   3/2, 3/4, 5/4, -1/2, 1, -1, -1/2, -2, -3/2, 1/2, -3/4, 9/4, -3/2, 3/2, 
   3/4, 3/4, -2, 2, 2, -2, -3, -3, -3, -3, -1/2, 1, 3/2, 1/2, 3/4, -3/4, 3/2, 
   3/4, 3/4, 1/2, 2, 3/2, -1/2, 3/4, -9/4, 3/2, -3/2, -3/4, -3/4, 1/2, 2, 
   3/2, -1/2, 3/4, -9/4, 3/2, -3/2, -3/4, -3/4, 1, -1, 1, 1, -1, 1, 1, 2, -2, 
   -2, 2, 2, 2, 2, 3, -3, 3, -2, -3, -3/2, -3/2, -2, 2, -2, 2, 2, 3, 3, -2, 
   3, 3, 1, 1, -1, -1, -2, 2, 2, 2, 2, 3, -3, 3, -2, -3, -3/2, -3/2, -2, 2, 
   -2, 2, 2, 3, 3, -2, -3/2, -3/2, -2, 3, 3, 1, 1, -1, -1, -2, 2, 6, 4, -6, 
   4, -1, -1/64, 1/64, -1/64, 1/128, 1/128, -1/64, 32, 1/2, -1, 1/2, -1/4, 
   1/2, 1/2, -1, -1/2, 1, -1/2, 1, 1/2, -1, -1, 1, -1, -1, 1, 1/2, -1/2, 1/2, 
   3, -3, -1/2, 1/2, -1, 1, 3, -3, -3, 3, 6, -1/2, 1/2, -3/2, 3/2, -1/2, 
   -5/2, 3, -5/2, -1/2, 3, -1, 1, -1, 1, -1, 1, -2, 1, -1/2, -1/2, -1/2, 
   -1/2, 1/2, 3, -3, -3, -1, -3/2, 3/2, 3/2, -3/2, 3/2, 3/2, -1/2, 1, -3/2, 
   1/2, -1/2, 2, -1, 1/2, -1/2, 1/2, -1/4, 1/2, 3/4, -1/4, -3/4, -1/8, -3/4, 
   -1/8, -3/2, 3/2, 1/4, 3/2, -3, 9/8, -15/8, 3/4, 3/4, 3/8, -15/8, 9/8, 9/8, 
   -3/4, -3/4, 1/2, -1/2, 1/4, -1/2, 2, -2, -6, -1, -2, -6, -6, 1, -3, -1, 3, 
   1, -7, 2, -2, 1, -1, -9, -3/2, -5/4, -1, -6, -6, 7/2, -15/4, 1/4, 9/2, 
   1/2, -3/2, -2, 1, -1, 3/2, -3/2, -3/2, 3/2, 3/2, -3/2, 1/2, 1, -3/2, -1/4, 
   1, 1, -3/4, 5/4, -1/2, 1/2, -1, -1/2, 1, -1/2, 1/2, -1, -1, -3/2, 1/2, 
   -3/2, 1/4, 3/2, -1/4, -1, -9/4, 9/4, -3/4, 9/4, -3/4, -3/4, -1/2, 5/2, -1, 
   2, -1/2, -1/4, 1/4, 1/4, 1/2, 1/2, 3, 3/2, -3/2, -3/2, -3, -3, 1, -1, 1, 
   1, 1, -1, -1, -1/64, 1/64, -1/64, 1/128, 1/128, -1/64, 32, 1/2, -1, 1/2, 
   -1/4, 1/2, -1/2, 1, 1/2, -1, 1/2, -1, -1/2, 1, -1, -1, 1, 1, -1, -1/2, 
   1/2, 1/2, -3, 3, 1/2, -1/2, 1, -1, -3, 3, 3, -3, 6, 1/2, -1/2, 3/2, -3/2, 
   -5/2, -1/2, 3, -1/2, -5/2, 3, -1, -1, 1, 1, -1, 1, -2, 1, -1/2, -1/2, 
   -1/2, -1/2, 1/2, 3, -3, -3, -1, -3/2, 3/2, 3/2, -3/2, 3/2, 3/2, 1, -1/2, 
   -3/2, 1/2, -1/2, 2, -1, 1/2, -1, -1/2, -1/2, -1/4, 1/2, -1/4, -1/4, -3/4, 
   -1/8, -3/4, -1/8, -3/2, 3/2, 1/4, 3/2, -3, -9/8, 3/8, 3/4, 3/4, -9/8, 
   -3/8, 9/8, 9/8, -3/4, -3/4, 1/2, -1/2, 1/4, -1/2, 2, -2, -6, -1, -2, -6, 
   -6, 1, -3, -1, 3, 1, -7, 2, -2, 1, -1, -9, -3/2, -5/4, -1, -6, -6, 7/2, 
   -15/4, 1/4, 9/2, 1/2, -3/2, -2, 1, -1, 3/2, -3/2, -3/2, 3/2, 3/2, -3/2, 
   1/2, 1, -3/2, -1/4, 1, 1, -3/4, 5/4, -1/2, 1/2, -1, -1/2, 1, 3/2, 1/2, 1, 
   -1, 1/2, 1/2, 3/2, -1/4, -3/2, 1/4, -1, 3/4, -3/4, 3/4, 3/4, -3/4, -3/4, 
   5/2, -1/2, -1, -3/2, -1/2, -1, 1, -1/2, -1/2, -3/2, 1/4, 3/2, -1/4, 1, 
   -3/4, 3/4, -3/4, -3/4, 3/4, 3/4, -5/2, 1/2, 1, 2, -1/2, -1/4, 1/4, 1/4, 
   1/2, 1/2, 3, 3/2, -3/2, -3/2, -3, -3, 1, -1, 1, 1, 1, -1, -2, 2, -2, -2, 
   -1, 1, -4, 2, -2, 2, 2, -3/2, 3/2, -3, 2, 2, 2, 1, -1, 4, -2, 2, -2, -1/2, 
   -1, -1/2, -1, -2, 2, -3, -2, 2, 2, -2, 3, -3, 3, -3, -2, -2, 2, 3, -3, 3, 
   3, -2, -2, 2, -3/2, 3, -3, 3, 3/2, -1, 1, 3, 3, 2, 1, -1, 1, -1, -1, -1, 
   -1, 2, -2, -2, 2, -2, -2, -1, 1, -4, 2, -2, 2, 2, -3/2, 3/2, -3, 2, 2, 2, 
   1, -1, 4, -2, 2, -2, -1/2, -1, -1/2, -1, -2, 2, -3, -2, 2, -3/2, -3/2, -2, 
   3, 3, -2, -2, 3/2, 3/2, -1, 1, 3, 3, 2, 1, -1, 1, -1, -1, -1, -1, 2, -2, 
   2, -2, 3/2, -1/4, 1/2, -3/4, 3/2, -5/4, 1/4, -2, 3, -1/2, 1, -3/2, 3, 
   -5/2, 1/2, -3, 1/2, -1, 3/2, -3, 5/2, -1/2, -3/2, 1/4, -1/2, 3/4, -1/2, 
   1/4, -1/4, -3, 1/2, -1, 3/2, 3, -7/2, -1/2, -1, 1, 3, 3, 1, -1, -1, -1, 2, 
   -2, 3/2, -1/4, 1/2, -3/4, 3/2, 1/4, -5/4, -2, 3, -1/2, 1, -3/2, 3, 1/2, 
   -5/2, -3/2, 1/4, -1/2, 3/4, -1/2, -1/4, 1/4, -3, 1/2, -1, 3/2, 3, -1/2, 
   -7/2, -1, 1, 3, 3, 1, -1, -1, -1, 4, 4, -1, -1/64, -1/64, -1/64, 1/64, -1, 
   1, 1, -1/4, -1/4, 1, -1, 2, 6, 6, -3, -3, 3, 3, -3, -3, 6, 1, 1/2, -1/2, 
   1/2, 1/2, 3, -1/2, 3, -3, 3, 3, 1, -3/2, 3/2, -3/2, -3/2, 3/2, -3/2, -3/2, 
   1/2, 1/2, 3, -1, 1/2, -1/2, -1/2, -1, 3, 3/4, -1/4, -2, 3/2, -1/4, -9/4, 
   5/2, -1, 1, 1, -1/2, 1/2, 1/2, 1/2, 3, -1/2, -3, 3, 3, 3, 1, 3/2, -3/2, 
   -3/2, -3/2, 3/2, -3/2, -3/2, 1/2, 1/2, 3, -1, 1/2, -1/2, -1/2, -1, 3, 
   -1/4, 3/4, -2, 3/2, -9/4, -1/4, 5/2, -1, 1, -1, -1, -1/2, -1/4, -3/2, 1/4, 
   -3/2, -3/2, -1/2, 3/4, 3/4, -3/4, 3/2, -1/4, -1/4, -3/2, -3/2, -1/2, -1/4, 
   -3/2, 1/4, -3/2, -3/2, -1/2, 3/4, 3/4, -3/4, 3/2, -1/4, -1/4, -3/2, -3/2, 
   1, 1/2, 1/2, 1/2, 1, 3, -3/4, 1/4, -1, 3/2, 1/4, -3/4, 1/2, 1, -1, 1, 1/2, 
   1/2, 1/2, 1, 3, 1/4, -3/4, -1, 3/2, -3/4, 1/4, 1/2, 1, -1, -1, -1, -1/2, 
   1/2, 1/2, 1/2, -1/2, -3, 3, 3/2, -3/2, 3/2, -3/2, 1/2, -1/2, 1/2, -1/2, 
   1/2, 3, -3, -3/2, 3/2, -3/2, 3/2, -1, -1, -2, -3, 1/2, -3/2, 3/2, -3/4, 
   3/4, -3/2, 3/2, -3/4, 3/4, -1/2, 3/2, -3/2, 3/4, -3/4, 3/2, -3/2, 3/4, 
   -3/4, -1/2, -3/2, 3/2, -3/4, 3/4, -3/2, 3/2, -3/4, 3/4, -2, 1, -1, 1, -1, 
   -2, 1, -1, 1, -1, -1, 1, -1, -1, -3, -3, 3/2, -3/2, -3/2, 1/2, -1/2, -1/2, 
   -1/2, -1/2, 1/4, 1/2, -3/4, -3/4, -3/4, -1/8, -3/4, -1/8, -3/2, -3/2, 3/8, 
   3/8, 3/8, -3/8, -9/8, 3/8, -3/4, -3/4, -1/2, -1/2, -1/4, 1/2, 1/2, -1/2, 
   -1/2, 1/4, 1/2, -3/4, -3/4, -3/4, -1/8, -3/4, -1/8, 3/2, -3/2, -3/8, 3/8, 
   3/8, -3/8, -9/8, 3/8, -1/2, 1/2, 1/2, -1/4, -1/2, 3/4, 3/4, 3/4, 1/8, 3/4, 
   1/8, -3/2, 3/2, 3/8, -3/8, -3/8, 3/8, 9/8, -3/8, 1/2, -1/2, -1/2, 1/4, 
   1/2, -3/4, -3/4, -3/4, -1/8, -3/4, -1/8, 3/2, -3/2, -3/8, 3/8, 3/8, -3/8, 
   -9/8, 3/8, -1/2, 1, -1/2, -1/2, -1/4, 1/4, 1/2, -1/4, 1/4, 3, 3/2, -3/2, 
   -3, 3/2, -3/2, 1, 1/2, -1, 1, -1, -1, -3, -3, 3/2, -3/2, -3/2, 1/2, -1/2, 
   -1/2, 1/2, 1/2, 1/4, 1/2, 1/4, -3/4, -3/4, -1/8, -3/4, -1/8, -3/2, -3/2, 
   9/8, -3/8, 3/8, -3/8, 3/8, -9/8, -3/4, -3/4, -1/2, -1/2, -1/4, 1/2, 1/2, 
   -1/2, -1/2, -1/4, -1/2, -1/4, 3/4, 3/4, 1/8, 3/4, 1/8, 3/2, -3/2, -9/8, 
   9/8, -3/8, 3/8, -3/8, 9/8, 1/2, 1/2, 1/2, 1/4, 1/2, 1/4, -3/4, -3/4, -1/8, 
   -3/4, -1/8, -3/2, 3/2, 9/8, -9/8, 3/8, -3/8, 3/8, -9/8, -1/2, -1/2, -1/2, 
   -1/4, -1/2, -1/4, 3/4, 3/4, 1/8, 3/4, 1/8, 3/2, -3/2, -9/8, 9/8, -3/8, 
   3/8, -3/8, 9/8, 1/2, 1, -1/2, -1/2, -1/4, 1/4, 1/2, 1/4, -1/4, 3, 3/2, 
   -3/2, -3, -3/2, 3/2, 1, 1/2, -1, 1/64, 1/64, -1/64, -1/2, 3/2, 1, -1/2, 
   1/2, -1/2, 1/4, -1/2, 1/4, 1/4, 3/4, 1/8, 3/4, 1/8, 3/2, -3/2, -1/4, -3/2, 
   3, -9/8, 15/8, -3/4, -3/4, -3/8, 15/8, -9/8, -9/8, 3/4, 3/4, 3/2, -2, 1/2, 
   1/2, -1/2, 3/2, 3/2, 3/2, -3/2, 3/2, -3/2, 1/2, 1/64, 1/64, -1/64, -1/2, 
   3/2, 1, -1/2, 1, 1/2, 1/2, 1/4, -1/2, 1/4, 5/4, 3/4, 1/8, 3/4, 1/8, 3/2, 
   -3/2, -1/4, -3/2, 3, 9/8, -3/8, -3/4, -3/4, 9/8, 3/8, -9/8, -9/8, 3/4, 
   3/4, 3/2, -2, 1/2, 1/2, -1/2, 3/2, 3/2, 3/2, -3/2, 3/2, -3/2, 1/2, -2, -2, 
   -2, -2, -2, -2, -2, -2, -1, 1, -1, -1/2, -1/2, -1/4, -1/2, -1/4, -1/4, 
   3/4, 1/8, 3/4, 1/8, 3/2, 3/2, -9/8, -3/8, -3/8, 3/8, 9/8, 9/8, 1/2, -3/2, 
   -1/2, 3/2, 1/2, -3, -1/2, 1/2, 1, 3/2, 1, -1, -1/2, 1/2, -1/4, -1/2, -1/4, 
   3/4, 3/4, 1/8, 3/4, 1/8, 3/2, 3/2, -9/8, -3/8, -3/8, 3/8, 9/8, 9/8, 1/2, 
   -1/2, -3/2, 1/2, -3, 1/2, -1/2, 1/2, 1, 3/2, -1/2, -2, -1/2, 3/2, -5/4, 
   7/4, -3/2, 3/2, 5/4, 5/4, 1, 3, -3, -1, -1, -1/2, 1, -1, 1/2, 3, 3, 3, -1, 
   -1, 1/2, 1/2, -1/4, -1/2, 3/4, 3/4, 3/4, 1/8, 3/4, 1/8, -3/2, 3/2, 3/8, 
   -3/8, -3/8, 3/8, 9/8, -3/8, 1/2, -1/2, 1/2, -1/2, 1/2, -3, 1/2, -1, -1, 
   -1/2, -1/2, -1/4, -1/2, -1/4, 3/4, 3/4, 1/8, 3/4, 1/8, 3/2, -3/2, -9/8, 
   9/8, -3/8, 3/8, -3/8, 9/8, 1/2, 1/2, -1/2, 1/2, 1/2, -3, 1/2, 1, -1, 1/2, 
   -1/2, 1, -1, 1/2, -1/2, 3, -3, 3, 1/2048, -1/2048, -1/2048, 1/2048, 
   1/2048, -1/1024, 1/2048, -1/2048, -1/2048, -1/1024, -1/1024, 1/1024, 
   1/1024, 1/512, 1/512, -1/4096, -1/4096, -1/512, -1/512, 3/2048, 3/2048, 
   -3/4096, -3/4096, -1/1024, -1/512, 1/512, 1/512, -1/512, -1/32, -1/32, 
   -1/32, 1/32, 1/32, -3/32, -3/32, 1/32, 1/32, 1/16, 1/16, -3/64, -3/64, 
   1/32, 1/32, 1/32, 1/32, -1/32, -1/32, 1/16, 32, -32, -32, -16, -16, 32, 
   -1/32, -1/32, 1/32, -1/32, 1/64, -1/64, -1/64, 1/64, -1/32, 1/32, -1/32, 
   -1/32, 1/32, -1/32, 1/64, -1/64, -1/64, 1/64, -1/32, 1/32, -24, -1/32, 
   -1/32, -1/32, 1/32, 1/32, -1/8, 1/8, -1/8, -1/8, 1/8, -1/8, 1/32, 1/16, 
   1/32, -1/32, 1/64, -5/64, 1/32, -1/16, -3/64, -3/64, 1/32, -1/32, -1/32, 
   -1/64, -1/64, -1/32, -1/32, -3/64, -3/64, 1/2048, -3/2048, 1/1024, 
   -1/1024, 1/2048, -1/2048, 1/2048, -1/4096, 1/2048, -1/4096, -1/4096, 
   1/4096, -1/8192, -3/4096, -1/8192, -1/2048, 1/2048, 1/4096, 3/2048, 
   1/1024, -1/256, 9/8192, -15/8192, 3/4096, 3/4096, 3/8192, -15/8192, 
   9/8192, 9/8192, -3/4096, -3/4096, -3/2048, 1/512, -16, -8, -16, 16, 1/64, 
   -3/64, 1/32, -1/32, 1/64, -1/64, 1/64, -1/128, 1/64, -1/128, -1/128, 
   1/128, -1/256, -3/128, -1/256, -1/64, 1/64, 1/128, 3/64, 1/32, -1/8, 
   9/256, -15/256, 3/128, 3/128, 3/256, -15/256, 9/256, 9/256, -3/128, 
   -3/128, -3/64, 1/16, -12, -1/16, -1/16, -1/16, 1/16, -1/16, 1/16, 1/2048, 
   -3/2048, 1/1024, -1/1024, 1/2048, -1/1024, -1/2048, -1/2048, -1/4096, 
   1/2048, -1/4096, -5/4096, -3/4096, -1/8192, 1/4096, -1/8192, -1/2048, 
   1/2048, 1/4096, 3/2048, 1/1024, -1/256, -9/8192, 3/8192, 3/4096, 3/4096, 
   -9/8192, -3/8192, 9/8192, 9/8192, -3/4096, -3/4096, -3/2048, 1/512, -16, 
   -8, -16, 16, 1/64, -3/64, 1/32, -1/32, 1/64, -1/32, -1/64, -1/64, -1/128, 
   1/64, -1/128, -5/128, -3/128, -1/256, 1/128, -1/256, -1/64, 1/64, 1/128, 
   3/64, 1/32, -1/8, -9/256, 3/256, 3/128, 3/128, -9/256, -3/256, 9/256, 
   9/256, -3/128, -3/128, -3/64, 1/16, -12, -1/16, -1/16, -1/16, 1/16, -1/16, 
   1/16, -1/2048, 1/2048, 1/2048, -1/1024, -1/2048, -1/2048, 1/1024, 1/1024, 
   1/1024, -1/1024, 1/2048, 1/2048, -3/4096, -1/4096, -3/4096, 1/2048, 
   1/2048, -1/2048, -1/4096, -1/8192, -1/4096, -1/8192, 3/1024, 1/2048, 
   3/4096, 1/2048, 1/4096, 1/1024, 1/1024, 1/256, 3/1024, 1/1024, -1/1024, 
   -1/512, -3/512, -1/2048, -1/512, 9/4096, 3/4096, 5/4096, 11/4096, 
   -21/8192, -15/8192, -13/4096, 13/4096, 3/2048, -3/1024, 1/1024, 1/2048, 
   -1/1024, 1/2048, 1/64, -1/64, -1/64, 1/32, 1/64, 1/64, -1/32, -1/32, 
   -1/32, 1/32, 1/32, -1/32, -1/32, 1/32, 1/32, 1/64, -3/32, -1/32, -1/64, 
   -1/32, -1/32, -3/16, -3/32, -3/32, 3/32, 3/32, 3/16, 1/32, -1/32, 1/16, 
   -3/32, -3/64, -1/16, -7/64, 3/32, 3/64, 9/64, -1/8, -1/32, 1/64, 1/64, 
   1/16, -1/32, 1/32, 1/32, -1/32, 1024, 16, 16, -8, -8, 16, -24, 16, 16, 
   1/32, -1/32, 1/128, 1/128, 1/64, 5/128, 1/128, 1/64, -1/64, 1/64, -1/128, 
   -1/64, -1/64, 1/32, -1/256, -3/256, 5/128, -3/128, 1/64, 11/256, -3/256, 
   1/32, -1/32, -1/128, -1/128, -1/64, -1/128, -1/128, -1/64, 1/64, 1/64, 
   -1/128, -1/32, -1/64, -1/64, -3/256, 3/256, 5/128, -3/128, -3/256, 7/256, 
   1/64, 1/32, -1/16, 1/16, 1/32, -1/16, -1/16, 1/16, 12, 1/16, -1/16, 3/16, 
   1/16, 3/16, -1/16, 1/16, -1/8, -1/16, -1/32, 1/16, 1/32, -1/32, -1/32, 
   1/32, 1/16, -1/32, -1/32, -1/16, 1/32, -1/32, -1/32, 1/32, -1/64, 1/128, 
   -1/64, -3/128, -5/32, 1/32, -1/32, 5/64, 3/64, -1/128, 9/128, 1/32, -3/64, 
   -1/32, -1/32, -1/32, -16, 8, 24, 8, -16, -1/64, 1/64, -1/64, -1/32, 1/32, 
   1/32, 1/64, 1/128, 1/64, -3/128, -1/8, 1/16, 1/16, 1/128, 3/128, 7/64, 
   -1/32, -1/32, 1/32, -1/2048, 1/2048, -1/1024, 1/2048, -1/2048, 1/1024, 
   -1/2048, 1/1024, 1/1024, -1/1024, 1/2048, 1/2048, -1/4096, -3/4096, 
   -3/4096, 1/2048, -1/4096, -1/8192, -1/4096, -1/8192, 3/1024, 1/2048, 
   1/4096, 1/2048, 3/4096, 1/1024, 1/256, 1/1024, 1/1024, 3/1024, -1/1024, 
   -3/512, -1/512, -5/4096, -5/4096, 3/4096, 9/4096, 11/4096, 5/4096, 
   -9/8192, -27/8192, -13/4096, 3/2048, 13/4096, -3/1024, 1/1024, 1/2048, 
   -1/1024, 1/2048, 1/64, -1/64, 1/32, -1/64, 1/64, -1/32, 1/64, -1/32, 
   -1/32, 1/32, 1/32, -1/32, -1/32, 1/32, 1/32, 1/64, -3/32, -1/64, -1/32, 
   -1/32, -1/32, -3/16, -3/32, -3/32, 3/32, 3/16, 3/32, 1/32, 1/16, -1/32, 
   -3/64, -3/32, -7/64, -1/16, 3/64, 3/32, 9/64, -1/32, -1/8, 1/64, 1/64, 
   1/16, -1/32, 1/32, 1/32, -1/32, 1024, 16, 16, -8, -8, 16, -1/32, 1/128, 
   1/128, 1/64, 1/128, 1/128, 1/64, -1/64, 1/64, -1/128, -1/32, -1/64, -1/64, 
   3/256, -3/256, 5/128, -3/128, 7/256, -3/256, 1/64, 1/32, -24, 16, 16, 
   1/32, -1/32, -1/128, -1/128, -1/64, -1/128, 3/128, -1/64, 1/64, 1/64, 
   -1/128, -1/64, -1/64, 1/32, -3/256, -1/256, 5/128, -3/128, 1/64, -3/256, 
   11/256, 1/32, -1/16, 1/16, 1/32, -1/16, -1/16, 1/16, -1/16, -1/32, 1/16, 
   1/32, -1/32, -1/32, 1/32, 1/16, -1/32, -1/32, -1/16, 12, 1/16, -1/16, 
   3/16, 1/16, 3/16, -1/16, 1/16, -1/8, 1/32, -1/32, -1/64, -3/128, -1/64, 
   1/128, 1/32, -5/32, -1/32, 1/8, 3/128, 5/128, -3/64, 1/32, -1/32, -1/32, 
   -1/32, 24, -16, 8, 8, -16, 1/64, -1/64, -1/64, -1/32, 1/16, 1/64, -3/128, 
   1/64, 1/128, 1/16, -1/8, -3/64, 7/64, -3/128, 7/128, 7/64, -1/32, -1/32, 
   1/32, 32, 16, -16, 16, 8, 16, -16, -1/64, 1/64, 1/64, -1/64, -1/64, 1/128, 
   1/64, -3/128, -3/128, -3/128, -1/256, 1/128, 3/256, 3/64, 3/32, -3/64, 
   1/16, 1/32, -9/256, 3/256, -1/16, -1/256, -3/256, -17/256, 3/256, 1/64, 
   1/128, 3/128, -1/64, -1/16, -1/32, 1/16, -1/8, -1/16, 1/8, 1/16, 1/32, 
   -1/32, -1/16, 1/32, -1/32, 1/32, 1/64, -1/64, -1/32, 1/64, -1/64, 16, -8, 
   -16, 8, 16, -8, -1/32, -1/32, 1/64, 1/32, -3/64, -3/64, -3/64, -1/128, 
   1/64, 3/128, 3/32, -3/32, -3/128, 3/128, -1/128, -3/128, -17/128, 3/128, 
   1/32, -1/32, -1/32, 32, 16, -16, 16, 8, 16, -16, -1/64, 1/64, 1/64, 1/64, 
   1/64, 1/128, 1/64, 1/128, -3/128, 1/128, 3/256, -3/128, -1/256, 3/64, 
   -3/64, 3/32, 1/16, 1/32, 9/256, -15/256, -1/16, 3/256, -7/256, 3/256, 
   -17/256, 1/128, 1/64, 3/128, -1/64, -1/16, -1/32, 1/16, 1/16, 1/32, -1/32, 
   -1/16, -1/32, 1/32, -1/8, -1/16, 1/8, 1/32, 1/64, -1/64, -1/32, -1/64, 
   1/64, -16, 8, 16, -8, -16, 8, 1/32, 1/32, 1/64, 1/32, 1/64, -3/64, 1/64, 
   3/128, -3/64, -1/128, -3/32, 3/32, 9/128, -9/128, 3/128, -7/128, 3/128, 
   -17/128, -1/32, 1/32, -1/32, -1/32, -1/16, -1/16, -16, 8, -1/32, -1/32, 
   -1/16, -2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 10, -1/64, 1/64, -1/2, 1/2, -1/2, 
   1/2, 1, -1, 3/2, 3/2, 3, 3/2, 3/2, 3, -3, -3, 3, 9/4, -9/4, 9/4, -9/4, -1, 
   1, 3, -1/4096, -1/4096, -1/2048, -1/4096, -1/4096, -1/2048, 1/2048, 
   1/2048, -1/2048, -3/8192, 3/8192, -3/8192, 3/8192, -1/128, -1/128, -1/64, 
   -1/128, -1/128, -1/64, 1/64, 1/64, -1/64, -3/256, 3/256, -3/256, 3/256, 
   -1/128, -1/128, -1/64, -1/128, -1/128, -1/64, 1/64, 1/64, -1/64, -3/256, 
   3/256, -3/256, 3/256, 1/64, 1/64, 1/32, 1/64, 1/64, 1/32, -1/32, -1/32, 
   1/32, 3/128, -3/128, 3/128, -3/128, 24, -24, -1/64, -1/64, -1/32, -1/64, 
   -1/64, -1/32, 1/32, 1/32, -1/32, -3/128, 3/128, -3/128, 3/128, 1/1024, 
   1/32, 1/32, -1/16, 1/16}}]


==> anc/zmz/graphs-zmz.m <==
(* 

  Pure basis labelled by Mathematica representation of graphs generated
  with Mathematica using Azurite Comput.Phys.Commun. 221 (2017) 203-215. 
  
  Formatted as {{graph, numerator_List}..}.
  When flattened (see usageExample.m) indexing matches diffEq-*.m file.

*)

{{Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12}, 
   {Null, SparseArray[Automatic, {12, 12}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 23, 26}, {{6}, {7}, {8}, {9}, 
       {10}, {1}, {7}, {10}, {2}, {6}, {12}, {3}, {9}, {12}, {4}, {8}, {11}, 
       {5}, {6}, {11}, {9}, {10}, {12}, {7}, {8}, {11}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[11, 12] -> 
       Thickness[Large], UndirectedEdge[8, 12] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[10, 11] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[7, 12] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(ep^4*(-1 + 2*ep)*(Mu12^2 - Mu11*Mu22)*tr5)/(1 + 2*ep)], 
   Insertion[ep^4*Mu12*s34*tr5], Insertion[ep^4*s34*(s12*s15 - p1s*s34)*
     prop[11]]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {7}, {8}, {9}, 
       {11}, {1}, {7}, {11}, {2}, {6}, {10}, {3}, {9}, {10}, {4}, {8}, {11}, 
       {7}, {8}, {11}, {5}, {6}, {9}, {10}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[10, 11] -> 
       Thickness[Large], UndirectedEdge[5, 11] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[9, 11] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022], UndirectedEdge[6, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s12*s23*s34], Insertion[ep^4*(-p1s + s12)*s34*prop[11]], 
   Insertion[ep^4*Mu12*tr5]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {11}, {7}, {8}, 
       {9}, {1}, {9}, {11}, {3}, {8}, {11}, {4}, {7}, {10}, {5}, {6}, {10}, 
       {8}, {9}, {11}, {2}, {6}, {7}, {10}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[2, 11] -> Thickness[Large], 
      UndirectedEdge[10, 11] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 11] -> Thickness[Large], UndirectedEdge[7, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s15*s34*s45], Insertion[ep^4*(-p1s + s15)*s34*prop[11]], 
   Insertion[ep^4*Mu12*tr5]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{11}, {6}, {7}, {8}, 
       {11}, {2}, {10}, {11}, {3}, {8}, {10}, {4}, {7}, {9}, {8}, {10}, {11}, 
       {6}, {7}, {9}, {1}, {5}, {6}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[1, 11] -> Thickness[0.022], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[5, 11] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[6, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s23*s34^2], Insertion[ep^4*s34*(-s15 + s34)*prop[11]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{11}, {11}, {6}, {7}, 
       {8}, {3}, {7}, {9}, {4}, {6}, {10}, {5}, {10}, {11}, {6}, {10}, {11}, 
       {7}, {8}, {9}, {1}, {2}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[1, 11] -> 
       Thickness[0.022], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[2, 11] -> Thickness[Large], UndirectedEdge[8, 11] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[9, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s34^2*s45], Insertion[ep^4*s34*(-s12 + s34)*prop[11]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 10}, {{6}, {7}, {9}, {10}, {8}, 
       {7}, {8}, {9}, {10}, {10}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*(s12*s15 - p1s*s34))], 
   Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {7}, {9}, {8}, {10}, 
       {1}, {7}, {10}, {2}, {6}, {9}, {4}, {9}, {10}, {3}, {7}, {8}, {10}, 
       {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s12*(s15 - s23) - p1s*s34)], 
   Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {7}, {10}, {8}, 
       {1}, {8}, {9}, {3}, {9}, {10}, {5}, {6}, {10}, {2}, {6}, {7}, {10}, 
       {4}, {7}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[4, 10] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s12*s15 - p1s*s34 - s15*s45)], 
   Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {7}, {9}, {9}, {10}, 
       {1}, {7}, {10}, {2}, {6}, {8}, {7}, {9}, {10}, {3}, {4}, {8}, {10}, 
       {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s12*(-s15 + s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {10}, {10}, {7}, 
       {1}, {7}, {9}, {5}, {6}, {8}, {7}, {9}, {10}, {2}, {6}, {8}, {10}, 
       {3}, {4}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 10] -> 
       Thickness[Large], UndirectedEdge[3, 10] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s15*(-s12 + s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {10}, {6}, {7}, {9}, 
       {3}, {7}, {10}, {4}, {6}, {8}, {7}, {9}, {10}, {1}, {5}, {8}, {10}, 
       {2}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[2, 10] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s15 - s23)*s34]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {9}, {6}, {7}, {10}, 
       {3}, {7}, {8}, {4}, {6}, {10}, {6}, {9}, {10}, {1}, {2}, {8}, {10}, 
       {5}, {7}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[2, 9] -> Thickness[Large], 
      UndirectedEdge[1, 9] -> Thickness[0.022], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s34*(s12 - s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {7}, {8}, {10}, 
       {1}, {9}, {10}, {3}, {8}, {9}, {4}, {7}, {10}, {2}, {6}, {7}, {10}, 
       {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s34*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]], 
   Insertion[(ep^3*Mu22*tr5)/prop[8]], 
   Insertion[ep^4*s34*(p1s - s23 + s45) - (ep^3*p1s*s34*s45)/prop[2]], 
   Insertion[ep^4*s34*(p1s + s23 - s45) - (ep^3*p1s*s23*s34)/prop[3]], 
   Insertion[ep^4*s34*(p1s + s23 - s45) + (ep^3*s15*s34*prop[7])/prop[5] + 
     (ep^3*p1s*s34*prop[11])/prop[2]], Insertion[(ep^3*Mu12*tr5)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{6}, {7}, {8}, {8}, {9}, {1}, 
       {7}, {9}, {2}, {6}, {8}, {9}, {3}, {4}, {7}, {9}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*Sqrt[(s12 + s15)^2 - 4*p1s*s34]], 
   Insertion[(ep^3*(s12*s15 - p1s*s34))/prop[8]], 
   Insertion[(ep^3*p1s*(s12 - s34))/prop[2]], 
   Insertion[(ep^3*(p1s - s12)*s34)/prop[6]], 
   Insertion[(ep^3*(p1s - s15)*s34)/prop[5]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {9}, {9}, {7}, {8}, {1}, 
       {8}, {9}, {4}, {8}, {9}, {5}, {6}, {7}, {9}, {2}, {3}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s15 - s23 + s45)], Insertion[(ep^3*s15*s45)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {8}, {7}, {9}, {9}, {1}, 
       {8}, {9}, {3}, {8}, {9}, {2}, {6}, {7}, {9}, {4}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s12 + s23 - s45)], Insertion[(ep^3*s12*s23)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {6}, {8}, {7}, {9}, {2}, 
       {8}, {9}, {4}, {8}, {9}, {3}, {6}, {7}, {9}, {1}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(-s15 + s23 + s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {9}, {6}, {8}, {7}, {3}, 
       {8}, {9}, {5}, {8}, {9}, {4}, {6}, {7}, {9}, {1}, {2}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(-s12 + s34 + s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {7}, {8}, {6}, {9}, {4}, 
       {8}, {9}, {1}, {2}, {8}, {9}, {3}, {6}, {7}, {9}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[1, 7] -> Thickness[0.022], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s34 + s45)], Insertion[(ep^3*s34*s45)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {8}, {6}, {9}, {7}, {3}, 
       {8}, {9}, {1}, {5}, {8}, {9}, {2}, {6}, {7}, {9}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s23 + s34)], Insertion[(ep^3*s23*s34)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {7}, {8}, {8}, {9}, {7}, 
       {8}, {9}, {1}, {2}, {6}, {9}, {3}, {4}, {6}, {9}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(-s12 + s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {8}, {9}, {9}, {7}, {7}, 
       {8}, {9}, {1}, {5}, {6}, {8}, {2}, {6}, {7}, {9}, {3}, {4}, {6}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(-s15 + s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{9}, {8}, {6}, {7}, {9}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{9}, {9}, {6}, {7}, {8}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{7}, {7}, {8}, {9}, {6}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[1, 7] -> Thickness[0.022], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^3*(-1 + 2*ep)*(s12 - s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{7}, {6}, {8}, {9}, {7}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[1, 7] -> Thickness[0.022], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^3*(-1 + 2*ep)*(s15 - s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {9}, {9}, {8}, {7}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s15)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {7}, {8}, {9}, {9}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s12)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {7}, {9}, {9}, {8}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s12)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {8}, {9}, {9}, {7}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s15)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {7}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[8]], 
   Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(-p1s + s23 + s45))/
      prop[8]]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, 
   {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {6}, {7}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 2, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {8}, {6}, {6}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {6}, {7}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {8}, {7}, {6}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[5, 6] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {6}, {8}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {8}, {8}, {6}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 6] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {8}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {8}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {8}, {6}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 2, 1, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {6}, {7}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s12)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {7}, {7}, {7}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s15)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {7}, {6}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 6] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {6}, {6}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s23)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {6}, {6}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 10}, {{6}, {7}, {9}, {9}, {8}, {7}, 
       {8}, {10}, {10}, {10}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*(s12*s15 - p1s*s34))]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{6}, {8}, {7}, {7}, {8}, {8}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{6}, {6}, {7}, {7}, {8}, {8}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{6}, {8}, {7}, {7}, {6}, {8}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[2, 8] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{8}, {8}, {6}, {6}, {8}, {7}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 8] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}}


==> anc/zmz/input-zmz.m <==
(* FIRE Input file for topology. Defines kinematic replacements and topologies. *)

Internal = {l1, l2};
External = {p1, p2, p3, p4};
Propagators = {l1^2,(l1-p1-p2-p3-p4)^2,(l1-p2-p3-p4)^2,(l1-p3-p4)^2,l2^2,(l2-p3-p4)^2,(l2-p4)^2,
(l1-l2)^2,(l2-p1-p2-p3-p4)^2,(l2-p2-p3-p4)^2,(l1-p4)^2};
Replacements ={p1^2 -> p1s, p2^2 -> 0, p3^2 -> 0, p4^2 -> 0, 
p1*p2 -> (-p1s + s12)/2, p2*p3 -> s23/2, p3*p4 -> s34/2,
p1*p3 -> (-s12 - s23 + s45)/2, p2*p4 -> (s15 - s23 - s34)/2,
p1*p4 -> (-s15 + s23 - s45)/2} 


==> anc/zmz/numIntegrals-zmz.m <==

(* 
  High precision evaluations of master integrals described in section
  7.1. Arranged as:
  {{phaseSpacePoint, {weight0, weight1, weight2, weight3, weight4}..}, precisionEstimate}
*)


{{{s12 -> -22/5, s15 -> 249/50, s23 -> 241/25, s34 -> -377/100, s45 -> 13/50, 
   p1s -> 137/50}, {{0, 0, 0, 3/4, 0, 0, 3/4, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 3/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 
    -1/2, 0, 0, 0, -1, 0, -1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1/2, 1/2, 
    1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 0, 1, 1, 
    1, 1}, {0``132., 0``132., -2.25600453030263634969950140161794160116308857\
91355099130747105669738477999372940133906411876238215027425953688865324466968\
64782910839966058633678424354895`132.50385496525476 + 0``132.150514997832*I, 
    -5.5236906881654487033921443738505434466983658036247578707293771397011371\
13898277084185028038885857066398524799491152240554368730919751111298107104396\
2653872`132.89274434909558 - 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 
    -0.7104699307863549332729655391917070274027599543228201354834523678420917\
15046099343257873693028343302657297977445191787051934456432908147146821190882\
0159908`132.00206069984227 - 4.7123889803846898576939650749192543262957540990\
62658731462416888461724609429313497942052238013175601973222129769923459970640\
7669143258733475880391121927216`132.8237561295818*I, 0``132., 
    1.45464812478798627952106701114435178551962782848875324691657202641304696\
41072795540491412539186557755477026682502912792147615217766235937713707906306\
794395`132.31327294926768 + 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    -0.8962079559548740493332909983510461506705026606621307603085456333188918\
56367072838950565410571823921233154641712812129951013875517376357562289820236\
0809612`132.1029237928118 + 0``132.150514997832*I, 0``132., 
    -3.9751324380916241704274050890271958810270683306318450262870090690002341\
59748924283641382875666486894350018287491693215436036145707474745894238619685\
6506572`132.74986660030228 + 0``132.150514997832*I, 
    0.41753233436496324157678516161726377317878433524493482105390291564483218\
49225476634374469007835674487139997069980744362964979350225118358829871372403\
274827`131.77120511140618 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    3.00320637486181081248580629596769935119092530148166609135894009711394991\
82566323545927864171380259475962091802497503043330941069888999591749993992844\
525456`132.62810017498072 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    0.23179430919644412551645970245792464991104162890562419622880965016803204\
36015741677447551832400868301381430427304540933974185159380436254678920783508\
774679`131.5156177671864 + 0``132.150514997832*I, 
    -1.5040030202017575664663342677452944007753923860903399420498070446492318\
66624862675593760791749214335161730245924354964464576521940559977372422452282\
9032633`132.32776370619908 + 0``132.150514997832*I, 0``132., 0``132., 
    0``132., 0``132., 0``132., 0``132., 0``132., 0.33024560879294634500646298\
99775480727079781419452586349347222370645084253834522947998720348770470662218\
434675062447743133733329903686074194368145860023401`131.6693520494337 + 
     0``132.150514997832*I, -1.4143390944454124007218398562711757353465202660\
83119144476765054464037594117936864758670288324081144264713399429116105628909\
2301837250688467046959339622514`132.30106854392028 - 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
03143104499314017412671058533991074043256641153323546922304775291115862679704\
0642406`132.34663487486216*I, 0``132., 0``132., 5.829714426637038832558466719\
79976667296180526786952297098759060295080154091735179269473392279287014493301\
2304369473041679983186043419885696492049710554627`132.91616227883915 + 
     9.4247779607693797153879301498385086525915081981253174629248337769234492\
18858626995884104476026351203946444259539846919941281533828651746695176078224\
3854434`133.12478612524578*I, -8.49843924960686936538860696850870203800966740\
90361205139544942602311668977357084751589880979031167761111559596486546836564\
361575182659452717359545749017863`133.0798541720732 + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
12572417997256069650684234135964296173026564613294187689219101164463450718816\
2569622`132.94869486619012*I, -1.91798368472968391395054705507907759111747909\
40325167421783719651362121222449001967989996611710186711649425804160670098790\
271551331282736968117875881803366`132.43335990636945 - 
     9.4247779607693797153879301498385086525915081981253174629248337769234492\
18858626995884104476026351203946444259539846919941281533828651746695176078224\
3854434`133.12478612524578*I, 0``132., 0``132., 0.752001510100878783233167133\
87264720038769619304516997102490352232461593331243133779688039587460716758086\
51229621774822322882609702799886862112261414516317`132.0267337105351 + 
     0``132.150514997832*I, 0.07726476973214804183881990081930821663701387630\
18747320762698833893440145338580559149183944133622767127143475768180311324728\
386460145418217406342864528931`131.03849651246674 + 0``132.150514997832*I, 
    -0.2368233102621183110909885130639023424675866514409400451611507892806972\
38348699781085957897676114434219099325815063929017311485477636049048412955324\
5238322`131.5249394451226 - 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    -0.2987359853182913497777636661170153835568342202207102534361818777729639\
52122357612983521803523941307077718213904270709983671291839125452520763273412\
0269871`131.62580253809213 + 0``132.150514997832*I, 0``132., 
    -1.4100928949159193130226619940662986206237227415861803445240110003613758\
76582789429099256882448499938660926402175187218561005458504907205740265207736\
0572135`132.2997627221331 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    5.56824591803751566989054939092859661159427089052733077312193816575280820\
14227672091349124103560129032853010655662563012081247941914674993293796915794\
406697`132.89623340519748 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0``132., -3.0032063748618108124858062959676993511909253014816660913589400\
97113949918256632354592786417138025947596209180249750304333094106988899959174\
9993992844525456`132.62810017498072 - 6.2831853071795864769252867665590057683\
94338798750211641949889184615632812572417997256069650684234135964296173026564\
6132941876892191011644634507188162569622`132.94869486619012*I, 0``132., 
    3.97513243809162417042740508902719588102706833063184502628700906900023415\
97489242836413828756664868943500182874916932154360361457074747458942386196856\
506572`132.74986660030228 + 0``132.150514997832*I, 0``132., 0``132., 
    -3.5929961100823736414656692168169422510636349369046176371201665386344387\
65597051469666603406434771061048997823811253291006954769741745421643622900579\
5145214`132.70597174485277 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.01999864650668992736448678178673144722385701671167833825287022140718670\
09530425132456090516631391056413536862378820308103299693294207378339989784704\
178`130.45151560176765 + 3.14159265358979323846264338327950288419716939937510\
58209749445923078164062862089986280348253421170679821480865132823066470938446\
095505822317253594081284811`132.64766487052614*I, 0.1545295394642960836776398\
01638616433274027752603749464152539766778688029067716111829836788826724553425\
4286951536360622649456772920290836452613855672516453`131.33952650813072 + 
     0``132.150514997832*I, 0.27835488957664216105119010774484251545252289016\
32898807026019437632214566150317756249646005223782991426664713320496241976652\
900150078905883732321633688346`131.5951138523505 - 3.141592653589793238462643\
38327950288419716939937510582097494459230781640628620899862803482534211706798\
21480865132823066470938446095505822317253594081284811`132.64766487052614*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526546824\
0539741`131.9268325337561 + 0``132.150514997832*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098205689572\
3238942`131.8259694407866 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098205689572\
3238942`131.8259694407866 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526546824\
0539741`131.9268325337561 + 0``132.150514997832*I, 0``132., 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287309660945901\
275689`132.45498739532815 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    -1.3270750014599193952007765645585017950975778814254052432740600603711002\
29107557552220947368079149314731322208733357059091271406873000158108958171720\
3523026`132.27341046613708 + 0``132.150514997832*I, 
    -1.3270750014599193952007765645585017950975778814254052432740600603711002\
29107557552220947368079149314731322208733357059091271406873000158108958171720\
3523026`132.27341046613708 + 0``132.150514997832*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241753571365993\
7600302`132.32124729822772 + 0``132.150514997832*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556279623\
7674199`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241753571365993\
7600302`132.32124729822772 + 0``132.150514997832*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556279623\
7674199`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830472950\
6378445`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830472950\
6378445`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.3270750014599193952007765645585017950975778814254052432740600603711002\
29107557552220947368079149314731322208733357059091271406873000158108958171720\
3523026`132.27341046613708 + 0``132.150514997832*I, 
    1.48160454092421547887841636619711822837160563402915470742659982714978825\
81752736640507841569058738681567509038869931213562170841650292417535713659937\
600302`132.32124729822772 + 0``132.150514997832*I, 
    1.60542989103656155625196667230334431055010077158869512397666200413432168\
57225893278459119686015276138739886800654066832889366968880080486965562796237\
674199`132.35610634255187 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -1.3470736479666093225652633463452332423214348981370835815269302817782869\
30060600065466556419742288420372675894971239089901601376202420895943347484344\
4142953`132.2799063381958 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    2.26592110862245424626489265225844045596605705547921239384610647826333853\
64894939174456560383556217463176756150778962319156833628687452635354364269407\
137855`132.50575978302118 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.32707500145991939520077656455850179509757788142540524327406006037110022\
91075575522209473680791493147313222087333570590912714068730001581089581717203\
523026`132.27341046613708 + 0``132.150514997832*I, 
    -1.5040030202017575664663342677452944007753923860903399420498070446492318\
66624862675593760791749214335161730245924354964464576521940559977372422452282\
9032633`132.32776370619908 + 0``132.150514997832*I, 
    -2.3350329218598982518972159046278153385340102125726798603783583089594940\
10585431654099815729632794314449874460990222322412865520082757301763208965741\
2077693`132.5188080059381 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -2.8086795423841348740791929307556200234691835154545599507006598875208884\
87282831216271731524985023182888073112620350180447488491038029399861179899399\
7306821`132.5990171888266 + 0``132.150514997832*I, 
    -2.9325048924964809514527432368618461056476786530141003672507220645054219\
14830146880066859336680676928605310888798763742380208103761008206804842303851\
3766823`132.61775374318304 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.6541500029198387904015531291170035901951557628508104865481201207422004\
58215115104441894736158298629462644417466714118182542813746000316216147690595\
8295245`132.57444046180106 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0.28707298330319358489568380560883451316688998033\
53421391838457017987155744285948178262975619148959064196741031164520985184959\
461352818283966375430022919781`131.60850732040709 - 
     8.4395624410682069999650336092270378147981216940275410124969225740732348\
12338895530725601997373273622974631403742628493882111461354550431773346830642\
4577529`133.07683492853874*I, 22.69201182649481393233013199848217086761804138\
02404893752628032388495524655319627663218686204819933765045793717170961551068\
892309991690155305129414962235299`133.50638799906787 - 
     9.4869373082192139844264378253640477399874758169569350902050179056954161\
33619668874392241049884788018651239587310024923336583480844086471224432026450\
1378184`133.12764102850815*I, 15.14033693373882052530509287041377382010142819\
43501591060290299848482574627670373478169829651346847228107599615495679395129\
760926611505501358616844411503049`133.3306505379125 + 
     10.427188652923420934884787626454935151797461210329460225346734778223472\
93097808929381718123374209346261515351601753151106899513178609677395840663985\
58668742`133.16868222887578*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -17.576292523404500876300131720496933466007088451917579626956507278551510\
91866721551702592410075685422334593508964626206695354359759361043880728243783\
42440926`133.39544226979652 + 9.139823724784213013501012604326332740078320221\
63595063832192306994012986726989268232768954368984976537762603336474755954117\
77985637522949261598514798331856`133.1114528176258*I, 
    -2.2813946784725064718407220167181860529109364819902553115124620432875539\
84011912620134084007993430815616431433988930453396640650100288788041056644771\
4535468`132.50871542201935 - 5.6310406610331146112088755540682115499527960989\
62592159452642725941382778084619468253096121381278674684014037179573253041084\
8667985265157448872491742377375`132.9011036611699*I, 
    0``132.150514997832 + 0``132.150514997832*I, 12.0053785641994450690590698\
07768499702559169861140422000029079104577460830884320626318072545264440968997\
7036071747459862306702994493727332905034509959319515`133.2298908569981 - 
     5.3120292563661786162784641239953989979085234723993283435437816316253996\
89911279920998641374694993544707945984946469954192553999896153410701928766781\
1151427`132.87577545610526*I, 11.99274958329294286645218881547679334615886326\
00482581818045946272451225204526123929934182419523377115193384112997237934896\
817742728414215559645322933145461`133.22943376324545 + 
     13.542401407209627151796028693707797301499319313887391839748970953010232\
27312124298700151616792773000433486889889000169057879832047367534171342575191\
62656712`133.28221068030717*I, -15.385427906296785972074857824163083226190545\
03655529901304055951602023915155463369473114446847300311250325249866452263611\
18448028527163637890887170668823968`133.33762457737285 + 
     19.050063853297150263004510581077932414295181319115031358714807096899930\
19062154786327276717009929863384478610890004765998445610442815865627053700440\
51204818`133.4304114335438*I, 0.612757705994829456897514483167296155441021228\
19638520410232545968350542957175906968053774115615521277619410242728704238916\
56342517884789783418158874425838`131.9378037794452 + 
     0.9709377318872932196342689254911885490101460830079435557744282916934177\
11937640940590295901943456889376823267518409039699730184224656900364312629839\
8647034`132.13770637648884*I, 2.071495976055128552085275659481431726572486504\
45256875702437661431636795971828791296769651993884573699305222644149295548277\
42426671351902202659629805149266`132.4667990918367 - 
     6.0770800214468555197449406284587063569754499528693718481254941862460650\
30341868571012755339274452286724881757590232889685218080309379809690808721922\
6352547`132.93420995289645*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -2.2967754273518117467085939010871943331452580845809727716104228843713570\
71942301876482412387703836109828104199516001233770990820142758076754283477571\
8823251`132.51163353093304 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 2.97017901401557366151798592\
70013841447486251851807074025655847307243087180210223257337600730497004373445\
235029957795339188578277924909450606859604862896681`132.6232976230604 + 
     2.5428441039587026384590585902756208985949187480964783417083750724013890\
87401914402529084277865183157648791293793326801428039829921601855574849216471\
8659334`132.55583473320792*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -1.6538417231002641304854827099465679682425567214864218111522970386736540\
53100473726280607560266397886479548857517087801923048199495402376816963650413\
1954014`132.3690089419401 + 1.50443780969861377596721862861429564951021694735\
17551712163079050073824897093535887164250093117707491971796827307178732801464\
498600604330510574233630770589`132.32788923745682*I, 
    -0.1062530580056357937136522088228308651548560937708571284286549655796303\
17441783515449679272391544695160128318483205360091742971172940228586993244270\
9347407`131.17685643590363 + 0``132.150514997832*I, 
    -2.0560192321317139408450728929591135790224146229358138542219224183817533\
08975242031116324464459741438363316505527794346315569623548301716787747094714\
1392687`132.46354217059184 + 2.0749943569284181255871328179533448834041347109\
77916495402812924177356049348478246123832355236611164792566625877597025066875\
7000354685941387581755040515186`132.46753191779183*I, 
    6.99064571616623877049299855301678244227749204267401909453184782487932093\
73419012713124002758687850553305978904182830977484395264548141286826911776299\
254072`132.99503229060429 - 4.05159499195895200813528617063977702810341352960\
18995901203042726604995599304571920027468168451439370239828339146433986073158\
728991721720225657999801261139`132.7581410234767*I, 
    5.97971960198952680278632845337357969612982945337159622006291455760553750\
25459299300397123476040705726306111533597798697520925596199468768455181604969\
717546`132.927195817579 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -24.022866986376007121541726802982072615512711743\
19694456484926495988840439715504007925596525473376989586868027899667312685005\
95266533802444598792124175002936`133.5311398344568 + 
     36.989899399173412006557986478108661835074741878548211443337310124392973\
24750988006593258654397144453167061237482769083221749837161293195461068260709\
53751344`133.71859814800538*I, 0.89779414001333722027952873140146294720146610\
56968425625269780655092620296638215492107376640453887813755947894945160724751\
539945159596593516551773926928595`132.10369176422603 - 
     41.772354372612932056377227883194791328734047092800121950470391177592184\
60725764188908288318368955266966439298668867017016217318775022972803055939256\
35922131`133.77140395148396*I, 20.4130425903238192922880090469169937263878314\
58206533986235187859610825213822814297066956114490890143012360348101240739046\
0062481332563696982899488286598223`133.46042273952537 - 
     13.932641151939069681155169821813846210874324091449105285707602343324833\
30107991707973633365609483642559624144381706380246396561085542980801082745729\
8429528`133.2945484494309*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -2.9342126717731938822051437811912754342829725588402576886150596151835033\
68197765227260266421982831032788221047906772232066297327924618074205781100683\
7388984`132.61800658614985 + 2.4763984012170026930165650984602499327685188078\
07468455836043865612596832229894407533272454117087300316754740958558190325549\
7995094727917286818076973508587`132.5443355127889*I, 
    -0.2713607816542581091336844034712246881135777649125369350645779867171036\
31852408075427250196315799951426815274895404236981596159800461171756479176782\
5651173`131.58406207939493 + 0``132.150514997832*I, 
    1.44614735111461071997114952900695627508252217739310808248149167841539174\
67858144482613557794582841659609210660100166543889786369528560149003412825747\
055788`132.31072754425912 + 4.85289176976669505021411799447237873814524332262\
64246104343812286556329659665161774885063945029504478282605671072327594941195\
842433195687410096222999158673`132.83651560352658*I, 
    1.10107016390238870157862259049732249470365783497540228986777710878300185\
46093250029415133998664068652144811873791069214679783138082113337436208904860\
889442`132.19232999239387 - 1.87701355367770487040295851802273718331759869965\
41973864842142419804609260282064894176987071270928915613380123931910843470282\
889328421719240292637673415521`132.42398240645025*I, 
    0``132.150514997832 + 0``132.150514997832*I, 8.54397235118447387660625858\
22949409712636212313793370316062861411989138727518341695737041977816869206140\
176800206676692849688324834951234731941896074908025`133.08217483211533 - 
     8.8598749590940328431168521601553483379243930957278557527516992788632279\
77311232783050236169442048063308506190079961073116619465756459655456064133583\
6053596`133.09794259049121*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -23.795050662617520200259894018548227891692088289998605943636996558293981\
64045847046454954670543814443877248803051849123826999417519924050988810284910\
51029995`133.52700163163462 + 10.30797112692144762952749509805690046445814396\
36799575077860817504949759397929911021184072834316751849174843735176050014545\
811602806728111201458853195765858`133.1636881912347*I, 
    0.15648649828856522999641092718246716328721166245630354152052754250317294\
63642805500225338422265696841852700175979329414440517390495701051614971816049\
280587`131.34499187024656 - 0.30431793813969192016097810995487855076796022017\
81403808882190469688894860447182724576185636716133165565846308954403736693577\
000700841239145532896748678586`131.6338425506025*I, 
    -0.8064136575574029731037678447546522951305566836781225877238162348161941\
19755713930881928039937968866513727065350694428934815999676768131680860637281\
3390248`132.05707287228017 - 0.6658305502809977680561000722528837152773200484\
42280955224160830420928161373707913111385570738090266087453281400135717081011\
5409887596836620833574869459017`131.97387871582907*I, 
    0``132.150514997832 + 0``132.150514997832*I, 17.4115547116636463766413396\
79577651677824144161004128963652620445486364553951450100526066796097289889926\
6839908658069454173294771712068805973715390638220298`133.3913525496817 - 
     19.410787221971852579482441800092511295839675332991649713388700466048368\
80143132274890524240963202227664286940418191005444674900218102112323110778518\
18150955`133.4385581467817*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -4.6930642014343708433165138735966409371459571961715080314329996298392235\
14494921787706789005627476697931599614423995467254872411190853002563687655373\
4727139`132.8219714932629 + 5.31202925636617861627846412399539899790852347239\
93283435437816316253996899112799209986413746949935447079459849464699541925539\
998961534106606730883190076166`132.87577545610526*I, 0``132., 
    0``132.150514997832 + 0``132.150514997832*I, 
    -2.3292580508516912875208740073745835023980011097049345612757024532571327\
90033398635937997957635811707481612536102635302324563065943131711725444975321\
6348718`132.5177326030918 - 11.2877301838114890683785660364848604609251254569\
31915918889366122628480437804269198736756312814612695019027048937729871026103\
6469129348134851152733243810084`133.20312161754688*I, 
    -7.2929911994004573020483881671177497996919013585724199954328831855469275\
75567368593111226433432481283757209831099347377236178853703857996721547151089\
7766162`133.01342068732342 + 9.1297439028736041008046036325470166530286411215\
22698490138662744890365892044397182749354443961101782933502244511284908757936\
1845399664946913806696478000147`133.11097359320544*I, 
    0.15175255391725311319295731304940010240088807581788078267223093390236968\
96128340133121025859459277297242323033552362922073701036602356836732145096872\
412078`131.33165100659303 + 0.48546886594364660981713446274559427450507304150\
39717778872141458467088559688204702951479509717284446884116337592045198498650\
921123284501820736955131998364`131.83667638082485*I, 
    11.3192974585133398277204452302026959545318531683476904230246908084370313\
40212611251128592366954471631176602633907542224366509022810703144143464681044\
0839828`133.20433447067725 + 10.391531441207539988286192205083698832513244910\
23622476216553802916882867302669553199136777562960286849517224706092681769443\
49991393590077086997886040272451`133.16719455380635*I, 
    -0.5382580028399760831312118655448168387462331225593273414302919415800586\
14842474636027823756818084483206058445279936943668951011943297695024254128431\
2196829`131.88150549348202 - 3.7540271073554097408059170360454743666351973993\
08394772968428483960921852056412978835397414254185783122676024786382168694056\
5778656843438310255067742553959`132.72501240211423*I, 
    14.0471659740010457213488738177210083746751781149573855735773924510691875\
58688366260618860641775194657579067519701382967444596468982321746236544305480\
4474612`133.29810371168148 + 7.2763186869213337713749511378308366828113868066\
78293147763301854382069330883541838807032841443966326775456864188456638184631\
8104517804399226298729282159339`133.01242670979306*I, 
    11.9068770449377992046366908438162812048171316928327163434874971092010034\
33110344934158982096297928231936233337783314675117657387889133774640529394937\
8535474`133.22631286678757 + 6.9720007487816418512139730278759581320434265865\
00152766875082807413179844838823566349414277772353010218872233293016264515274\
1103816963160061620284124360187`132.9938724229125*I, 
    1.62550735361819460528300621670191501087183537894325747341147655432805598\
34228337588240082762936470876247379923651481613150908161724251183439304820719\
36753`132.3615039363695 - 1.8770135536777048704029585180227371833175986996541\
97386484214241980460926028206489417698707127092891561338012393191084347028288\
9328421719175242372836480391`132.42398240645025*I, 
    -5.9797196019895268027863284533735796961298294533715962200629145576055375\
02545929930039712347604070572630611153359779869752092559619946876848406004758\
1912789`132.927195817579 + 0``132.150514997832*I, 
    -16.389641510325833663777017427457996272313075075152403677501457627432805\
57465153058368165723094844457332273766697912181706076508496423829656327735132\
86397656`133.3650844522085 - 12.666372791424876654638594118166691830220174581\
49937921661778099647803466985112856139670359540760753763182318275820855066204\
14424071810799165584168804451292`133.25316726368627*I, 
    3.38490141144953368440708537410084356180801486398120243694449537605719539\
36270897896423258034561882757600332660307735820326764221473090065831659444914\
865464`132.6800610217876 + 2.645154094973503330759935584595771036860468434903\
86107230535966095728136182994628058703904594498586994810918808751024946336735\
21571931346610856967546049904`132.57296597501505*I, 
    0.77805916450954306123983160590328938125761939127467899246169842848009736\
08913490212929526569726119372005640162019226174970479308196558714509543457416\
39657`132.04152762032692 + 0``132.150514997832*I, 3.2382561965641081430505238\
74334613553158543886935334322714101364250972446462177671027304009122073677619\
403056101153842792228337666332752323114864254560579`132.66082620307472 + 
     0.1803616843373511582389656095072894407722470069383091773369466845742193\
05404887442816237619766361821399041647640931197231146448876431233481436952775\
377392`131.40665928021616*I, -8.892188863877946774577142814755801757390189551\
72890144688270228760305627025759404769364765405100877453196435739977945974577\
83202104729450241076180209314886`133.09952367606823 - 
     10.087213503067848068125214095128820281745284690058084381277318982199939\
18698197725953374921195798955193858761616548644402507729906927488379171137424\
8469563`133.15428621090996*I, 1.521347154545807146556508300676936695447522897\
46743000045090399074801156591545882170195999506151517447099532115021900179858\
70037369732483357899232470572427`132.33274332437716 + 0``132.150514997832*I, 
    -5.6648452065845407792535153241899552923223721609908995041778324179368884\
12454671931971157249193059587201658946200182628341369111334811111504737327788\
030037`132.9037030449803 - 11.85788992185657427355136880312728661438145918085\
78604957919128594084057502857372331999630035229874001745696111476430954225952\
990346593540162106583289820584`133.2245224122545*I, 
    -7.2735335515404094571460134156132021794060661618241161123022100486816243\
73028584914386488231545639213065957893923918065515955971457711246442753659606\
8456068`133.01226044433244 - 9.3420620151096658792537343163119372141305211854\
53199950741506308253782314344271458131201816327345267210270956840540021891313\
6209237114060492556032347397953`133.1209577437564*I, 
    -10.368710881729666130689674417860676385581467417255245477749494194869671\
84434596533604834480729534559570479897199168294917856642810263554289926062433\
97482509`133.1662397627309 - 6.3331863957124383273192970590833459151100872907\
49689608308890498239017334925564280698351797703803768815911591379104275331020\
7212035905399580821242669474058`132.95213726802228*I, 
    2.58359509292395828313971334262936136042887527907509251766251606333714801\
63192977534574785551300325408299082941056957060647824416498003043240634809061\
312167`132.56273944883932 + 0``132.150514997832*I, 
    -1.3726849822631420815070382604113536978421811220478520319829049275865220\
74454984344715914596849639332049111244017705913755620406623319247091657256176\
7888729`132.28808588018023 + 0``132.150514997832*I, 
    8.11466629947980592553259138930041645581674554635634172862188945163145068\
52684961575968564603171043732809199192084942839472296442834718432794099778023\
06705`133.05978566281073 + 10.08721350306784806812521409512882028174528469005\
80843812773189821999391869819772595337492119579895519385876161654864440250772\
990692748837920057724997983984`133.15428621090996*I, 
    8.87746402146740333639198761777569147608007743352522157561839784884321905\
62144315452861071303430620874715009126519644236680427842002819998601420498118\
55906`133.09880391870317 - 8.463913352592606332748503560294132937751321073080\
41753491450191446943773067068926963796887322301151684604896311114919167692464\
35512068110294267698956866326`133.07808620655388*I, 
    5.55767296401265974193154845429295990091880431122983345669967028681115523\
72962078755577899188654302990563757845354759429131877490408706131905763990259\
122931`132.89540798537888 + 14.2372022169246843192994797310355100485535541120\
13917372082944830554651285678933751781413922431211881523720867920680494158828\
6991402120720689333270052437646`133.3039396513793*I, 
    -0.9386610260757318466672981759833361712099253778682940799269578339671405\
45916096879623849654510273835525903975143358515385153716962795296505113861945\
8385789`132.1230237838329 + 0``132.150514997832*I, 
    4.02501274947864849027084009805704385717572417822144000473042340706597278\
27750988928228747320057329960200234920940213033710842333004951928002163587143\
647442`132.7552822581929 - 2.476398401217002693016565098460249932768518807807\
46845583604386561259683222989440753327245411708730031675474095855819032554979\
95094727917295994365554052425`132.5443355127889*I, 
    -3.8535468943081188981295983192254118010287864750048553712527630705355315\
52391596728584378174785090907071446994509582385328403349157186191163916665093\
1269565`132.73637564617164 - 7.3357222732053660723884747005087783942033920462\
99802037002338956470663462427584463195225250450908638665122410666941761612199\
6579446240474364405644773440393`133.01595787863224*I, 
    2.29940631905535020779633990658022607670514228874210899291260241922810892\
68068078429949126520341271116715593373521416192956349345566291197561330950939\
765761`132.5121307183539 + 0``132.150514997832*I, 
    -2.2799437951350070948464299500891117305143572970096970672333370418796930\
18827582142328831445736871311441625680169409046308692689187502104942510362352\
217307`132.5084391387958 - 9.212735826883070942791433218531515577520990745953\
99942348655319845112438845579095261292395757800153022646042306013284595922794\
68774662193530133479490467342`133.11490361587718*I, 
    1.87732205215146369333459635196667234241985075573658815985391566793428109\
18321937592476993090205476710518079502867170307703074339255905929851474052928\
014376`132.4240537794969 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 3.52317889709129114786730169400559060539819594913\
86728622890451178129680015388400707711934334959302388470382757391477365587011\
930536980173393934659159794569`132.6974496938225 - 13.45208290233817854308869\
61988484418628736288703339588166664735196044109519874349205806021328928485903\
20473564706777887918841557232594946855269451478270551`133.27930453294778*I, 
    3.18883697543794335770345759791321858201110496313153853896594273532344707\
07134347235120892904287535794659629079708806030541714400129136710815232162011\
595908`132.65414731498106 + 54.2015709885813512417338705045994289258103818574\
65350051010676359830353232862487847061292073681714938819666783146633278026536\
020533243250321480550108488163`133.8845268722262*I, 
    -30.421547373824624475062597334290684507627235505286092501487917077852730\
90507009178138370111420365756153756114074624698445306287768163790227128009268\
90566215`133.63369629824004 + 20.94243017656324656895799314964309937795234233\
49421542273914813861722283742940030950304295333787657796048732031500049862785\
234709978168734983389408255854206`133.47154207398253*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -56.860759449400771859895910019273046643847332293014102080687062096475899\
01742548322581175628128764059814001150372765714089757756323651005760727850295\
78800388`133.90532765379285 - 48.94222872204693349091938545783106743376005485\
77485273566929370437889556390208042621379926976740497784316418316160319705872\
15550577393482205837549947072654`133.8401987401189*I, 
    0.97435216921164094488006330932873123698274613606333502899420722314362366\
00602140473782930690343325641602189139333442832578880053887400997586772403315\
687615`132.1392309541991 - 15.67334403021643192719746238436402681761588065359\
02303594389958867130731094198688389764259000016512009176300657083887711441477\
954546361289575769250595812501`133.34567666430252*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -4.3618968990581785106541270048286039196995708864375527018378927853972858\
06241697836323361428139708355476261032058401114617255089272180337779508457065\
189884`132.7901903938983 + 21.44613054121671328369103882851073609698648182854\
96961821161460120934261267937703911139309393163127071306484543313924991439212\
505375363866513132889102097385`133.48186394301518*I, 
    -33.290233379156774237521928292540925570667209913125515713056951569081546\
07617180128177295060035704863915894397088469819852310414717159989930914321663\
09278991`133.67283183759437 + 11.34870533678208038789914667395443382296860532\
34953279369891522556261931214186869940449536723347599440667262976415013815741\
827780451430547663927913471668341`133.20546131776095*I, 
    -64.977630190047207011214514059264688593659634451340480131797033460000997\
26304491419552791135485462974215983277956209146040288163069004971636261777840\
7147616`133.96327886590353 - 15.050939707440114075617386174099042873522684066\
90414129234384679498456178448257435679960501840894582066413982805065116259936\
91561014677421268367487197892153`133.32807861384262*I, 
    -0.6960299182864529957108056424082219846826082975918144820136090414325884\
20783428330290012201033599461361840583707974452743579717558538469144620252565\
1410996`131.99314290564294 + 4.7667613051488312321535885463067940711588945596\
22876603384871225173876488767357669433227942230990072854172120074897789275350\
6821350644302939105326014267869`132.82873840307303*I, 
    5.24028681675503333132007631725910352827951605029026620706041585594188954\
16475229663420463613484596836504580359550398850974367837053132668380571009500\
335098`132.86987005571748 + 2.86388319837349763364996101531445682240874272426\
98067428307165365923362841940675662807431290781683496845546663770623288547536\
468577161142180415753185006034`132.60747029940904*I, 
    0.00276995498583944597847442072763439297462285115014315495748711851481333\
03283484651164800981069902360860885433721382410264914077110082135426959088404\
167551`129.59298770929342 - 0.00639939854366010553777256525572958223869607818\
86908960958484439055463708066701681122111931853574202193440397435294512947598\
574013515461545178473422742134`129.95665415596523*I, 
    19.2098244669179047336005278838091293666451965116779369763848231572829575\
03780714602476562489536840435638400766137694878619109541272671248034052584363\
4744764`133.43403839427114 - 0.7489799929951200032981748955349836905280602896\
40232334419259682636711167010324142224383942802715246150802023948338041532929\
8066515859618211907379530269258`132.0249852146665*I, 
    0.00553990997167889195694884145526878594924570230028630991497423702962666\
06566969302329601962139804721721770867442764820529828154220164270790551110558\
156089`129.8940177049574 - 0.012798797087320211075545130511459164477392156377\
38179219169688781109274161334033622442238637071484043868807948705890258951971\
48027030923414133198473962218`130.2576841516292*I, 
    -3.4601823587832083952837200765178474754745877727410960377469005924133240\
72769779912584573027330714586656649246372633524373411007170045272405875722398\
4152183`132.6896139854474 + 13.8155804013649833312189423073546168005577000978\
56736334886198681860914724446609666257083400891122692114402204861097884900030\
4492291967907211644891101664281`133.29088413245663*I, 
    0.00553990997167889195694884145526878594924570230028630991497423702962666\
06566969302329601962139804721721770867442764820529828154220164270980710445555\
950833`129.8940177049574 - 0.012798797087320211075545130511459164477392156377\
38179219169688781109274161334033622442238637071484043868807948705890258951971\
48027030923437128077519021979`130.2576841516292*I, 
    2.24489899207034621691580073452061876209155059112660525983159234261945366\
40276889162575845838913894020675138800468227621930612676891039655420535242634\
659546`132.50171180278232 - 12.1651971738790335005129616883271847680787853102\
22873297070175994420699956618313159655898180785548478937065542222816721402297\
2216776800967700626701858713961`133.23563415021383*I, 
    0.38271300504149762299938869608718102988803474570766906414611849624171431\
84065878744064107137438318372432037873878389927933883644566807117035420721672\
102931`131.73338821814846 + 0``132.150514997832*I, 
    0.37508469845053424480112322666934992709547693710229748472759439278825753\
28087290964786211321357703095788487677277086263215376420825069405130812197198\
391977`131.72464434533637 - 9.32272887410559956750506517615991971025036234810\
41700909515456750063422723830664897597490611820606651257718933973404903799530\
09082647918853508240070942976`133.12005805197754*I, 
    9.68195077556049697488332126572593400042301199610041949272510386972283997\
66492688072517970554390208370522883039765228896337602661238691550645909344747\
981911`133.13647786812646 + 3.77721877411903497366008017353814470319902225029\
48278136461786963631498562224424518504344982761615641725570433338548205454507\
021343846823969575063361317208`132.72768713744932*I, 
    -4.6401165267859557910069405662494248064937356779058796925046796921698773\
45769861947392226305857244513177859970142544350621228573150595580889350690221\
0624246`132.81704388491806 + 32.696786293160021951244946426800785819392163982\
77536623444233934011979888014137908644252281028917751234808519227348095000657\
78955014593531764811181434036881`133.665020066586*I, 
    0.00276995498583944597847442072763439297462285115014315495748711851481333\
03283484651164800981069902360860885433721382410264914077110082135571666801960\
471581`129.59298770929342 - 0.00639939854366010553777256525572958223869607818\
86908960958484439055463708066701681122111931853574202193440397435294512947598\
574013515461950423828187993123`129.95665415596523*I, 
    -111.11803260032938828891933664926523477327926039678913074769454515761646\
21415065864568941463759964312939556906257303959753597527156450722457943687173\
590709913`134.19629954123124 - 22.9236443751728174647329170603044501986996276\
62775515657106974400680905812290941444227230169175584131364373591235016911939\
9409253761829408739582159458666965`133.51079866026393*I, 
    103.607523988290203557322467795133651066157801790076063199869956582739165\
48695581380535788626364664112723905577449414745164370966788955649548829250923\
3473173`134.1659062928932 + 31.8101546249986169876609830723614651565232696936\
18016104555633555714200790132823710506394748422520892271207061721386164608493\
5682645261273079720620240520654`133.65308077799313*I, 
    39.6661801859339718179051641898895366562465187968591672080923886557528757\
29123227072403411645722136229456497163607770914189092001000839071339415651606\
3801642`133.74893537818906 + 24.229108634725796778648367847723465220426513377\
86090264178467373940777608712502329002072651646576705611422332076588697545060\
43920095857363472855820320263139`133.534852434993*I, 
    0.00276995498583944597847442072763439297462285115014315495748711851481333\
03283484651164800981069902360860885433721382410264914077110082135935296561749\
398003`129.59298770929342 - 0.00639939854366010553777256525572958223869607818\
86908960958484439055463708066701681122111931853574202193440397435294512947598\
574013515462113019849093770152`129.95665415596523*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -4.9805636137662887898122528201333676091533649404050567935195841087238451\
19906065419790986193324792291243679925833651833953938142284545853630455044672\
6297288`132.8477934892862 - 9.36783112843176684484876849912125409320825189152\
19058817157713832940869626264026556788011206915641361630386073663746375196601\
995851573424520338662988190533`133.12215405104797*I, 
    0.80078800876504063990766537690000077776382965086471640527468195342575357\
89333198847775223365714235581898935017927607141158294533701604337639798191752\
880252`132.05403255909877 - 0.35419520433223485831183909476923333956254568867\
74493669317591818588093938988742949248468549826385022056958845034079558629485\
25819027618555890280624119198`131.6997576745445*I, 
    -8.7901304561953571206099186464138794956314497490195410071033136743705967\
29787907143234634011473401243167251606119470043449417636493389216610848654539\
2725658`133.09451031841036 - 8.2475505963447054663071193905131907687522867210\
01097118919407357262158862166813380661854335762279294693009646445167005857161\
1850197199833665980963853428736`133.06683998632897*I, 
    2.75653496480492487221009582850881847983821147496908362200176581970894098\
46166660521641414411449533330693604523578142531510672714001528921864130527384\
014529`132.59087850341766 + 5.70419963335136224568547473813823552288400830220\
85090074912494185225640765252674714894713682796319983558171225525627970697404\
768993646085540910237147463643`132.90670971421048*I, 
    5.75135866454737337144577840035570706380531401940517185037403389488298226\
04832019519122170700391841330655511109020661689969186868670187269731101835831\
001281`132.91028544961972 + 0``132.150514997832*I, 
    33.2466895611927760329282189278328076327428819255040318353579314172417046\
04602918547163588122613907883161010046424288518397772443637973360923914627965\
0842512`133.67226340606112 + 12.341659301511151967545633498860501265124964213\
32042829178941804500874925120044623331686113638332217503637277667801842989998\
3695441416412764858925444102168`133.24188855113093*I, 
    -3.5383314091945140430618076584121386264046303966025197249510841005792917\
54370154752240178967820376243958506870335445607465494323632138919239557096123\
6134489`132.6993135054458 + 4.34416946257918818330276946105415519434218869316\
94842155224779252096887507682472395833109004915547440483315554776009532046894\
574195838040727873745731237339`132.78842175622393*I, 
    -36.509858767952506329963828810743138243504981848058830252247416771865900\
90123112864477045664412585979960299830694583985416966370209085253272798937491\
99243982`133.7129251507922 - 87.396749870668518293907311118899536995939204815\
67057489335366925692799325304632039760662134563451593777584639194058993752966\
61737899268575035986795340222438`134.0920102801291*I, 
    0.68447724193178628714011588308595349071101532410378516574944435556116722\
24068993256503728353451608254940083517935769061975543232301979580017594935254\
50091`131.98587401075818 + 1.196883867638501940667917083402893423847459242503\
16256393211995576578192865605249979604855112250736922529215241764324867421472\
3518563289018872899042134956`132.2285670111536*I, 1.0640754604967989826668325\
06496095344477284281030211806316890076514056507687278986922968386346141934610\
9295024504733838658463287020270376784372527601704471`132.17748742552345 - 
     3.1977257144823033951458627600027550903920330452061346564052856206691111\
90056523991576794132993605370537962951429811921384940021372824236743305211853\
0845143`132.65535620714982*I, -6.86623434493422976407537831098687482216745591\
52707307474195712020213189784254160659262264087220339288413263097205841669176\
83766356102739488077750380509244`132.98723361966785 - 
     4.3203154722928621370155975795187449226513478939649613876453138054103307\
33400208385170914990875856792763030172265829362658669687479723713660700411774\
4514908`132.78603045827506*I, 85.26836885536999308995882965167468171561048048\
12540798738161962712168581114361939178857769197863058991914074949184236281597\
298336328353614729133430483549822`134.0813029530413 + 
     28.248935124418429103872112899966213717580832404382603435396833815512975\
27659605768164276783296421599417851451077636358274413357804932884566224051352\
82384597`133.60151707907397*I, -3.6713297083043264162895783584485986210713824\
16670561550141499921649906884533259274494075940099305410110407602443315854112\
1415307069008140372477565303782622`132.7153383864404 + 
     4.1142474535156190059162580162469784097932926986919139633667507060920950\
11624433944622468539950855213296639821026372119122132793995606081924774995463\
9593187`132.76480540683983*I, 4.284701073768803143365727386784319379674598321\
14030084977602235687113357256850173648418252469986192524194191414295941327201\
36631243734561757456051614181112`132.78243552618196 - 
     22.005435913410060810120351877171690514325325580064687766741176117306045\
70051027697584285353363110866749578199481470105109862624776320667071711641609\
26290111`133.49304497390813*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 14.0192899850537117484376451\
29927846269229321523383209950748091507125187267129352587043421493237707010184\
3937193097614449670055147922881244176407521561206562`133.2972410169276 + 
     1.5574718053527517299924673614044191541172490119579635212539169007371735\
34699269748916739808296345605616324796431868095233930037272147364182536596953\
9433158`132.34293519127522*I, -40.9002077736916263723341849572649381641124699\
16665382341917023980355884752457085491652164773455177708887945781257955714539\
5136630558900785075364813992634186`133.76224051206768 - 
     11.941263618763843223401320224843413038238152554916993970940329943095862\
73758556086022384533875581198825664562721480090745881313667969724521066437784\
23207624`133.22756528388996*I, -0.1595644231001749857868891327362675039998634\
03031687979518047118566041699687686927931967108057392621935574384611813395359\
525725695120069141094676511742123`131.35345106420993 + 
     2.3314434508876808774366856933377693703305607138422648790662405659700547\
91122584568066053395761547250382344764990876049436530319205597914123145887329\
8186512`132.51813988394665*I, -38.3294343972447464924133843486095265023288421\
71783595675807362233844193941392800332323287481843392213968768586614282066693\
2939277175569247291498990054761845`133.7340474085299 + 
     13.020917437378250389525008456066976859685876807710041945940505448734967\
20030810199228749550645362238904127579035404996065023697490043434788806530911\
99862636`133.26515658298229*I, 3.49910910287367225030138071919978208382182573\
11022763089171603673486255142900795698359916216405109159682810740477604328907\
176768617317963051278820036777761`132.6944724819089 - 
     3.3819747749159658561683132504113797097088889398381815617624837427513168\
36740704732418392547004038199482236342164460090568704989927607545811615785050\
5814066`132.67968536184014*I, -33.6324639075366206419164424429138266845313667\
47964752998245808169055897812931394419759027991507961260388041547708613459431\
9841075053680853161287110185752096`133.67727368263846 + 
     25.740437921926755226371209879210367180003417588277596008902993494924707\
11206776235144986551498602912874640398556998639206849787181625536470785762842\
81572523`133.5611309291128*I, -25.6447738340186948142853738010366750402859960\
59674477874606562176180976603322320151888495414375883935856506662276975469784\
517209665305174914488801934554501`133.55951387112768 + 
     21.440381296510305513600101458898140570300850423944704596492888313304516\
54482010405830930440432579350807234058128816422310047795529723761031406684408\
70157485`133.48174750243007*I, 3.18132362921430799787547411820446399498774183\
76186495939803904675561489634347718488671668700630635973095605646718090449652\
593130289991997373941192145924973`132.65312284903075 + 
     6.3207102031370519231755560241150662892955618006770628299937244089273052\
36562231582271905046107567574274104434669959148390107376361609509623236861885\
0592153`132.95128087674328*I, -4.91400052464916988717789959719179676949410156\
30884225210343122083402074317874674042298076211197854474796055786781115205349\
562655615119503016485179856467699`132.84195019634404 - 
     37.571686344274359551472122721587248408749687521668982983909681925217850\
95744588153743726654001283602591406070938311967729111170408966147407841952514\
57783691`133.7253756859371*I, 47.87206717040022790704910546937886697365605764\
73186814951494698863019917041454755448254268041312138030870670538708510226982\
801543024001104585597403230244484`133.83059717904936 - 
     20.295750246820404367740746323140500458042893818891059325815411355088878\
91565771658410379156244728106851826914132600873361657957393867854633652825675\
13458777`133.45792010778595*I, -19.505874526687957792178100841336637430381919\
85956395391984696641093015816925489381965405113331628872203986290656515677832\
3274551761927087792255673293944381`133.440680424082 - 
     3.0994613634378866247759353749834579505066188013514220658055490358790832\
99240410743422770891439995508728620538801453416286587933608931514222519124936\
4739323`132.64180122482372*I, -5.18351092165341283087759731406669931409232963\
55761534640894699013625875456898037949594553618414332667592379773955473985664\
696237852543406064171647290096347`132.8651390157626 + 0``132.150514997832*I, 
    -10.230128033082525861007428435590928428281353816599845401229168826912034\
67486049606887920847823954749687666822236470865653186566862917863965695519867\
62489455`133.16039606690225 + 0.846677338084984075787669570756526044545401394\
76477231630217128788055704358880016369819089055946557667364410395684759208160\
46429655052044711075023767723936`132.07823293356165*I, 
    28.7762424189484030232801532936048364537843473533111625098186642401238627\
83770938773739576296443860248960504877372379355314740729787984525109711749164\
6839776`133.60954908127354 - 14.529568177784094851600833619097249385317437803\
43157443147945362200500948420317868726988409377673132276010105604365125504062\
18783674829525759374694279901505`133.31276770498673*I, 
    -6.7171006322571486265852604945677118774282442881739538618910610354593287\
82960585745211471828620927185312424300751757115900127907696767633818004659398\
4097294`132.9776968525631 + 0``132.150514997832*I, 
    24.6186644880641593564700530498007020491592414522858220637395037417625052\
13877211874169242787621619349232536589423209686644598108707911304970074112800\
3398188`133.5417794874835 + 6.87556712922369918216358293712999543787217576004\
23989012709240528527340454005841263944823505393801402840159983199144171331435\
633371544879739175605858999599`132.98782352447017*I, 
    19.8888144379249040240926057503953445349998279988138829993834119175773806\
01383668371245694798349765958273914504455711608872230714516831126341268412912\
1974747`133.44912389365564 - 1.6130303093666003333680887619422927974125271810\
74786756455637190466310848048110735165258405473564975674338966968810619684658\
642875242709443671023229233224`132.35815752583287*I, 
    16.8228099802893250523126130910731108913841104352436678020679086146216860\
05764009775474017185757613952339834211913269546213796586403799231783680902859\
6849451`133.37641353727292 - 23.806829626077173001903198479655387834983524673\
30144470073843620284238444352923423583399823613685247587491622771413305237474\
05466702293651022159130248436731`133.52721656175532*I, 
    -8.9499634742768977502673462018599661536014114466924279950288837838495060\
25988002640841338246974283125736027855257321208836184735159611138141783252812\
7330276`133.102336260751 + 0``132.150514997832*I, 6.1420598301953549790094780\
69751191449413544731765804819857191494925727136900805545033589583981225812062\
4000641855931079158203561426208888147066436744939739`132.9388290404498 + 
     0``132.150514997832*I, -25.161209842551573153434259690257045931332947715\
63999027018120774935570812062543271091854608676070584455028800927919843965726\
5735530795222169920828512187364`133.55124651756674 + 
     9.6442498251571024326974265986998856357688544304371340702987170688034515\
80989074083044190808298937091908368547783212639038395703753936790083612745337\
6672173`133.13478344967032*I, 33.58737894172430351981180368930160551420144171\
07533244936198622811774202430999204352291480990599902669505785894208350618147\
547051188396963140277153618833448`133.67669111195767 + 
     14.437049264299633476338814196786391183144306240249881846799999868189078\
89623579133297029573982239507539835179815670405157635156797678001769290514762\
43544469`133.30999343627457*I, -34.287715983617556376395270628487976161342660\
40830006280815388141571955365426609909371875804332595724846953425754096379734\
19150228137778405143847125149538063`133.6856535541412 - 
     6.4218131308061938739637534127922044317748816020891758323674770488921643\
95050203621290565078296115747771120683533769343276089672509136713947360523368\
670838`132.9581726616535*I, 5.78611861910832954326739063516817613472196443873\
73239957702897133902645826730961728056322930325981360784270033713414176284787\
831201364730298204624267724953`132.91290233054806 + 0``132.150514997832*I, 
    0.96336865561694764101648523537360931565835375214891013812730721792188294\
18560978493549692709964289387870725766440776862872013151700440884366487498342\
592907`132.13430750973563 + 6.49730445600516698158385543641544531045694531998\
00307949346179364901580451727335127458240391767034705448096393597350350922961\
304123274550913644167440866202`132.96324821560015*I, 
    7.63238794098069944423153339774873364529887576861595419049598266397999914\
44815723436066787347688181742313302223541285988600576888557272909893243290185\
084549`133.03317543452087 - 1.77084905332220969248394368657834761001682420285\
90518351782608843280439516311275221203081307611810009694061785365018941419841\
939666819325221022670242972109`132.39869654145963*I, 
    -4.6823022693130626477415613020237034884903553732483005597236607889306198\
62167830253695014495881736424576038930077934113439392469963241820072637325260\
7695854`132.82097444428302 + 0``132.150514997832*I, 
    9.48245576018284753056077208040649121972362778513260997072719797410595383\
50172404623990448436235385610886336151007294335170334835106210331733951719165\
677554`133.12743582303722 + 3.17277088270616919177420113519720310255541077859\
43646870868533761023589301862914552461645697070608796772415387205598446496912\
378361458980863677411268269087`132.65195370908492*I, 
    -4.3598958192590933741363523012676523248540111234316547007869500947294999\
30628313804492529344409184723279659059971118518746005590248233246794627940441\
8558738`132.7899911096553 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 44.1621657447353008672331185541828533222094738510\
43647020712290292610213077626409096605706970343409917266695299897546794578204\
0075405160881816501533544564805`133.79556536119273 - 
     46.218746133850339969944403077556678434364686840750803125539662145770418\
60195711346093023106313832993798068588174797894436835940419735313376935179717\
70069908`133.8153331571807*I, -125.123904908645955023393597250664519227347244\
64954519985977493603205320612620495452839837431542789716864563102582015241829\
35143630486410988842775441608877924`134.2478552873666 + 
     17.833264949264602982636746461555600055154131718667397986273583449083549\
89502024231898666347840822735851583833053091420113290750318460006122983001633\
10588852`133.4017458597758*I, -30.1158777889267358235881832571654345714076424\
26351043554285617507523133166479868463494793383932060032189185410646208813896\
0616322867043424771413490335795996`133.62931052392506 - 
     36.267613224882409492263474353827071752311824874887506342463728406256852\
13161686615528204784734587595841188139102035111765406634687351660236910545632\
72784772`133.7100339733912*I, 0``132.150514997832 + 0``132.150514997832*I, 
    19.2303993337002904428591919179262043575545740013359528955053712347581532\
97601591710442961442934259611071669294101633073860029932350961446710835949907\
9099219`133.43450330061555 - 235.34107701978529055575188844507072977468695283\
23451955081626816485997414480960930293103070676598785345678361183262629315318\
493503802935423223418908042372097`134.52221273446852*I, 
    30.1391856083850773626349379694603544219139443019662349971559769998349846\
28476294893495410260310253729314447863135687123894302682225243282821727673550\
3402842`133.62964651088816 - 50.604483536410004334869114394823968029008232167\
37897810890488213050381576440697211037914994055784252325353843296509750295914\
72928904049848370297821945559423`133.8547039946888*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -42.024521034891293269879833906883995521081224505872188579121160200709936\
30415689123876113897440021554602203899453812697247090563314043368143134008306\
68925544`133.7740177701972 - 11.671445744424466038107604142582724955691001665\
18408592527074865483699336797897391097042011010868795010974374820908514469471\
58213211754671127182057695963302`133.21763965335776*I, 
    -14.752124391418177220553367307054528701802740420425437042800678408259613\
01918071351724900585686032811689118806064061738437841577859480284541380401347\
51897943`133.31936956357237 - 32.35011200024773515325004150107801604980131687\
89687746231552556491308584324299906065928242711286185305481334346064653918854\
647195912077856791179595475202926`133.66039078642265*I, 
    -37.821150679771455864332088622903306389920213934965074636830722807091583\
24374427892242125031061296307909969601383583345650908145620744577367824326120\
07678046`133.72824973562166 - 152.7670520325056160711549220912944804754530503\
82032821941598885139834010341219628257229206157650436082449396433660355070976\
7582118315137198842768576915197535`134.33454469589748*I, 
    -15.297284556944974219629203951939031346204291471557458116311473557531444\
68038463144193623722409385698680188510409288911649762685352479424867496822176\
79329318`133.335129343251 + 4.29142268304524939085816788557726737919013421759\
29059188845709469723280044929584737150959453627955273524765650236090639376875\
016664029382417196537149270957`132.78311629024245*I, 
    -0.1141631386023939920114501434501169255618789700934506077032872104109378\
39916627822218495831752969495011545574181821987203457486479545630733706493955\
9748249`131.2080408978384 - 26.7162901915565494091899723171989071600515376048\
41946420140501579785556175447140093402703720683930382090432575429230181217037\
6190279145404529823948975034457`133.5772911499442*I, 
    0.03477261303958330774309800594995990829238679920694788300497530270528202\
52618972845823272772165189570113224321111432958185623236734091430358401677854\
650971`130.69175232544455 - 0.00770012305020160779770028512783348642299383146\
94099830402381175009474558374883449286255921113867596004631134158904636496476\
349739285941906069883837981405`130.0370126632118*I, 
    25.4989919021925981087065363444868065603931451608928016367154074585817204\
35749380554178634640145330454235946857835883891569274747145398272044335908360\
866661`133.5570380088554 + 90.16155573425468365256141565904186684405187252057\
64312113829021260553858048799879408340506852347570856162489636796488467669860\
707735072235740082942736338485`134.10553639466966*I, 
    0.07335524994918511904497020004094548536172114340431008496275995074374677\
13348316464555014454398703618519539771911008132561289524266594319222475973551\
252956`131.01594619907019 - 0.02864883335260988046150529943996159919755641485\
51880777905152059049724426168572587305625454306291241474035141625764296799496\
381896960200699231467391382464`130.6076219390101*I, 
    -25.461903922358030733309317724560322245298733482273957986861991405465614\
06854804096234363931934183988925144945509578347842913115470177523731492249794\
20023602`133.55640587287857 + 21.76393576037036014139067176037443016367961204\
60323097526566759377463126557392229245402015449332398920880034954069512225415\
034297747115869731552260216502833`133.48825243318026*I, 
    0.06565715545131944961806359934367476039190585725500075168422337356562438\
67701794520409968450449815760105229699383271998274477674799086399395519664329\
19837`130.96779706113918 - 0.024828819843935319908415252068240165688648993045\
97318448967216138641645252066888258439527037245289793562035567589292891028217\
15804539291865334201578046614`130.54547107512127*I, 
    15.6910988618500852081702547893117550881269238794297937657883972987616193\
05274978931547689106166565049274190079339766897147498225434284729515445852863\
1047501`133.34616835651946 + 22.572128843194649658360691921428410596944221374\
34740211052390858457623992566309393604445955121938852244681936233830517353607\
9213680706241035244763996175921`133.50408751841852*I, 
    -1.1119778042423826189578442103008109004022261384369949855441343014011719\
06226076871658938521508186186469328765950454007811690447220600548433971053467\
3943123`132.19661111638086 + 0.4321878388344763746302768448542031325665192957\
50758704117110386712272225847367857360457170683883935087864528134840606631623\
0027692008603029222097280419056`131.78618754010762*I, 
    19.6949436428579247707625474094841848235419970994087888004910565732983125\
13911759478197325954399821472112637295918595041359524827168296960989728586751\
3940522`133.44486974024392 + 2.9610512092906204330793644266256534454509985951\
08054111490017947258252503297390845186469809045681094886571764144762681844561\
4968849932957466727963096002744`132.62196091610275*I, 
    -9.4522746987379124551322029352734141383401941634586041706495003339468558\
98606383387251255166953765821160659851400393782803500241360829004625180753025\
5336393`133.12605133229175 + 14.360031576291752012637404260196200045044117871\
67541680141365799648618986899451121038168910046848384269933174607548491357377\
51121460156081500112101068009772`133.30767039271*I, 
    -86.371830538418707038751673427379390410624844923217795609133381277737858\
77497036780510164750331334867341539821795418475990272241886186315955018339545\
68291382`134.086887121833 + 13.0334404331854664000668741863051599648728388563\
71015175138562639008369374115934080817895883693283249560022238849148493499334\
2834190392497305284964271318379`133.2655740692563*I, 
    0.02907765388181086299213080191477423313969666818522056081146173204265134\
36740940546693668846583406568589938932133051697364775174385696483830655568842\
867828`130.6140743605662 - 0.002748621094791451460116112066081286021242940536\
10757841324474138808947821413593725764278319724057903412978089855111318148276\
40769797257900300196880291488`129.58962987307635*I, 
    -105.18637200567370589086656316206902074854548051421197956081999681635404\
93113606978591757033851963239415054243040997194503450741403378389973254963949\
939048482`134.1724744739033 - 252.9816331852526246508224441420765838176240279\
39318701144398529064873546842081154657326024731487139329635312956195100198376\
7148659964206121922666138141429615`134.55360398977524*I, 
    -29.493469030833604923773071685310669851624478150388694646229046493600247\
12013273755346705460361053984333253252915530611580183467750775003138362739047\
06541616`133.62024085523774 + 202.3889961226282473270446451628918375820043124\
56318178219348694902092306843576130798940494852577018861423813658031805070291\
0123407885818439432917993159002242`134.45670189407716*I, 
    30.9086486201218896664992594295400778888348917704512096578152167620863760\
62103129071302389789829987172866311820534131417459514433964653341412119737400\
0259424`133.64059501520026 + 116.60256783557853528953285335742406971890436759\
57501057042882316909767683774452751871326161620605305419977836655019308286779\
051073085740572118826716361362609`134.21722311244488*I, 
    0.03597266799400225170948839899128820404445644358239955600836766614029456\
02924754602041102743649913579002591509073498985342978576464847590620278012846\
864505`130.70648764727417 - 0.01168489201457490200184902548193309201389876065\
61074954078524702509552551435750533853942495730431047639675912911184943141535\
867737201038478810872351796563`130.21813970106507*I, 
    -0.4630656720098302821046999107878941265459025431060359272999345141219439\
51451138860741942148651384790944582517654606396356654228680843204157127833846\
4366695`131.81615758489522 - 18.116804103272221501694277943480818478610686074\
11595480826218199553118345887186684568303830909019309049782940119612915323181\
19428831466052102941960168010575`133.40859658616571*I, 
    15.4396488942277833363375736925311701907580710897741815410409649853519164\
82874818717054628468433649889120536839389438121335787495613624722509324027081\
7183454`133.33915241785806 - 7.9624651146602929406457761750720641288914548916\
85278300615125736597542065281896436633241657779066484291148032372287816087983\
6937498306514710458662657332729`133.05156254043837*I, 
    -0.0151040895947880176357393674995613817473751368549887184128520882961132\
46428420962302756778678430004406797016672154759975919193671491053273892437934\
7472577`130.3296095509517 + 3.10833972914305538809360317120271401365266977479\
36772940050150551860856336549604004543017486734811395107654333581436201477906\
318082488314968866926336538597`132.64304347721088*I, 
    30.4295592162126977593101155059629242733502790277660222678151775278805949\
16804116195110822004750582692453618037826953059269932285417852734619107471267\
4956014`133.6338106593143 - 24.1466360421962993473255422069380046749305889767\
02471280428182757854819283016884396992073157322757764088558833854097346188336\
0404888809203998697981305474299`133.53337163395173*I, 
    -13.228418011636727796585640661393905915959591767640597277242206817349111\
72574890995087641594941117411281489013982153549002380960522134326599140439649\
60948577`133.27202290778692 + 4.205720067990697169066696084025641253125936172\
72257759371804350914211273237758234934773248430075937164428780974237975257316\
39225347817903700117633626361365`132.77435536057774*I, 
    13.0495340748536576666825738069672371348553775787547900912326463499813226\
01171124529690590693498418601361749277819829964201732426484840590221811194655\
583511`133.26611000358045 + 36.1368522574040644130109531731672891951407828645\
89606865184873482548827507650182693035035866193614787272967556267405521449065\
6832761163109304783231973588993`133.70846531797784*I, 
    19.0314894589055109662850518041938175218910302489742526699229895716433117\
06565972723567705971737631708711673549018317099597099270154018556935682615978\
6667353`133.4299877765799 + 92.3038301774128933314855697637361183148766355198\
17791055504609751189912510846355670486001801229674054828677747013666905756004\
4090214065465693324296149937216`134.1157347204224*I, 
    -16.049328605149560114743482415916391866714637504693769262773015762732271\
67888678373311187540959516194246724029456371105880958837236089928014282909951\
11842766`133.35597186702287 - 13.52765678631177222841402111035203057759974323\
11210597274943757535411015981102595053910230890612630236363960638731215507836\
749801115579934749410115819779717`133.28173757396354*I, 
    119.677712263934671949971812018411682827920977297885965004510173162306257\
96731919855293373952606979319762164979911239716150282374730666366409014632488\
11069177`134.2285282765422 - 179.05524358744818559076870180388354108449007634\
89007415261260536655073687952752828880612484748312948249409147350647253679125\
002210508881028416475021681099952`134.40350204157002*I, 
    -3.4552517715253211734986047838829049721198776928230480704308495321915931\
87938877474901361616022244105562923354051893505651254426553047388386071958353\
4288386`132.68899469614144 + 0.1274993997549636804561669297022169148277161435\
44647266537459107257579335615476125839806592666423425381735167495985691436908\
9664223895216827467546679184672`131.25602313802378*I, 
    7.65642165840348871542716399730048168059456934291935526623699971358112948\
74574301304043938026657408521368034065720212625644652085962073515242312071681\
791554`133.03454084094918 - 3.60709831389531030717634167901807711540056187915\
91200881793855662519668890265856850060773718854666934285367895020513525172914\
287348510652406522994915400533`132.70767297730046*I, 
    -9.2309532494920714008396565054662818791662534387694336410375133824498939\
47566027542469938252675302968908025671402861408975415907106037837553411826984\
6357067`133.11576154930404 - 34.182984334223321237648112136428560456775995983\
27334414726911651635857469821050166684434520700434969430932327574279425722758\
83203741535904764346488908685753`133.68432497380908*I, 
    94.6267459920289218484159407104892529400624478548681351602988560237931062\
45198699331769601902844050725760887875660087366652451542223610256460175361158\
0816125`134.12652890373732 + 278.40629076059035737932708530429877091842901823\
91451841087925323505764840372316318197635286791148122154814887339463400548698\
781404807465196153420105026136613`134.5951940420311*I, 
    -14.032369695004074515696053045749965117630227778510197455252565644101846\
45175587404834412142987971399452346409582626288202127519430939733894567061259\
71881965`133.29764601587115 - 13.28628458271760629336275462935833237377763008\
75301234842675490300495743122783509187458360695660442668800884536398866357962\
35126266886238893938260705104684`133.2739185483145*I, 
    38.6708609439468034425007650577801578139356300257615660137256818740830479\
81771044244720451983999325792189847594183140359681788838831742349644486796526\
9873271`133.73789883887437 + 8.4544613041920543340628549746586817730549169212\
02780147121842017810237285600686820759144334695534696389082712923548912456491\
9560284652313241836389725254578`133.077600938557*I, 
    -1.1148272425406437907580542892071018728641764615792515090990850797891828\
90226128141565691567504195394871161842484036117744531473440297349685443391998\
206989`132.19772257066526 + 0``132.150514997832*I, 
    -1.2074966100262356103263051947596161923860849367207157022897642101268942\
37422590414445240926703722961995524083960990730600782860815498879633659903502\
8569394`132.23240091800176 + 19.910124520456720357954638962478112035974398876\
69402122449660186485313402383035723641301623227806550276116929850633090084133\
23985841918341406157216388875741`133.44958897400096*I, 
    0.43210513921056754292559347416892531679021357595153653833960041424749097\
05690628906798113864799476625175290283194567616964910802870104061137529640421\
67852`131.7861044294233 + 14.361481752477992503785988277966478856879823668465\
01604476124561974447326448856617967188706932806449892692863824312593138506851\
53904851776274446746030881159`133.30771424858273*I, 
    -14.243014255269120300665235624958124522698574139047427389356252545028958\
17657711705674024350628016880121648091446142112500054462286729532308462134370\
86883257`133.30411690678878 - 100.1025970275993665341206794855082769930348751\
52333320054373342626038618287664494213783586156662120127852549191149096959670\
0448763155796656120913161199180835`134.15096034264522*I, 
    -7.9639353899116752912774607614909364002497045475565114761422538057654226\
74247323130627197861717727707458116126530828960665650044421681554235355097711\
4893226`133.05164272584247 + 2.6290700082847312818865117433686991884766039908\
01291944753380136997905378588699854987863819948826769472311962606511550922819\
9874015626239309562907799283825`132.5703171487185*I, 
    -0.1974273246058541059802765053139569173426681323897941313166989599008352\
08722941762050212198849573780081404355376015308674045821645005409419244941233\
626118`131.4459222581428 - 46.75403047813847422458257196038010969190805912544\
08274713693916622090645277038386571785811591510676339361295096673120066783709\
250527229975302953010916999241`133.8203340534462*I, 
    0.69020691831714674253500730146727095555708382595655637814009768811023319\
95234681100812269356087486617300823863206693643867520886404724386606792231013\
713486`131.9894943059777 - 27.41546571069073986547294398898057201280248806401\
71500201487016662209038788499227829960493608161723648413239601502493537253180\
37885472028290465364298327434`133.58851062554066*I, 
    -28.156085428363951917639624163583956697056349041029778727652000813859106\
92471312230182674888721341863793912912735087679811532669250595096729429887731\
4875404`133.60008727205786 - 49.378601634610893082806213746411736839046817889\
39582222358927143025669257890193529242512979958217034506059397855125438609009\
56723515273663547730577042945044`133.8440537847043*I, 
    -25.117735177692714375916045480954813302833789084943123550847088401679545\
37682024016596482381621348437858262453013661846161257317434421901866147331273\
50123254`133.55049547508767 - 23.05698131061882993936723933443289725346135713\
08943603214655243869640321084068613669220628795336696859869937045918863840941\
424563008434913545697619155197035`133.51331744537188*I, 
    -9.7512287699660771541268966745362938930359585816073846433856422607712160\
97502466615465090349686063017156127465670422330983457293317692743260952147782\
2547794`133.1395743432117 - 1.42971340011659311902169828971290835310947707715\
96404527296508724866519626816634242460025962474716114341213623730288164209306\
383109555264946838665205025815`132.3057639854911*I, 
    82.7182323506661887294194315720722580343673897274346446195343034611258303\
91208328646455471543253469615821630446102180315067487871255299680225990367177\
7942765`134.06811624301423 - 30.875575895948443606693781656882200825420015834\
55525878714856525629070892325844255016391848985736016462170694962009391849756\
65767260235238066225357229490119`133.64013006470216*I, 
    23.3531093542626704474860931047153395907641062546816083650159090269602254\
98289472696084948859438711912640502362537842215254121611721971217990321226162\
7831825`133.5188597108068 + 134.106284205258996821568188029633753089694529111\
66812387756223418496454227576842794064467765913649865326219924633962928335025\
79928047748038978455536993824955`134.27796412715057*I, 
    25.9713989541395497343000864744136407567511004521371639215382687821679540\
70784314993276440772209813014883665689324396244081292453594931437231657065146\
1445763`133.56501034144281 - 14.579748051605368965369196333536361127381518991\
81221929300445899251559304412181523777901774002466931319947048845015488872708\
50111637862412969390153141131591`133.3142650169619*I, 
    6.49870008432881564902518375942047249306297542372489382217340388197652672\
23478927252356640897885461772331984483535000687672470799558158955109780538753\
322635`132.96334149252695 + 0``132.150514997832*I, 
    13.2651275889082775297206023683663775971176519699681901212216818171205773\
30601841680250661337018478836830982393191401385121711923778725561720719220778\
0150991`133.27322642937557 + 0.8646215761058883718635184162499811166114000989\
26931231148981126925941448979677809815574308628583004048614096674454534079518\
5569093882654584342284006719063`132.0873410667197*I, 
    16.5768735508757049271220530655131121120637998861277287838352060522884465\
66117446399092609220219888205798154758738446214389618387730969444613865160688\
7980866`133.3700176225 + 48.0640545164326485804341985479556273415946060494004\
15443633522198857824637283015896321205791778083134734986558282421715569734184\
9864943751146907126256877431`133.83233540141686*I, 
    10.2273938062628770923424162229140190138886274075073564656554889146853250\
09379021616654179268218069307320716947541561843118163878601345520987297015561\
4972627`133.16027997663127 + 0``132.150514997832*I, 
    -32.806214109682723006355021250804100742389421666655172683443676715685438\
04910412394740819350924131341891048961218115473524114124909103260117297627133\
98712407`133.66647111282208 - 2.368244763572382359043649398416599050187047560\
73294444043418773195683594146161206824774898299371701541609486670419825304186\
12679966102061660923647981307386`132.52494158354145*I, 
    -17.277178249277671235573403043973834723664646066730465428069715139725676\
72417128917883202389685230881321067739794018751101553228830634478248369563730\
79131664`133.38798781173668 - 0.395541398909516948605827414179147578182863058\
30760482147880877600231640749746488542007940192510341211220597390504527297539\
02657400142895741918877913902364`131.74770694300332*I, 
    43.0277664381500921776538070479507895863038785133718275812972682000204551\
80648683891678947689291156889576078566917332645085693632387829846124785149097\
2967975`133.78426380036905 + 22.359440061571017774122843810728319090125186837\
99967303691513622707470816450069714160610681794112503731673369631443657017896\
33106863046455554296198848375598`133.4999759213212*I, 
    12.2091274255036001910020809843137296161310052787711086995384486647648385\
92150052276045478652524515681498521921164952661028417937181896682991530721471\
4291822`133.23719962428055 + 0``132.150514997832*I, 
    -9.2808423904381466463947337696588499493841048319191577730067780916563884\
25610931398625915106464453580733873073617710809245987703968499181787871823861\
3259568`133.11810239527017 + 0``132.150514997832*I, 
    -8.6764581338837786561117174815214101778774985494609977656833609620946860\
87389257789522033257142592124807391806161066483250983310810316452448317109811\
0937334`133.08885747337388 - 25.350134947440521176474508247598646518656762753\
68702034000337484589816334968778091546043590869010796194428827148007922580962\
04959977418855929679138066537709`133.55449527340562*I, 
    13.9853295682307337960438832865103063528938009142882919730107268230930224\
09981404966649636196827224863803074431839626525280368968089678963231185376650\
0274398`133.29618770293192 + 99.655090573065891068618632369678149629458624415\
04489917638635010374597174095336857278088220484520062522061452322718512703607\
54380433341249753479177615702889`134.1490144860298*I, 
    30.9608635648300074271448279853271607124611630163542324207554421307204842\
28658271544134271108456323760850487906136411151497849922033367261818885135968\
5327994`133.64132806341553 - 28.082001739200442687436209900763927204211549963\
76568721042071837956292575702396647079827535296342253296704983959002668033568\
74642242959411523030238365694886`133.59894305974075*I, 
    -7.4410412088049624605533537906617064677898436052703209056090809428667777\
11508703999793999836761235909818738809879207310932662522835869776621391185525\
3331464`133.02214870751766 + 0``132.150514997832*I, 
    -3.5466886585175698134235589275137535069211855710259573912036939123856034\
78525701870111970552579532868759911417438479772000632933136793700031015280199\
5419799`132.70033806399707 - 0.4130962604820339093939454641226750990178681822\
73357338175667050115738723510528969188005234886892156723830233958948307166666\
8907725230356355810093966284647`131.76656626141337*I, 
    2.89361512857730346236088291201628537410369165895151486533000425756146294\
77086713742475987823972973823289993509390047075410773089206464854953810881393\
292478`132.61195576419672 - 0.15570505953334466873627092741075106439447170475\
59334357952377270134425942837288527999740557966100341256660875495097030830753\
889761903148098694673953275604`131.34281772274252*I, 
    6.17815895017801878056895470308909995567736315416167218324526211720265592\
49473120410728106975688761498055609617558654979841015500062297501363521830958\
434726`132.94137407536448 + 0``132.150514997832*I, 
    -2.2660156876153544770528212095812074288384410214407349073533589437161921\
19976819088859113280615470952513055691813802566701244679084642205492660283816\
1678182`132.50577790998832 - 0.5186726668456041161763809695653419675210302722\
05280320276020583708012163425485125563360581840958988870122603785325605979395\
6456093835300100921306006419518`131.86540835985892*I, 
    5.48035552282507136449637060586273699390465281304901576401091264927965421\
29258971636746672493842823535929934145597120960151819460780861323420356313657\
397559`132.8893237308771 + 0``132.150514997832*I}}, 1.400180571425706*^-134}, 
 {{s12 -> -22/5, s15 -> 249/50, s23 -> -91/100, s34 -> -377/100, 
   s45 -> -9/10, p1s -> 137/50}, {{0, 0, 0, 3/4, 0, 0, 3/4, 0, 0, 1, 0, 1, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 
    -1/2, 0, -1/2, 0, 0, 0, -1, 0, -1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
    1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, 
    -1/2, 0, 1, 1, 1, 1}, {0``132., 0``132., 
    -2.2560045303026363496995014016179416011630885791355099130747105669738477\
99937294013390641187623821502742595368886532446696864782910839966058634840186\
4884737`132.50385496525476 + 0``132.150514997832*I, 
    -1.3624864398705138330102101261695774196018475034558180546963916862621268\
21836465178600506746986093925736263769664935654219035040751281792096771565709\
0739788`132.2848471864917 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    -0.7104699307863549332729655391917070274027599543228201354834523678420917\
15046099343257873693028343302657297977445191787051934456432908147146821574902\
929805`132.00206069984227 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 0``132., 
    -1.5880374677220360390565942254238641488662976384393060370450778555142270\
09007278439782753475754804337481915233772939013234253520531798351066293764896\
7973302`132.35137574266926 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 
    -0.8962079559548740493332909983510461506705026606621307603085456333188918\
56367072838950565410571823921233154641712812129951013875517376357562290401117\
1477505`132.1029237928118 + 0``132.150514997832*I, 0``132., 
    0.74533113809576697585666566421014519242474638615753505578164417019464429\
17865145778194516973464277601285643062360165178424568683910182604889335723435\
316494`132.02286426319304 - 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    0.41753233436496324157678516161726377317878433524493482105390291564483218\
49225476634374469007835674487139997069980744362964979350225118358829873341004\
804579`131.77120511140618 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    0.51978011024424476981028156495585846316029625117404707343295800094254410\
46157013166372049685777173483829128421280131588272383886105017015191714970989\
666741`131.86633465472758 + 0``132.150514997832*I, 
    0.23179430919644412551645970245792464991104162890562419622880965016803204\
36015741677447551832400868301381430427304540933974185159380436254678920783508\
774679`131.5156177671864 + 0``132.150514997832*I, 
    -1.5040030202017575664663342677452944007753923860903399420498070446492318\
66624862675593760791749214335161730245924354964464576521940559977372423226790\
9923158`132.32776370619908 + 0``132.150514997832*I, 0``132., 0``132., 
    0``132., 0``132., 0``132., 0``132., 0``132., 
    -0.8498702852539014415645546983317871956549755372520863855824410727342111\
87500407420565336608376181597397802180925682659006249920534254644176356233421\
2932366`132.07986764272587 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 
    -0.7934825282910208900529586735182155133388630035062143899952695304211861\
40707704105269774926184003994461389314898681819252445300589125504432747720387\
5907835`132.05005236628855 + 0``132.150514997832*I, 0``132., 0``132., 
    -0.2556567583830058045968557533366651958100456659865955969357091609037464\
05311764194969055536554050081126223499676987543218046898573424003978835318701\
1985442`131.55817227578504 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -0.1760307530169996246247384731467699838166308086982408818885233533531463\
13612084663989945514103590494786633899996221510985768777181327306869063528277\
6245517`131.39610354461698 + 0``132.150514997832*I, 
    0.56544257988788212872497767593276329691314995627510227574761013103519369\
13960308411565817873892899280483537577056701356268285632452699839590158585833\
629921`131.90290350717487 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0.75200151010087878323316713387264720038769619304516997102490352232461593\
33124313377968803958746071675808651229621774822322882609702799886862116133954\
961579`132.0267337105351 + 0``132.150514997832*I, 0.0772647697321480418388199\
00819308216637013876301874732076269883389344014533858055914918394413362276712\
7143475768180311324728386460145418217406342864528931`131.03849651246674 + 
     0``132.150514997832*I, -0.2368233102621183110909885130639023424675866514\
40940045161150789280697238348699781085957897676114434219099325815063929017311\
4854776360490484130833314951036`131.5249394451226 - 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
03143104499314017412671058533991074043256641153323546922304775291115862679704\
0642406`132.34663487486216*I, -0.29873598531829134977776366611701538355683422\
02207102534361818777729639521223576129835218035239413070777182139042707099836\
712918391254525207634670390492501`131.62580253809213 + 0``132.150514997832*I, 
    0``132., 2.19185202548655928145713574805829236011749914196231920547330666\
73217662560053955206089511283381116881850130637495362208311689077335384262792\
352266253214018`132.49132622890167 - 3.14159265358979323846264338327950288419\
71693993751058209749445923078164062862089986280348253421170679821480865132823\
066470938446095505822317253594081284811`132.64766487052614*I, 0``132., 
    1.96630099763503707541075164880400563085304900697883122312462049806966606\
88345822594267043995694012764393615996415328618159504279530218673098800317261\
511069`132.4441649973943 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0``132., -0.5197801102442447698102815649558584631602962511740470734329580\
00942544104615701316637204968577717348382912842128013158827238388610501701519\
1714970989666741`131.86633465472758 + 0``132.150514997832*I, 0``132., 
    -0.7453311380957669758566656642101451924247463861575350557816441701946442\
91786514577819451697346427760128564306236016517842456868391018260488933572343\
5316494`132.02286426319304 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 0``132., 
    -1.2327643219886780683236338401982717143377275785099275960858399190369995\
39829332038936186119928313733809706526947398424367708262692498918452036935805\
0253515`132.24139505460363 + 0``132.150514997832*I, 
    -1.2217144858020930939732755837191889967914575084421311707101208266785162\
05867423005732181672617015193965294482822986541942597889859778390993914972622\
3251358`132.2374847211456 + 0``132.150514997832*I, 
    0.15452953946429608367763980163861643327402775260374946415253976677868802\
90677161118298367888267245534254286951536360622649456772920290836452613855672\
516453`131.33952650813072 + 0``132.150514997832*I, 
    0.27835488957664216105119010774484251545252289016328988070260194376322145\
66150317756249646005223782991426664713320496241976652900150078905883733634034\
70818`131.5951138523505 - 3.1415926535897932384626433832795028841971693993751\
05820974944592307816406286208998628034825342117067982148086513282306647093844\
6095505822317253594081284811`132.64766487052614*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526934078\
0985004`131.9268325337561 + 0``132.150514997832*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098205945586\
266437`131.8259694407866 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098205945586\
266437`131.8259694407866 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526934078\
0985004`131.9268325337561 + 0``132.150514997832*I, 0``132., 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287309660433873\
3906034`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -1.3270750014599193952007765645585017950975778814254052432740600603711002\
29107557552220947368079149314731322208733357059091271406873000158108958171720\
3523026`132.27341046613708 + 0``132.150514997832*I, 
    -1.3270750014599193952007765645585017950975778814254052432740600603711002\
29107557552220947368079149314731322208733357059091271406873000158108958171720\
3523026`132.27341046613708 + 0``132.150514997832*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241753571365993\
7600302`132.32124729822772 + 0``132.150514997832*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556410863\
8694033`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241753571365993\
7600302`132.32124729822772 + 0``132.150514997832*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556410863\
8694033`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830216936\
6953017`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830216936\
6953017`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.3270750014599193952007765645585017950975778814254052432740600603711002\
29107557552220947368079149314731322208733357059091271406873000158108958171720\
3523026`132.27341046613708 + 0``132.150514997832*I, 
    1.48160454092421547887841636619711822837160563402915470742659982714978825\
81752736640507841569058738681567509038869931213562170841650292417535713659937\
600302`132.32124729822772 + 0``132.150514997832*I, 
    1.60542989103656155625196667230334431055010077158869512397666200413432168\
57225893278459119686015276138739886800654066832889366968880080486965564108638\
694033`132.35610634255187 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.1053605156578263012275009808393127983061203729832740725639392336925840\
23240134546488765695462134120766027725910370517148673517013221767115433533251\
6713594`131.17319288532482 + 0``132.150514997832*I, 
    -0.0943106794712413268771427243602300807598503029154776471882201413341006\
89278225513284761248150835580921615681785958634723563144180501239656149537833\
7753844`131.12507587161727 + 0``132.150514997832*I, 
    1.32707500145991939520077656455850179509757788142540524327406006037110022\
91075575522209473680791493147313222087333570590912714068730001581089581717203\
523026`132.27341046613708 + 0``132.150514997832*I, 
    -1.5040030202017575664663342677452944007753923860903399420498070446492318\
66624862675593760791749214335161730245924354964464576521940559977372423226790\
9923158`132.32776370619908 + 0``132.150514997832*I, 
    -2.3350329218598982518972159046278153385340102125726798603783583089594940\
10585431654099815729632794314449874460990222322412865520082757301763208709727\
2652265`132.5188080059381 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -2.8086795423841348740791929307556200234691835154545599507006598875208884\
87282831216271731524985023182888073112620350180447488491038029399861179899399\
7306821`132.5990171888266 + 0``132.150514997832*I, 
    -2.9325048924964809514527432368618461056476786530141003672507220645054219\
14830146880066859336680676928605310888798763742380208103761008206804842435091\
4786657`132.61775374318304 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.6541500029198387904015531291170035901951557628508104865481201207422004\
58215115104441894736158298629462644417466714118182542813746000316216147690595\
8295245`132.57444046180106 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -1.3951824531493249654922086062890224137207799979\
71066817944321493874252111980321242514430671244672986994870737438198816825330\
1840776726040851014105216819841`132.2951460034449 + 
     1.0103672374171989209153383138462880164925652706051356449887909772354443\
15649212308125784635022011722024367180866953922905462062826132056608652495315\
6451246`132.15499425299643*I, -11.6951989523259248398011593217628174462886089\
76503869754858829131728418202481533758958520053124886413394549059044694160581\
2948942002275782140957181199001365`133.21852261202014 - 
     0.4658720779658470180984857779466337726907248287344467747969725206118609\
56378210426271353574282723422438270306018048151876754229352928346769821889343\
0976458`131.8187816796287*I, -6.834703488608806895732798298510121431441830752\
97292113297722013074693754504606715000358822340938951434372519988861402663636\
01796723016035006646680736074471`132.9852346760549 - 
     1.4265755526919416313903854529800278461432589237671825382899533087479626\
28240155294313444242283747819868112991792645389794189958536532894454575325609\
144527`132.3048097750507*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -2.0844716526891206688819788011530171458769346987812261879148124209131927\
92546270373521923155147450898773390999683325045358041559601282001835685496454\
4620844`132.4695109912428 + 4.32112002126694461493219589329254704505612824690\
89560163398531232296428132601245917379170532786810318504192499889915423649729\
230711245784269303633128477344`132.78611132705691*I, 
    -0.7976170942208017960409226230567660519039469208927638123122661274764304\
77635809543834135131203136209816786495744483028259751576875551593281429481267\
389495`132.05230945086655 - 1.87701355367770487040295851802273718331759869965\
41973864842142419804609260282064894176987071270928915613380123931910843470282\
889328421719117439295826443234`132.42398240645025*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -12.474193688380689262382749132288789729597650221054299081424146862941136\
17959191924938472072328565641398954983074459576358231708177608181080468449824\
75751679`133.24652748094474 - 10.52232417589269351438620594662213174988476182\
85648767648684733967312876492816012455607485787810588488125560291787848255409\
759773405262259614515403679548922`133.17262667541408*I, 
    -6.4324951013855717477571814966738316112704741322559269667198060781837128\
25921116249949929646101882200209863461167517794674449939415701756563781929460\
1226463`132.95889446198106 - 3.0363276376484383749193303472638286120867443025\
25589252630573909615542850091055520554802624295753950647896901224966418678173\
5319392955708440052102821701566`132.6328636305184*I, 
    -0.8206405871122154505055311279288353469909072723320699730015215046420506\
40836103200476984853447096895890876890633596729894311995040172914329224907111\
8006187`132.0646679902618 + 0``132.150514997832*I, 
    0.22899498902993987625668543195330278922175921258139056994883916100123696\
09174023514439915506161643865651005922554450048846762790445711306917073910715\
615463`131.5103409768511 + 0``132.150514997832*I, 1.2303682578288692768913294\
53532503263128651515299364278460293016479884116513829882797332403359061290285\
7798061641674978108611775606579739775069400490011653`132.24055011610568 - 
     1.3521151822041525593047546669220434413301064705530335193826374105917254\
66347814651587062023076809614225382465285441681291431318219038565494401400360\
3248569`132.28152868711882*I, 0``132.150514997832 + 0``132.150514997832*I, 
    2.36083868855789206580519257363235397033032538457838910079288382064393994\
18428852682875576896412227631566423260369163747547868812846768111984230288475\
380904`132.52358131144078 - 2.88972368328110396349607618352283247973389108852\
55901451029200887908100663006187727251441226003424934362698259961352453490290\
519440257563234571950656089836`132.61137131513408*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.23652596391567985746012700\
71303040782288588993036028995926398132383744949263454929549003260086606590948\
820791343734679655743124041339679321507069986578293`132.24271823771 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -1.6538417231002641304854827099465679682425567214864218111522970386736540\
53100473726280607560266397886479548857517087801923048199495402376816963555865\
9332529`132.3690089419401 + 1.50443780969861377596721862861429564951021694735\
17551712163079050073824897093535887164250093117707491971796827307178732801464\
498600604330510576193573674896`132.32788923745682*I, 
    -0.1062530580056357937136522088228308651548560937708571284286549655796303\
17441783515449679272391544695160128318483205360091742971172940228586993304729\
1465931`131.17685643590363 + 0``132.150514997832*I, 
    -1.5453532024820034037148957561039622541745999339768332491678387793013752\
50711172361998102057474162410640972980947270428527919357454984169585996946584\
4075873`132.3395427543164 - 5.57084801519367651733859025031891116278386169239\
64631713701511920636098777945804427791720704805159331558139879264828631646743\
204334925761175906899019949422`132.89643630795845*I, 
    2.15771390352315550498332148155950706073465097190963772207521540989459178\
08607816192423220101224417602666169837580539341510687704325949601734524698083\
405475`132.48450885784612 + 0``132.150514997832*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530101229326591\
7933851`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522007370310419040628`133.1453750654576*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -3.5809850504508024235270915089392209393427502800884418293357522120461032\
20865381683519871299809892886131605198093183177929325455558098779872672712662\
5215785`132.70451750579718 + 2.9897679793723244482166571417647045234125369953\
24859395825344560973663643490777598089290348024079326505692920608095367744220\
2726156447963037400631152930117`132.62615248408682*I, 
    2.79273887443571437624664583731981843562891113776839782200423770045744443\
31918906285670493121800856059037586027708992019403577500560861448879253183273\
88656`132.59654532820065 - 1.269573985960431963681749356195037222030613449909\
39551338677636462633751495031857860679077677037001853113271378312284869165802\
82150031676743883945132784828`132.25417301281573*I, 
    0.58449002640786049804436603114208055367856857033751306690836978722615181\
14987244133166630401687303550971690995442245242504832811758963656707520712227\
599712`131.9172921027003 - 2.633625301655272774861823776799531885516994393320\
08814519308352492961271341043763331242025580169461880109182062929802382644085\
45495615328120494195265677988`132.57106898372007*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -2.9342126717731938822051437811912754342829725588\
40257688615059615183503368197765227260266421982831032788221047906772232066297\
3279246180742057788587091789702`132.61800658614985 + 
     2.4763984012170026930165650984602499327685188078074684558360438656125968\
32229894407533272454117087300316754740958558190325549799509472791728683828583\
3333243`132.5443355127889*I, -0.271360781654258109133684403471224688113577764\
91253693506457798671710363185240807542725019631579995142681527489540423698159\
61598004611717564791163243532648`131.58406207939493 + 0``132.150514997832*I, 
    1.44614735111461071997114952900695627508252217739310808248149167841539174\
67858144482613557794582841659609210660100166543889786369528560149003411036765\
195761`132.31072754425912 + 4.85289176976669505021411799447237873814524332262\
64246104343812286556329659665161774885063945029504478282605671072327594941195\
842433195687410094161484457435`132.83651560352658*I, 
    1.10107016390238870157862259049732249470365783497540228986777710878300185\
46093250029415133998664068652144811873791069214679783138082113337436198082504\
335779`132.19232999239387 - 1.87701355367770487040295851802273718331759869965\
41973864842142419804609260282064894176987071270928915613380123931910843470282\
889328421719240302742103327849`132.42398240645025*I, 
    0``132.150514997832 + 0``132.150514997832*I, 2.42551392501336399025713311\
96913826403993405235755215508901666763907226829998393360661811238255178348912\
639667464546312931995665576312910556494799064966991`132.53531877011056 - 
     9.6967225698533941964163581920940961339346951885527539941426896483865661\
95127432809500429035560404378073878859665462367034217187939959425289632322865\
0956935`133.1371399681451*I, 0``132.150514997832 + 0``132.150514997832*I, 
    8.91772512104725663812921252713825879350464554456596385443475377460004970\
79891379122014079183938832724272995347698967985246135522345403710508386660090\
454195`133.1007690794078 - 3.328006679641345113557726912591412250454184070807\
08826081138890165414157257832235245426601449443645222562876412720374933608302\
28193410974713833252918133599`132.6726991871239*I, 
    6.48639259355267512800157003692486648558325766695848178862034589528547343\
64856456541628493591535479297777660727641063159929421737888612940200542004282\
550198`132.9625182289487 + 8.512287847949093326472684613285435427936290935395\
77114603304508530763835986502279433283829694164981812131844900578332211126389\
70352564666127665472383871847`133.08056129895098*I, 
    0.18535060041663849305419137828571777088571482165023616564903072476417835\
01509113637469572687079236088360918893884879244500229790992202480682178593269\
877798`131.41850899503444 + 0``132.150514997832*I, 0``132., 
    4.44653319146226920674710237821015056443778739182262279620579005458665251\
43918134772931316078231777978028527821414037084649852717034228423505149253984\
102568`132.79853653631773 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 14.0210755569954686699262529\
73794822182173617502723384395695462337815139129850319653333287408722357264511\
4440613604514434917641258246407411243471037779567662`133.29729632747916 + 
     11.576806703212198480938172352131133793707200523299718726331456798658568\
21788878487158534350778410116318559638886626410784524731913823649442327965576\
61124315`133.21410377981192*I, 0``132., 0``132.150514997832 + 
     0``132.150514997832*I, -3.9150637112649274415873352981614591615524311088\
25245364158924084335955030551904643652041434333684587974585878294961673382403\
1886590971946197943156346846958`132.74325383171654 - 
     5.8671337529755899957127490286896643910758225004919100737276854243503569\
98035076513745799250996663948173209260918273072647896544878063331950774866303\
7675043`132.91894098676713*I, -0.21865763107152558886208264211031586843577171\
74137388764846729356363182036706484546211796373374812934676113718245940726914\
649227801674506496648102471198362`131.4902796364963 + 0``132.150514997832*I, 
    -0.0401288045651916771274572125575965807087429319896165344045122154387645\
44714344345806170509324067683381314451730684726544874573943372990478067227384\
6164532`130.7539712201506 + 0``132.150514997832*I, 
    2.10667511617408252061576007412738347581718447219559784876249045572261366\
70257469296569184229273616753120016976739214302844431659664315551072266058406\
678104`132.47411256327783 + 2.10216691877850722492851268459788587572021310202\
97342159757655978559411114205462782132083795178608910037893470034427630659490\
729328735513986921295637370244`132.47318219526463*I, 
    0.20363078928587625476868783128589316175726165798941840816980601632550313\
83455769021221506815770628196937640238422867688994935246690709023552300622721\
645497`131.45935844244957 - 1.87701355367770487040295851802273718331759869965\
41973864842142419804609260282064894176987071270928915613380123931910843470282\
88932842171914789846919880403`132.42398240645025*I, 
    3.05964576282723201082992823325906074890354864129584545407426739327159005\
47818140117085750475031575390018249389822919843699283328155956694250246205349\
419056`132.6361861458316 + 1.349436584113652488237364598113355183841026739629\
97176594495781089635155127441954474172010343104568553382361028336818775303926\
52904656057168514799595558472`132.28066747782003*I, 
    11.9068770449377992046366908438162812048171316928327163434874971092010034\
33110344934158982096297928231936233337783314675117657387889133774640528261699\
4254377`133.22631286678757 + 6.9720007487816418512139730278759581320434265865\
00152766875082807413179844838823566349414277772353010218872233293016264515274\
1103816963160061608321323340483`132.9938724229125*I, 
    1.62550735361819460528300621670191501087183537894325747341147655432805598\
34228337588240082762936470876247379923651481613150908161724251183439294147879\
074268`132.3615039363695 - 1.877013553677704870402958518022737183317598699654\
19738648421424198046092602820648941769870712709289156133801239319108434702828\
89328421719175254538781093958`132.42398240645025*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301025214933399\
669319`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522101247880336981845`133.1453750654576*I, 
    -10.709756083067738295905985461697950962116071469600744996071060054869350\
91612088097691145774881628476598674333697161221135466997985425938467879322889\
97934801`133.18029457762893 - 5.705900835961465359322732898086972849520222036\
58299937685497432509252347343181364232190810777854577855996831692340451178369\
38296331163657339229386487155149`132.9068392175244*I, 
    3.38490141144953368440708537410084356180801486398120243694449537605719539\
36270897896423258034561882757600332660307735820326764221473090065831658278229\
510434`132.6800610217876 + 2.645154094973503330759935584595771036860468434903\
86107230535966095728136182994628058703904594498586994810918808751024946336735\
21571931346610856967546049904`132.57296597501505*I, 
    0.77805916450954306123983160590328938125761939127467899246169842848009736\
08913490212929526569726119372005640162019226174970479308196558714509543457416\
39657`132.04152762032692 + 0``132.150514997832*I, 2.4383732970725114672129791\
76901240170251903389414472886417997554011734210882730735516691795746176615375\
1308564478925081596340364939530467229352071808452956`132.53761519150498 + 
     0``132.150514997832*I, -6.0094726168027993654776167684228886009715668600\
78987119720320287670939087192094830362289226950877064259859476332332040212602\
8981054925448409193107184668806`132.9293513584101 - 
     10.614454766727600551401197297883321303656504037425505362008810683163579\
47128556907254604667645951070912510779600922608517721296996813001801632892616\
35038562`133.1764126884788*I, 1.521347154545807146556508300676936695447522897\
46743000045090399074801156591545882170195999506151517447099532115021900179858\
70037369732483357899232470572427`132.33274332437716 + 0``132.150514997832*I, 
    -5.6648452065845407792535153241899552923223721609908995041778324179368884\
12454671931971157249193059587201658946200182628341369111334811111504737571844\
5792553`132.9037030449803 - 11.8578899218565742735513688031272866143814591808\
57860495791912859408405750285737233199963003522987400174569611147643095422595\
299034659354016211070631922306`133.2245224122545*I, 
    -7.2735335515404094571460134156132021794060661618241161123022100486816243\
73028584914386488231545639213065957893923918065515955971457711246442752996047\
4138015`133.01226044433244 - 9.3420620151096658792537343163119372141305211854\
53199950741506308253782314344271458131201816327345267210270956840540021891313\
6209237114060492547989432186863`133.1209577437564*I, 
    -10.368710881729666130689674417860676385581467417255245477749494194869671\
84434596533604834480729534559570479897199168294917856642810263554289925965076\
93684438`133.1662397627309 - 6.3331863957124383273192970590833459151100872907\
49689608308890498239017334925564280698351797703803768815911591379104275331020\
7212035905399580809279868454354`132.95213726802228*I, 
    2.58359509292395828313971334262936136042887527907509251766251606333714801\
63192977534574785551300325408299082941056957060647824416498003043240634809061\
312167`132.56273944883932 + 0``132.150514997832*I, 
    -1.3726849822631420815070382604113536978421811220478520319829049275865220\
74454984344715914596849639332049111244017705913755620406623319247091657256176\
7888729`132.28808588018023 + 0``132.150514997832*I, 
    8.11466629947980592553259138930041645581674554635634172862188945163145068\
52684961575968564603171043732809199192084942839472296442834718432794110477868\
139257`133.05978566281073 + 10.0872135030678480681252140951288202817452846900\
58084381277318982199939186981977259533749211957989551938587616165486444025077\
2990692748837920065971056788937`133.15428621090996*I, 
    0.81136619516443015704772286972788747880767628703818170329734063935223721\
44110861121671750256021696218320834986380287657384898745006030740406161688347\
64386`132.05973190709213 + 0``132.150514997832*I, 0.8135725291617859979928506\
35337436237777188305847966012483073565107676987693348779131517878636324933956\
8530715616289394221374370175449072318515118026240401`132.0609112737412 + 
     0``132.150514997832*I, -0.9386610260757318466672981759833361712099253778\
68294079926957833967140545916096879623849654510273835525903975143358515385153\
7169627952965051138619458385789`132.1230237838329 + 0``132.150514997832*I, 
    4.02501274947864849027084009805704385717572417822144000473042340706597278\
27750988928228747320057329960200234920940213033710842333004951928002136629773\
62077`132.7552822581929 - 2.4763984012170026930165650984602499327685188078074\
68455836043865612596832229894407533272454117087300316754740958558190325549799\
5094727917296018697443279558`132.5443355127889*I, 
    -3.8535468943081188981295983192254118010287864750048553712527630705355315\
52391596728584378174785090907071446994509582385328403349157186191163915837617\
7586467`132.73637564617164 - 7.3357222732053660723884747005087783942033920462\
99802037002338956470663462427584463195225250450908638665122410666941761612199\
6579446240474364397601858229303`133.01595787863224*I, 
    2.29940631905535020779633990658022607670514228874210899291260241922810892\
68068078429949126520341271116715593373521416192956349345566291197561330950939\
765761`132.5121307183539 + 0``132.150514997832*I, 
    -2.2799437951350070948464299500891117305143572970096970672333370418796930\
18827582142328831445736871311441625680169409046308692689187502104942510723077\
3020283`132.5084391387958 - 9.21273582688307094279143321853151557752099074595\
39994234865531984511243884557909526129239575780015302264604230601328459592279\
468774662193530137602519869819`133.11490361587718*I, 
    1.87732205215146369333459635196667234241985075573658815985391566793428109\
18321937592476993090205476710518079502867170307703074339255905929851474052928\
014376`132.4240537794969 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 6.05212385257749750844992278654966089671216758226\
11116899102152232451212367758903789903880780571519271515295071772412457420326\
293644061540094709659696023318`132.93242280481377 - 
     3.5847998805896990887496416038974335687967338049035426486331462871809557\
19239745461056228400885542011628473896363837107760558480175121865744102052796\
4165957`132.70497991427058*I, -18.7984778385617464993700050716084412386434474\
32645374051775930087060768357665284559719293360380111740816038755736258414176\
9444453780756064124488269435833159`133.42463768257034 + 
     16.639472549526890891087680006307371654249971299646341744040939917296590\
94642762790057467159167066970442397605367440234486480331798625168635247740788\
93413766`133.37165455341287*I, -31.052328134612466924624770477331880832261039\
60189532595462282831016401016825320533259781305763300886862424747242498720908\
82087378194394373460698081659070647`133.64260916460262 + 
     0.0230381771879947501616796757523015395490526643115721876360889408550297\
29807235191483514699704201572058175212317142781630687505116086818390594058417\
4640899`130.51296311197066*I, 0``132.150514997832 + 0``132.150514997832*I, 
    1.02756974092122851968271179117913177892424849543862940027222173411225498\
84779800965464552703464243183576398707928818608104413012745386854951858037361\
619611`132.1623263048467 + 8.351173863259957831958170053856000508302540551715\
87883418725256839272515498156095948966600714177944742483515122272997578360984\
75805293659945473120688720189`133.07226252319643*I, 
    0.99294132065066370261555075648202453440070018553405876662451378818207410\
02224270480524859263144404625438520760827910335083576549524125027971099267576\
307033`132.1474385818051 - 0.119670027069399115184471735207321738702340248567\
06343891438235100614799158362251369872316692475986826500387721330181542935681\
83241529886960545858666279327`131.22850038709907*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -38.638615163217977711674482402967291908362487156321597157645954238362047\
66150802661679047329331551024423053992509001162219719873809425765875046902047\
70423646`133.73753655041628 + 1.479046069581844707759187702305213414766140030\
19759399497135122620245834936917507300813519285717563509326201356293647855732\
65204143242146866339502396256758`132.32049669951894*I, 
    -37.327642671882601421172418717654528148319325372023524434488110355523194\
91419349092340154532448505018055783792725368872175197258905688515291226006953\
87709009`133.72254556190993 - 2.389704293156870593505092102059843251072536418\
96821678505986029616122471119009425331572523985058498505169871351524967271777\
07170828413723478897521844846377`132.52885916162717*I, 
    -5.1157602510419843833003995270904111224301806942537441087939326767435221\
19096818411112984180717228390491243540278125529818965335860779476673895918413\
3633294`132.85942518100194 + 0``132.150514997832*I, 
    0.67909974731791702311398420221092286420036012812850907253995318067396620\
42010324503869278220174927587563503808783617770403709168984172107726342560349\
629322`131.9824485667048 + 0``132.150514997832*I, 5.6429969499020671010261303\
33918385173231890016693533936611699510136306444206259673333275310909594135530\
581557243153821630514553621582238941257791695156713`132.90202481336146 + 
     1.6743129747508314396908174022731062695868442695417532828250000453331424\
79640679601512946594830969661353060239475246711554785728834849912420492284678\
0914899`132.37435164055887*I, -0.03955806393049039039221977367709475312509189\
94995188792816141646582284003519738264288652553697498571458536309077996197908\
52408312773704265880913871151777`130.74775002583095 - 
     0.0089267499204463253513795738422907721231002355519443775081728943453104\
25682478146608180193370192151767692158772599550042833376158863164545017475145\
92706`130.10120836617912*I, -6.8212368452785009843331536724030084485118134505\
26567959698793863043195709273165039495258629567093201251712871053691782875962\
3562486107121214210858327815153`132.98437812708926 + 
     14.941092764766857771140037991765046056455348035097273357453391605510431\
94019524623106874143665232942009831115055983301660695027157589061730750335141\
36284973`133.32489735999363*I, -0.0791161278609807807844395473541895062501837\
98999037758563228329316456800703947652857730510739499714291707261815599239581\
7048166255474085311095096631039284`131.04878002149493 - 
     0.0178534998408926507027591476845815442462004711038887550163457886906208\
51364956293216360386740384303535384317545199100085666752317726329109858029898\
251128`130.4022383618431*I, -2.5923407366976468991120657657304115340976814678\
35334424436328239324224402037963609030794376883353074504432510916618863682098\
4742188906233861491068294465968`132.56420708235382 + 
     3.8846608842105376043977927836091272985457799816352914661480710264447212\
58912928194809546426688971613336496045538603713625478235635603613762846010045\
0243475`132.73986811040413*I, -0.07911612786098078078443954735418950625018379\
89990377585632283293164568007039476528577305107394997142917072618155992395817\
048166255474085181638926002553279`131.04878002149493 - 
     0.0178534998408926507027591476845815442462004711038887550163457886906208\
51364956293216360386740384303535384317545199100085666752317726329123783920501\
3097328`130.4022383618431*I, 2.2448989920703462169158007345206187620915505911\
26605259831592342619453664027688916257584583891389402067513880046822762193061\
2676891039655420524085562897988`132.50171180278232 - 
     12.165197173879033500512961688327184768078785310222873297070175994420699\
95661831315965589818078554847893706554222281672140229722167768009677006278749\
23750371`133.23563415021383*I, 0.38271300504149762299938869608718102988803474\
57076690641461184962417143184065878744064107137438318372432037873878389927933\
88364456680711703542153047885866`131.73338821814846 + 0``132.150514997832*I, 
    0.04240131727954903432147397193150078494983961179860216587699168680225061\
98445520400647125124548379371412259288496059241284525907847553424005953622482\
989735`130.7778943468387 + 10.33565260132169949740478955697154675795141230246\
35964476357124239348784945888361532234556963676620769605919043064400311606960\
741510692438782275732116502428`133.1648529013599*I, 
    -2.9933703383175395926446724120539900514306351116119570272903802804298150\
80919189745822752360887635377190549950865817844690242681447503062747610257541\
2250701`132.6266754486976 + 0``132.150514997832*I, 
    -11.270960440782306344382634372978530836953314882260909995671409809988185\
41755929548313424349183239719932361359167442411896348688425512388614117062142\
55004038`133.2024759233155 - 3.6821873031038469752383478835264377028268263710\
19069176935683451141746542198797717275994558379233480520429036096572119665386\
3465957215600435222330344945645`132.71662087397053*I, 
    -0.0395580639304903903922197736770947531250918994995188792816141646582284\
00351973826428865255369749857145853630907799619790852408312773704258503227407\
1494191`130.74775002583095 - 0.0089267499204463253513795738422907721231002355\
51944377508172894345310425682478146608180193370192151767692158772599550042833\
3761588631645751723688647852171`130.10120836617912*I, 
    -3.1735278570000507242477056212474031155817182907593860610165893746254526\
22468865385053802511519868283124720372114843524065614723798839932827235719608\
6069803`132.65205731270453 + 20.364014341831713546275552594519793540557802265\
48749120918045639319516633995888473855052326255652427518893647584754729646674\
50420019466219630588078520160253`133.45937839205942*I, 
    4.95607654843228405457860074762095322815831369332441079779968092547561797\
03233225552373550940437950567678027966067664680388877764010496960673735084791\
530741`132.84565300342646 + 19.4595516533279749776184692757835206949587440476\
92847223017590076855101846560885962128846736534472962433922992911065187294991\
1897034378302060993514755476115`133.43964782776592*I, 
    -2.3142075997412161043271335724797508404721025089287410504327901253777642\
78990803992770863763655673436347439362468018900268179653996057200201033031565\
3958687`132.51491731328522 - 29.700475340351249990732003068269395690629947317\
18910025023248853063794323842621820998818106113216167442944099281139238902019\
11069818381987020688919224808956`133.62327839785763*I, 
    -0.0395580639304903903922197736770947531250918994995188792816141646582284\
00351973826428865255369749857145853630907799619790852408312773704215681849835\
1393415`130.74775002583095 - 0.0089267499204463253513795738422907721231002355\
51944377508172894345310425682478146608180193370192151767692158772599550042833\
3761588631645904496838302067142`130.10120836617912*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -4.9805636137662887898122528201333676091533649404050567935195841087238451\
19906065419790986193324792291243679925833651833953938142284545853630454238427\
6681771`132.8477934892862 - 9.36783112843176684484876849912125409320825189152\
19058817157713832940869626264026556788011206915641361630386073663746375196601\
995851573424520238298898108594`133.12215405104797*I, 
    0.80078800876504063990766537690000077776382965086471640527468195342575357\
89333198847775223365714235581898935017927607141158294533701604337639800877859\
046562`132.05403255909877 - 0.35419520433223485831183909476923333956254568867\
74493669317591818588093938988742949248468549826385022056958845034079558629485\
258190276185558900290838478779`131.6997576745445*I, 
    -8.7901304561953571206099186464138794956314497490195410071033136743705967\
29787907143234634011473401243167251606119470043449417636493389216610847388843\
603616`133.09451031841036 - 8.24755059634470546630711939051319076875228672100\
10971189194073572621588621668133806618543357622792946930096464451670058571611\
850197199833665989240804498877`133.06683998632897*I, 
    2.75653496480492487221009582850881847983821147496908362200176581970894098\
46166660521641414411449533330693604523578142531510672714001528921864124656413\
580183`132.59087850341766 + 5.70419963335136224568547473813823552288400830220\
85090074912494185225640765252674714894713682796319983558171225525627970697404\
768993646085540862001650103142`132.90670971421048*I, 
    -6.5428979911630782199373871524450176094799051052867658832717079163816033\
98570814025161996510763520832508625430010827008160300465934685622020677576298\
6167141`132.9662851471965 + 8.49139241484701836472636545060929552838279761813\
48643430291647144275950332645703731332805558461481427406596201364388146169117\
532305985529874966593029160375`133.0794939093364*I, 
    -6.2226309727053822034149181924021361997438468114694599727853257191518303\
18983660462351392808720488342798998541542617606867057005293401403157376415730\
7455025`132.94448904415316 - 30.794903885782994237112362331870926829102406697\
86360066162951325866457921526992579483406842082792190440404675461161798435117\
61908987309991696991203801042709`133.63899385078045*I, 
    -3.6902995489756089790391002869414244144837601163727070053475441570905273\
00828218597472188081096565531299750563743120141552720760548027499064692222660\
3131468`132.7175766179713 - 9.16198311843817744715996484321426899602602623686\
26929617341679146883245819116124982559098695748537515082960717630348363001196\
324779935073094666285446491202`133.1125044850564*I, 
    14.0221594955420170112396950033960710969948543234076020151909432290654604\
69692254262730432146657825567330806855124517578925856766491313519866006154096\
1854067`133.2973299005337 - 42.4504398462228240446334179980893092948302586013\
59057468754091680502577488890626992854179715022694789039763847576093306047895\
2087823181318094979847213300852`133.77839719233654*I, 
    -7.5716196739446846571100843677695051977127532976977449822435247533574890\
68278490210602292049236311593043178810442270445093327891766131026204392626227\
8587299`133.02970378885334 + 4.4699077632910017802706759843503598951190992202\
43059040456840362741204749880898005155260500054033071763096725224640060589183\
262084492743583351491467024411`132.800813559374*I, 
    0.01342309580523935430479196578630967612297484343931478284817213175521705\
12841677657869965671461788748347984271699966899776463161009428238258857703379\
973551`130.2783676877394 + 0``132.150514997832*I, 
    -7.1713565785909559687539613245776005456445588145554452700256266981994328\
54670939130813724776775723555985241672546159997580916511629801776317051023098\
5904075`133.00611631512723 + 0``132.150514997832*I, 
    21.6093299669297513391385207765220171996046079960245107358626864136247333\
76568018677699442115988786749764344234912612108643940429448288742289316557543\
1388053`133.4851562989042 + 0``132.150514997832*I, 
    -1.3544480573548117388731458363127887363078279284360306260719467940079829\
41831728113553080730918161334285698873766275191662857863150599234270362549915\
9671652`132.28227735246753 - 9.7578649289991709030373072402344959748557561430\
52197641214972508529388956548097073434196636012591501149236264262023534342325\
8237612327646127112287671490292`133.13986980002838*I, 
    58.6631553581894680896303113310923355884308721487976734223468283898764716\
16077185297984065793475373822566558038055060945954613520025889797271230241043\
5493639`133.9188804168208 - 25.5047760993814174664867498683749143387663641007\
37868217875770836763578652266531915649882849911127740535896911817809948320283\
232776506218025653361578647354`133.55713651314363*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -6.0850708456350177258542912022775743101409736196\
00171047721519712550576596322964617074146556905416945394346096267295080797300\
6646835527501192832488454415044`132.93478063671512 - 
     2.9647756824291233203145056457441593611035944388390848871624112143785880\
82983036562695718394711184260015393643417414142109739687502882828074997156737\
9889642`132.62250683766766*I, -11.5284209545115202999518325930821992714070813\
53578150770916014727011389496402034409613159294130834790609674861118089516621\
2135218278816689077388863670953724`133.21228482397274 + 
     0``132.150514997832*I, 0.61543457839674168841815710345492900729021160392\
71701612771692100898465411258918640947866547615876870076249339694031371735440\
916208410060166890296957697391`131.93969689140906 + 0``132.150514997832*I, 
    -23.246914698811562116273900678401656007822023312742960148600263995757975\
39229214465223708449294294043595879397633322827014069913649711926347930277941\
67914825`133.51688031986683 - 1.101019418560019969749739580660652947341295256\
34425211767266355941417557261909644746581373965027147552495108882247214152809\
43635740159566717070946997521021`132.19230997647594*I, 
    3.13582767759407930844001004433309757317874178081631302362792689193506334\
60609145200517561879556758798520221635115885124178227004612806433353565336162\
666946`132.6468671868169 + 4.169355070249654604167912703804972468814160846044\
36909201704368225511039721563508380080644631676175867286334008252790041862377\
38463874888603661629489403129`132.7705838798817*I, 
    -17.248382118036677323796290948957551318019352288817660003527065576890755\
87483961918977433637135933757330190589161442361840189167238050307164933855530\
94200815`133.38726336273916 + 2.182242504868059211582131533205250317117432555\
29472797152322882200367129049721550214366785645826714150450106252925103940432\
75880665103403151393672771911385`132.4894180083712*I, 
    -25.644773834018694814285373801036675040285996059674477874606562176180976\
60332232015188849541437588393585650666227697546978451720966530517491448828131\
95946147`133.55951387112768 + 21.44038129651030551360010145889814057030085042\
39447045964928883133045165448201040583093044043257935080723405812881642231004\
779552972376103140638000145137265`133.48174750243007*I, 
    3.18132362921430799787547411820446399498774183761864959398039046755614896\
34347718488671668700630635973095605646718090449652593130289991997373959431828\
189886`132.65312284903075 + 6.32071020313705192317555602411506628929556180067\
70628299937244089273052365622315822719050461075675742741044346699591483901073\
763616095096232335332234271247`132.95128087674328*I, 
    -4.6098182018329463727001125267527793176994676367704981470507400746935227\
62991890748193046962689257903671940737037985618300711237217364239798984191487\
7610145`132.81419879621566 + 15.761350436678477618320469660927329042248792338\
55218454168061102116777812275537370606743599526282370787969050493531825255760\
68685296561506499997723853794921`133.34810842304591*I, 
    28.9198658615868948267590375246332035767123610866325421823898620175706662\
55162229120916731718232378080488553653610285217836982489439082493887122579492\
2756984`133.6117112720801 + 5.23476780124469839985345846300333480127433865821\
45553331424462031889083280759102796799237010827261075579373137142694777399361\
786719262009820087866958449458`132.8694124202605*I, 
    -19.505874526687957792178100841336637430381919859563953919846966410930158\
16925489381965405113331628872203986290656515677832327455176192708779225689613\
76845727`133.440680424082 - 3.09946136343788662477593537498345795050661880135\
14220658055490358790832992404107434227708914399955087286205388014534162865879\
336089315142225198192701868897`132.64180122482372*I, 
    -5.1835109216534128308775973140666993140923296355761534640894699013625875\
45689803794959455361841433266759237977395547398566469623785254340606417164729\
0096347`132.8651390157626 + 0``132.150514997832*I, 
    -9.4827143530662281254165700560629191694102939896319893789890285174057419\
12546647867789911241379426112676168596997620257294292696431299395269223256674\
5103507`133.12744766637547 + 0``132.150514997832*I, 
    22.3755452459649583937492286040574999644174343489191636008488330551387441\
94258867613237973530667259935682454487119856014505634249526893183275316925280\
9532395`133.50028862481116 + 2.4283159281438889923896182660410059660387189889\
48008624263060707012444832146259797087973356986397849573942680954683854258413\
6584995422530725123451092699549`132.53582018638178*I, 
    -6.7171006322571486265852604945677118774282442881739538618910610354593287\
82960585745211471828620927185312424300751757115900127907696767633818004659398\
4097294`132.9776968525631 + 0``132.150514997832*I, 
    24.6186644880641593564700530498007020491592414522858220637395037417625052\
13877211874169242787621619349232536589423209686644598108707911304970075071262\
6205002`133.5417794874835 + 6.87556712922369918216358293712999543787217576004\
23989012709240528527340454005841263944823505393801402840159983199144171331435\
633371544879739167938596378754`132.98782352447017*I, 
    19.8888144379249040240926057503953445349998279988138829993834119175773806\
01383668371245694798349765958273914504455711608872230714516831126341266959191\
667483`133.44912389365564 - 1.61303030936660033336808876194229279741252718107\
47867564556371904663108480481107351652584054735649756743389669688106196846586\
428752427094436689385957970442`132.35815752583287*I, 
    16.8228099802893250523126130910731108913841104352436678020679086146216860\
05764009775474017185757613952339834211913269546213796586403799231783679194396\
459736`133.37641353727292 - 23.8068296260771730019031984796553878349835246733\
01444700738436202842384443529234235833998236136852475874916227714133052374740\
5466702293651022136907007091672`133.52721656175532*I, 
    -8.9499634742768977502673462018599661536014114466924279950288837838495060\
25988002640841338246974283125736027855257321208836184735159611138141783252812\
7330276`133.102336260751 + 0``132.150514997832*I, 6.1420598301953549790094780\
69751191449413544731765804819857191494925727136900805545033589583981225812062\
4000641855931079158203561426208888147066436744939739`132.9388290404498 + 
     0``132.150514997832*I, -25.161209842551573153434259690257045931332947715\
63999027018120774935570812062543271091854608676070584455028800927919843965726\
57355307952221699196975202626355`133.55124651756674 + 
     9.6442498251571024326974265986998856357688544304371340702987170688034515\
80989074083044190808298937091908368547783212639038395703753936790083619468248\
6018964`133.13478344967032*I, 6.583501524995241089648840079611598309789764435\
48804690222431740261429111902041831609286067042240545538480548989356881553537\
18024771891046607517616249280439`132.96897193833217 + 0``132.150514997832*I, 
    6.56554576855399143808715550277857169680626068469254935930222866124402041\
18432378277117698553472374865912724491995280624204063324004243934442215694558\
353468`132.96778583098708 + 0``132.150514997832*I, 
    5.78611861910832954326739063516817613472196443873732399577028971339026458\
26730961728056322930325981360784270033713414176284787831201364730298204624267\
724953`132.91290233054806 + 0``132.150514997832*I, 
    0.96336865561694764101648523537360931565835375214891013812730721792188294\
18560978493549692709964289387870725766440776862872013151700440884366494605050\
513002`132.13430750973563 + 6.49730445600516698158385543641544531045694531998\
00307949346179364901580451727335127458240391767034705448096393597350350922961\
304123274550913559964565904992`132.96324821560015*I, 
    7.63238794098069944423153339774873364529887576861595419049598266397999914\
44815723436066787347688181742313302223541285988600576888557272909893237738534\
506746`133.03317543452087 - 1.77084905332220969248394368657834761001682420285\
90518351782608843280439516311275221203081307611810009694061785365018941419841\
939666819325220996674337591024`132.39869654145963*I, 
    -4.6823022693130626477415613020237034884903553732483005597236607889306198\
62167830253695014495881736424576038930077934113439392469963241820072637325260\
7695854`132.82097444428302 + 0``132.150514997832*I, 
    9.48245576018284753056077208040649121972362778513260997072719797410595383\
50172404623990448436235385610886336151007294335170334835106210331733956457677\
183642`133.12743582303722 + 3.17277088270616919177420113519720310255541077859\
43646870868533761023589301862914552461645697070608796772415387205598446496912\
378361458980863666078755507829`132.65195370908492*I, 
    -4.3598958192590933741363523012676523248540111234316547007869500947294999\
30628313804492529344409184723279659059971118518746005590248233246794627940441\
8558738`132.7899911096553 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 36.7674823541358205779703017253629775906360886069\
10132513135101121433254203179853232426528675198738304710579954199688156968271\
975529221363794684797673528657`133.7159788904928 - 62.56342575533597256417948\
87293888010366669257677132688421781967813810598067725656052637645472071139123\
278189316747375824390787945296779013907994823445413612`133.9468355189884*I, 
    19.7299731335684004006297310295078560496665991525455828521890280611249857\
47786017240635361500230317184200277728715691190905811085851811906332442207445\
0172731`133.445641491703 + 40.37531328961847988835015804751242069245656863921\
04565686047901822075153771544461025018228562374758597901887057962866815956287\
70162415485939446088394982305`133.75663090306404*I, 
    7.42775684301552916382574126882999701065379186032803789354803506346765070\
67937624243162132707348755178024306871426116102173005732560224680843617418800\
963675`133.02137267595506 + 55.3395065753938185498050571907742523564952528747\
85999694486617488615975661107984236737065196507187469695660268723677083809507\
401349346127838296261711059848`133.89355028034674*I, 
    0``132.150514997832 + 0``132.150514997832*I, 25.1760864652298220949143136\
78624509766555928508008017181709151739319095857177282875584046730391941139635\
7886298803759524135363342414861829528356831482877246`133.55150321928895 - 
     5.1524340733520266179728083933462260786047608398734148982387642928939090\
91393980036410993086466397612851964601028453996024726873463871022550494596421\
0088025`132.8625274414152*I, 6.4217418714380150502772403314842239735924458939\
78149433168939166986383822262283488021414028125189664255742142607347245796074\
1225748798048111690786523051105`132.95816784249706 - 
     12.601554320345625219399913831968449870279440547256559959992949592481584\
34715437031376757646595319672943013500153265513444052715129847871285182799224\
47306026`133.25093911367316*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -45.233371795562111124821992347742396749574307304163304038348011793988759\
24455218190865746784841426953621358251975435182141315639403006205021710176242\
28655798`133.80597396005564 + 54.04490124663291584334815445313270030948588621\
81434670434279322934607263241632884568205155440769244490257490997549410111714\
057085653168673150246525495040265`133.88326972544783*I, 
    -15.234221936986820520364420829987601522018365892571154656883951968237067\
98450496023070826417558012466931028481900427693618743377346128434729870934551\
22498959`133.33333527607547 + 87.67820527277749399529220249669691671661198290\
71217120778285620564948664996305169547799077516378944773865866723125257661627\
11760888712828003922340740204599`134.0934066492813*I, 
    -8.0097383159127988476193384116379018110682048876970373164653153096294285\
25752272729613260266309738525817893933233468136831579596070873657129164010635\
9298865`133.05413332542543 + 0``132.150514997832*I, 
    -2.8790847295349568671428414582349182881252756782571164788094100221701287\
80992620365637612324320179311950814896840832138626389698372090659167798674105\
5391386`132.60976944389384 + 0``132.150514997832*I, 
    6.48947717109121957517415113351993038950813090051637685561617989911759671\
32476261473608478583127248083824064116112648879794853066293112223446309815242\
348434`132.96272470682703 - 21.9623949752510826776656256855202476091893669992\
16804444556355466747442748714474656363179668822160499602621874932386670050974\
9036843042583850142990703324707`133.4921946955327*I, 
    -0.1327683978273850816843756420762457904333340305373239261387496100354018\
56118292951206556318642829581139003360678373745307989651779886497095412882055\
6670347`131.27360971230334 - 0.0137059137350722970679480819556688993064922096\
27147751704587214084078629593693885063130753339449793800370927002718768024747\
2954679181069545018882099457103`130.28742299187547*I, 
    -40.626906301203336060841326703526172925888766435423291419862186266844407\
56291391567985826958637190487779457850452057027467623930934393753715091470883\
51411545`133.75932875032157 + 24.18462162530998613389558615137289346600452090\
28071258260469066003475148960368446126215167366764496035493130970785603728968\
129016361753258860895456022180121`133.53405429495962*I, 
    -0.2877338677606951956079796613175603301970872663618975610113004020140530\
06414842694442820768108663292101980703773321297841321745427721542284490865624\
325592`131.60950598143214 - 0.06807137184451932285197075585549902003226452181\
62528267009092143602860314984084303736013356928116801584832208655555962212894\
664207631027043621910168952071`130.9834795008753*I, 
    -3.8482580940223481442393076772761271735849151416994520295722036572728734\
41727339742800292067909684503924956337007335487474349491279423247501213903264\
1635213`132.7357791893295 + 9.19072303112919304785433914239139214405734783991\
67484839648288748162059581875512959496929328374177819754464384724459448796707\
770770396006050554304997267029`133.11386467636478*I, 
    -0.3174500486406966075334244599013505160889842883932304920862647383339214\
24932589836208602581657840784338249533820421515705922458963921441572998772717\
5269164`131.65219039578633 - 0.0372389211028430163357532732632094053711113355\
72427286965505424682046324676335810404065454932929164906422389969181711385343\
8376810780636315415284138906208`130.72151208781398*I, 
    15.6910988618500852081702547893117550881269238794297937657883972987616193\
05274978931547689106166565049274190079339766897147498225434284729515445354544\
0374046`133.34616835651946 + 22.572128843194649658360691921428410596944221374\
34740211052390858457623992566309393604445955121938852244681936233830517353607\
92136807062410352349967388637939`133.50408751841852*I, 
    -1.1119778042423826189578442103008109004022261384369949855441343014011719\
06226076871658938521508186186469328765950454007811690447220600548433970267428\
1656793`132.19661111638086 + 0.4321878388344763746302768448542031325665192957\
50758704117110386712272225847367857360457170683883935087864528134840606631623\
0027692008603029228621004623481`131.78618754010762*I, 
    -27.314402646867829178986477608677602872239355482024027719730957972188607\
98491234962025892745722943716911194567962531747659466379866538792468318683857\
88241255`133.58690670497052 + 28.47261057386064217818330838125678098176234493\
41997595619882205492902595893836764396553125286017499980906294017030513910305\
506694270267424373837003791739445`133.60494228604833*I, 
    -9.6809790257254831950429152078267398251766254060762957255242551985446901\
40847034455235916895944383174056342423081076836795148928171804719952855967362\
9692341`133.13643427703815 + 0``132.150514997832*I, 
    -61.812137314966942780410301393833431781045521790252597500827409992994740\
11920148592400237438337952413694328140036267063362990142217506330080035895719\
09121843`133.94158875854157 + 11.24891186082644567010931996144740992906906460\
49632620280756881137683156377418580700850220494092241193874124422844215354555\
695589806812145120668680358247974`133.20162551177322*I, 
    -0.0963629894998199922859945514982402227520464392836455355958979130312683\
54708992573099334129196814599462956360750020082641581647689325730947260709600\
3505292`131.1344252626238 + 0.00104839613751611966919246663393742365985047071\
67726391719610539909267720454513276354249128651814386067757732549182649484156\
042886805463843625145123080674`129.1710404100889*I, 
    -13.032592205068509589954164737493355218030689006601786459071985679112737\
96673179923548871191397809693778209742866224179479647582786594250323862270838\
53413493`133.265545804058 + 26.8108713006756430623596064981136576775429988770\
26238319514361291708556317265649231656347188758443996062573235843164952065098\
0504588860772402139784252066897`133.57882592576217*I, 
    -34.732991574388401875679030375732159525985569109190296006893062651031846\
16792568259024561831975143162589228106051941600588156612360076829711713741395\
98630659`133.69125718881037 + 6.906254354462215554868241967540500759343048866\
06146465949017257933984141772099770517180847558301496988356841302017320948265\
214331120002997555297101745978`132.9897575670243*I, 
    37.9931220828217840878426888383085518057733944508848033914100603874152316\
63886849904559782984820742336362078896519379205188688916748856063895199519256\
6564819`133.73021998097948 - 26.385133379798090584182665564999534180707535641\
37503606394793558894845861381656396049822447505071014711911989570500674052839\
22152735575111026003206470569389`133.57187429175784*I, 
    -0.1240106260951925583691554116070387890787474800212006284426309838324870\
72729295023644824146031440936054388189113152302158039166068090630435429943407\
3974969`131.24397389796832 - 0.0524346718646077974699751153957370378030007998\
09091753363488178639456890036103761115753020578582010850336251228660882997522\
2430789320400207124544607316039`130.8701335523725*I, 
    -0.4630656720098302821046999107878941265459025431060359272999345141219439\
51451138860741942148651384790944582517654606396356654228680843204157129498534\
1899936`131.81615758489522 - 18.116804103272221501694277943480818478610686074\
11595480826218199553118345887186684568303830909019309049782940119612915323181\
19428831466052102949721678578295`133.40859658616571*I, 
    15.4396488942277833363375736925311701907580710897741815410409649853519164\
82874818717054628468433649889120536839389438121335787495613624722509307673448\
4805121`133.33915241785806 - 7.9624651146602929406457761750720641288914548916\
85278300615125736597542065281896436633241657779066484291148032372287816087983\
6937498306514710376537915682031`133.05156254043837*I, 
    -0.0151040895947880176357393674995613817473751368549887184128520882961132\
46428420962302756778678430004406797016672154759975919193671491053273892624398\
8176372`130.3296095509517 + 3.10833972914305538809360317120271401365266977479\
36772940050150551860856336549604004543017486734811395107654333581436201477906\
318082488314968879984186979544`132.64304347721088*I, 
    30.4295592162126977593101155059629242733502790277660222678151775278805949\
16804116195110822004750582692453618037826953059269932285417852734619116899548\
4881649`133.6338106593143 - 24.1466360421962993473255422069380046749305889767\
02471280428182757854819283016884396992073157322757764088558833854097346188336\
0404888809203998735154629984797`133.53337163395173*I, 
    -13.228418011636727796585640661393905915959591767640597277242206817349111\
72574890995087641594941117411281489013982153549002380960522134326599140145692\
75791282`133.27202290778692 + 4.205720067990697169066696084025641253125936172\
72257759371804350914211273237758234934773248430075937164428780974237975257316\
39225347817903700054880269658372`132.77435536057774*I, 
    -35.892450046014440709814707108717978321272286064471089835368379468359251\
83580844656953874699722285810898127174204523545448381952067160284254429631748\
50184092`133.70551810244964 - 4.597706790862023974809803019984484728967221765\
50906609294096923359279924109867031401777012919325419007670670123493305202992\
482037107527301413244127442429`132.81305626942577*I, 
    -25.583738656902624112830211566801909461467158282870977123422856520742092\
17553352097065629568319368650459412387196437048186356660164426541765054343123\
13606739`133.55847900785028 - 33.32053912524968895560296365791238251791413135\
85321525455128703536951523208900180567207629027200245469357893041999755490271\
101461355481152917179865209091919`133.67322701749433*I, 
    3.39546525490400529710451668241127823521381552963456298131497022713390302\
06205710365440971071882946739065623893617657020413013834393897526078888692451\
538301`132.6814142886116 - 16.91816056241074094396859551232250501531056794948\
37597069962448174839257907482031679504149621905791002429995270405970990870176\
88218411670951818084367676843`133.37886814016258*I, 
    -36.100969107420722516078283861345922235629616460852975148345990858408460\
21236876423598593853550759617084664804503232737360327371283881245679611428363\
31411598`133.70803385825167 - 133.2630544217234615549811191811449360679081836\
39881671146839961502148478394589806692069615240312639067010503845243957828222\
0528526499123660680315568517468895`134.27522476101367*I, 
    12.9050493558095166654671764967212067989731520991026635468718055752475842\
78573276746663048490518779522609258453858719018263182550382675759048099385492\
8854607`133.26127466768938 - 34.204018316199532942241391323876617789072924935\
85268789435661214958339575956208256218741094489501058596164955884833054348415\
99868374129698859859938830879239`133.68459212815824*I, 
    0.15350944529197764348323719065413592232673262646987257752053764264873164\
81676661936988300835127048695750253795748588498805514228111828495826603996752\
497562`131.33665010019885 + 0``132.150514997832*I, 
    -15.481252055339973657761303904032384943919644357602413085722888975565471\
63858802731305674696431981181018408251024148164583808112973340383530805921124\
40567669`133.34032107942022 + 0``132.150514997832*I, 
    56.1895470509692577943777129562204920096688851099866551144992109172444939\
53827039677660090190648926130732539125922131262850063306895387020418562663254\
256102`133.90017052905384 + 0``132.150514997832*I, 
    5.50426749301091161474563752117497105170133346070442525256975010049280178\
02347966071492803415738674770761121537581538285455895877883289566462638759239\
747547`132.89121452914878 - 19.0265303505313113947985843647640579261144426786\
39718073127957130328408361363023631469677992728706479733487839078768388254822\
897714201664850569097463548904`133.42987459605052*I, 
    75.5216133258245084122560222754918980257262746092234451794535350600662321\
27187050303296889996281494965413454319318322793955049843367867393352157570635\
5713723`134.02858625681029 - 205.90853905235437758339837751344251634557286052\
88759657553603193505350630093598890852750185002790761906354875343017770616884\
355367428773563025265090591337181`134.46418935506887*I, 
    -1.1148272425406437907580542892071018728641764615792515090990850797891828\
90226128141565691567504195394871161842484036117744531473440297349685443391998\
206989`132.19772257066526 + 0``132.150514997832*I, 
    -1.2074966100262356103263051947596161923860849367207157022897642101268942\
37422590414445240926703722961995524083960990730600782860815498879633663017457\
2377165`132.23240091800176 + 19.910124520456720357954638962478112035974398876\
69402122449660186485313402383035723641301623227806550276116929850633090084133\
23985841918341406148832821568996`133.44958897400096*I, 
    3.60562881589773963009493515472966900263121365619702672364438869356481021\
39648345427505644874841787019296387165087800122334076486794940000394531070601\
213433`132.70749601375562 + 25.6325049648307279414772323329506617599239827791\
22239357351743812828394108482795759325103975428281225610050595885371532251820\
450244245206396478877272685547`133.55930604799767*I, 
    -2.7300168548304498247493097631813450644460959154252629319881096473892048\
91201233767529925604341135672102325098419306670493097392963603209383634680808\
5907756`132.58668032616845 + 0``132.150514997832*I, 
    -2.0011298076774909304933973251234432469163660859541043734474775666782805\
49524580816793513323847851310504073681129867680432951450652102521141590094478\
7524289`132.4517902588468 + 0``132.150514997832*I, 
    5.33363498402894370276394257793461147514846791180792357826283177515052138\
55503933385874694228273158077004447387468046446569382500284665744555662372040\
048412`132.87753828855475 + 22.2523914590134460930239067886056023735003271044\
80393969120351560776429377929603358458850610604920250297754041779466067000048\
7582919952293069726319993699931`133.4978916891778*I, 
    -8.2803394989121103136632539254778879683082253103753336729951072082879763\
76004863904812226887617953193832052770513820960750011351103662652045057421980\
1029354`133.06856314131755 - 2.0133354013276071398504225329265970056845093300\
27019916375861946166188424517487013137346028461032712379213081913737129105738\
4836294523320036970252059911662`132.4544311278186*I, 
    5.75907356296219899581007146293114119134663719184128849780951330803021695\
86940739206810000352491676954017065119452684050908575329445968052425010457124\
702976`132.9108676238154 + 10.44255590017767975492745236766484327857576412722\
82747769094748601139217950271379616508426939501764800996279563072393764496568\
293631774027542059280491903836`133.16932180660265*I, 
    -25.117735177692714375916045480954813302833789084943123550847088401679545\
37682024016596482381621348437858262453013661846161257317434421901866147571138\
86726775`133.55049547508767 - 23.05698131061882993936723933443289725346135713\
08943603214655243869640321084068613669220628795336696859869937045918863840941\
424563008434913545605740529877785`133.51331744537188*I, 
    -9.7512287699660771541268966745362938930359585816073846433856422607712160\
97502466615465090349686063017156127465670422330983457293317692743260940760270\
7606168`133.1395743432117 - 1.42971340011659311902169828971290835310947707715\
96404527296508724866519626816634242460025962474716114341213623730288164209306\
383109555264946819986075163879`132.3057639854911*I, 
    26.3052637481244268432628014598370539448147894527373742211955092312715022\
95392462219738418817003431097117295524268311472222563119930058937206921026485\
1567203`133.57055765841417 + 15.737032067287504436510299869765100301837675351\
62778044277313745585495967984099610771805359362047794374815812176633602559054\
28698648595680585573299203376918`133.34743782761248*I, 
    15.4834210223478297647194903185126386994483612263680453356708077880265132\
43185190434432679255377806553364690782844054238819919837771399361289308243553\
4669049`133.34038192103816 + 14.230129628333860601201443154624629270283841418\
55161154531747270697314450913633931050160774367580173886238325342043147516406\
03261489831806674876297004310004`133.3037238541084*I, 
    25.9713989541395497343000864744136407567511004521371639215382687821679540\
70784314993276440772209813014883665689324396244081292453594931437231653081917\
4923642`133.56501034144281 - 14.579748051605368965369196333536361127381518991\
81221929300445899251559304412181523777901774002466931319947048845015488872708\
50111637862412969460923324451643`133.3142650169619*I, 
    6.49870008432881564902518375942047249306297542372489382217340388197652672\
23478927252356640897885461772331984483535000687672470799558158955109780538753\
322635`132.96334149252695 + 0``132.150514997832*I, 
    13.8000449803863568850118729967752797297970280438521899181143338553656404\
26746311327061269998581624507346662643255474725013422159782321089744979152303\
7333966`133.29039549979134 + 0``132.150514997832*I, 
    -21.276501908923838595333083675289678666489898177490652148670240647209464\
72511070426534236945949947573057817251014459660987351424249626028929969425338\
82364867`133.47841522453155 - 0.543249606368914466027332311075980656863125392\
19370104666167420632338011866783314349726834998348435750457699566881225385740\
20893246448834250999128228331785`131.88551441814096*I, 
    10.2273938062628770923424162229140190138886274075073564656554889146853250\
09379021616654179268218069307320716947541561843118163878601345520987297015561\
4972627`133.16027997663127 + 0``132.150514997832*I, 
    -32.806214109682723006355021250804100742389421666655172683443676715685438\
04910412394740819350924131341891048961218115473524114124909103260117297289303\
21236525`133.66647111282208 - 2.368244763572382359043649398416599050187047560\
73294444043418773195683594146161206824774898299371701541609486670419825304186\
1267996610206166090710122375557`132.52494158354145*I, 
    -17.277178249277671235573403043973834723664646066730465428069715139725676\
72417128917883202389685230881321067739794018751101553228830634478248370345560\
99394528`133.38798781173668 - 0.395541398909516948605827414179147578182863058\
30760482147880877600231640749746488542007940192510341211220597390504527297539\
02657400142895741938087760821322`131.74770694300332*I, 
    43.0277664381500921776538070479507895863038785133718275812972682000204551\
80648683891678947689291156889576078566917332645085693632387829846124785321991\
8751585`133.78426380036905 + 22.359440061571017774122843810728319090125186837\
99967303691513622707470816450069714160610681794112503731673369631443657017896\
33106863046455554151178406278745`133.4999759213212*I, 
    12.2091274255036001910020809843137296161310052787711086995384486647648385\
92150052276045478652524515681498521921164952661028417937181896682991530721471\
4291822`133.23719962428055 + 0``132.150514997832*I, 
    -9.2808423904381466463947337696588499493841048319191577730067780916563884\
25610931398625915106464453580733873073617710809245987703968499181787871823861\
3259568`133.11810239527017 + 0``132.150514997832*I, 
    -8.6764581338837786561117174815214101778774985494609977656833609620946860\
87389257789522033257142592124807391806161066483250983310810316452448332857942\
8258782`133.08885747337388 - 25.350134947440521176474508247598646518656762753\
68702034000337484589816334968778091546043590869010796194428827148007922580962\
04959977418855929499561963733777`133.55449527340562*I, 
    9.08069835279317127375077698619743124756204373713336124616420992785233984\
01993736970884758901358431124412317174329981388750257166329541488588316824479\
477058`133.10863424713523 + 0``132.150514997832*I, 
    8.93540344439282393363222122101300401370858768613267183018315260112818444\
49234124353523008842595444921385281165605583948616873244703533853553132359958\
444866`133.10162916404332 + 0``132.150514997832*I, 
    -7.4410412088049624605533537906617064677898436052703209056090809428667777\
11508703999793999836761235909818738809879207310932662522835869776621391185525\
3331464`133.02214870751766 + 0``132.150514997832*I, 
    -3.5466886585175698134235589275137535069211855710259573912036939123856034\
78525701870111970552579532868759911417438479772000632933136793700030998243383\
0209173`132.70033806399707 - 0.4130962604820339093939454641226750990178681822\
73357338175667050115738723510528969188005234886892156723830233958948307166666\
8907725230356355864848579904281`131.76656626141337*I, 
    2.89361512857730346236088291201628537410369165895151486533000425756146294\
77086713742475987823972973823289993509390047075410773089206464854953750787487\
405414`132.61195576419672 - 0.15570505953334466873627092741075106439447170475\
59334357952377270134425942837288527999740557966100341256660875495097030830753\
889761903148098685654847491141`131.34281772274252*I, 
    6.17815895017801878056895470308909995567736315416167218324526211720265592\
49473120410728106975688761498055609617558654979841015500062297501363521830958\
434726`132.94137407536448 + 0``132.150514997832*I, 
    -2.2660156876153544770528212095812074288384410214407349073533589437161921\
19976819088859113280615470952513055691813802566701244679084642205492657389403\
3028804`132.50577790998832 - 0.5186726668456041161763809695653419675210302722\
05280320276020583708012163425485125563360581840958988870122603785325605979395\
645609383530010091998375652854`131.86540835985892*I, 
    5.48035552282507136449637060586273699390465281304901576401091264927965421\
29258971636746672493842823535929934145597120960151819460780861323420356313657\
397559`132.8893237308771 + 0``132.150514997832*I}}, 
  1.5509436541766656*^-134}, {{s12 -> -22/5, s15 -> -9/4, s23 -> -91/100, 
   s34 -> 13/50, s45 -> -9/10, p1s -> 137/50}, 
  {{0, 0, 0, 3/4, 0, 0, 3/4, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 3/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, 0, 0, -1, 0, 
    -1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 
    1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 0, 1, 1, 1, 1}, 
   {0``132., 0``132., -7.8949514541215241261097998102052086012017671438318562\
01231781525883648247767484390521931212187432273908434928076423923860767945414\
1133177055253819893786072`133.04786446171755 - 18.849555921538759430775860299\
67701730518301639625063492584966755384689843771725399176820895205270240789288\
85190796938398825630676573034933903521564487708867`133.42581612090976*I, 
    -1.3624864398705138330102101261695774196018475034558180546963916862621268\
21836465178600506746986093925736263769664935654219035040751281792096771322799\
039443`132.2848471864917 - 4.712388980384689857693965074919254326295754099062\
65873146241688846172460942931349794205223801317560197322212976992345997064076\
69143258733475880391121927216`132.8237561295818*I, 
    -0.7104699307863549332729655391917070274027599543228201354834523678420917\
15046099343257873693028343302657297977445191787051934456432908147146821331992\
8952693`132.00206069984227 - 4.7123889803846898576939650749192543262957540990\
62658731462416888461724609429313497942052238013175601973222129769923459970640\
7669143258733475880391121927216`132.8237561295818*I, 0``132., 
    0.00096188191842954553528665732542792594594221088810742045218885617801367\
74422432108380607501789972852821879341763256333088899372835281892701337337682\
079198`129.13363675872424 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    0.29554155627547513911061966371092290543867722633342933281440440045028865\
84700683990150452588785272958399227342491363549563437178441185476900302836091\
148209`131.62113355375052 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 0``132., 
    4.50462908730835882679686460326832319245053209595509924788635814280117792\
36733081625736450470555016075724573456959441692850589767265338282535275907588\
377861`132.80417403466384 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    3.23700579627440712978193436591089727319812361759310796513243839509973240\
88376428520030919130653728342969194865930201748784495162741485117064328479119\
600604`132.66065847489529 + 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    5.86807740909730220534236138676332853799832181029902472303493868524131842\
29520165520122125442205928185909090495372054568129839547613438096201927712692\
43525`132.9190108320629 + 6.2831853071795864769252867665590057683943387987502\
11641949889184615632812572417997256069650684234135964296173026564613294187689\
2191011644634507188162569622`132.94869486619012*I, 
    4.24301728333623720216551956881352720603956079824935743343029516339211278\
23538105942760108649722434327941401982873483168867276905511752065436580339785\
851061`132.77818979863991 + 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    -5.2633009694143494174065332068034724008011780958879041341545210172557654\
98511656260347954141458288182605623285384282615907178630276075545137016921326\
2524048`132.87177320266187 - 12.566370614359172953850573533118011536788677597\
50042328389977836923126562514483599451213930136846827192859234605312922658837\
53784382023289269014376325139244`133.2497248618541*I, 0``132., 0``132., 
    0``132., 0``132., 0``132., 0``132., 0``132., 
    -0.4526204478437850454165844776444641769519155749202330212081243948111510\
15888027007910133051892731191706776388938366497370464056080423009092249419482\
5505579`131.80624916783324 + 0``132.150514997832*I, 
    -0.7934825282910208900529586735182155133388630035062143899952695304211861\
40707704105269774926184003994461389314898681819252445300589125504432747720387\
5907835`132.05005236628855 + 0``132.150514997832*I, 0``132., 0``132., 
    3.35831637834667087590423389233161434161541354102528427589145967439727416\
18280918189069965886946561158387478638925905186354764115858759420128235800777\
318797`132.67663660532725 + 9.42477796076937971538793014983850865259150819812\
53174629248337769234492188586269958841044760263512039464442595398469199412815\
338286517466951760782243854434`133.12478612524578*I, 
    2.64344270889244426358041073114686351620270847364993226219001212610175391\
03030105245756994981782148907962858795987242275961828040703093689543817426238\
205151`132.572684900248 + 9.4247779607693797153879301498385086525915081981253\
17462924833776923449218858626995884104476026351203946444259539846919941281533\
8286517466951760782243854434`133.12478612524578*I, 
    -3.4457803942519109479240821904228392592153692130686309614538753821888870\
47356205585374673894342866674607643397851224087862480611367861597116749935104\
3216222`132.6878025934618 - 7.85398163397448309615660845819875721049292349843\
77645524373614807695410157155224965700870633552926699553702162832057666177346\
115238764555793133985203212028`133.04560487919818*I, 0``132., 0``132., 
    2.63165048470717470870326660340173620040058904794395206707726050862788274\
92558281301739770707291440913028116426921413079535893151380377725685084606631\
262024`132.5707432069979 + 6.283185307179586476925286766559005768394338798750\
21164194988918461563281257241799725606965068423413596429617302656461329418768\
92191011644634507188162569622`132.94869486619012*I, 
    1.41433909444541240072183985627117573534652026608311914447676505446403759\
41179368647586702883240811442647133994291161056289092301837250688469959528290\
221058`132.30106854392028 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    -0.2368233102621183110909885130639023424675866514409400451611507892806972\
38348699781085957897676114434219099325815063929017311485477636049048413002361\
4835917`131.5249394451226 - 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    0.09851385209182504637020655457030763514622574211114311093813480015009621\
94900227996716817529595090986133075780830454516521145726147061825633434278697\
049403`131.14401229903086 - 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 
    0.60285267584609369686525486530900028530525929263490574797603995562952556\
95558738699881369024043100654209098958002715742880254499182118859428078089303\
276637`131.9307261907609 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    1.96630099763503707541075164880400563085304900697883122312462049806966606\
88345822594267043995694012764393615996415328618159504279530218673098798697861\
280831`132.4441649973943 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0``132., -5.8680774090973022053423613867633285379983218102990247230349386\
85241318422952016552012212544220592818590909049537205456812983954761343809620\
192771269243525`132.9190108320629 - 6.283185307179586476925286766559005768394\
33879875021164194988918461563281257241799725606965068423413596429617302656461\
32941876892191011644634507188162569622`132.94869486619012*I, 0``132., 
    -4.5046290873083588267968646032683231924505320959550992478863581428011779\
23673308162573645047055501607572457345695944169285058976726533828253527590758\
8377861`132.80417403466384 - 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 0``132., 
    1.44138432743785064944240607070546332308128520105256122871515042311238761\
93388255787513176678931240012942915767571977246251645203829221355984737012801\
130739`132.30929479337956 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.45243416362443562379276432718454604062755527112035765409086951547087095\
33007346119553221152044225411387036208816096070502748932156426630565956644628\
132897`132.31261145350874 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    2.82867818889082480144367971254235147069304053216623828895353010892807518\
82358737295173405766481622885294267988582322112578184603674501376957720226523\
900707`132.60209853958426 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    2.15800386418293808652128957727393151546541574506207197675495893006648827\
25584285680020612753769152228646129910620134499189663441827656744706703726111\
238864`132.4845672158396 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266868557394\
098806`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098205783646\
2434132`131.8259694407866 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
76697399562171915795352228868438198651630127858034622970955272098098205783646\
2434132`131.8259694407866 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266868557394\
098806`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287309660757753\
4366511`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    1.34707364796660932256526334634523324232143489813708358152693028177828693\
00606000654665564197422884203726758949712390899016013762024208959415524653647\
861229`132.2799063381958 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    1.34707364796660932256526334634523324232143489813708358152693028177828693\
00606000654665564197422884203726758949712390899016013762024208959415524653647\
861229`132.2799063381958 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241753571365993\
7600302`132.32124729822772 + 0``132.150514997832*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    -1.4816045409242154788784163661971182283716056340291547074265998271497882\
58175273664050784156905873868156750903886993121356217084165029241753571365993\
7600302`132.32124729822772 + 0``132.150514997832*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830378876\
7183255`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830378876\
7183255`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    1.34707364796660932256526334634523324232143489813708358152693028177828693\
00606000654665564197422884203726758949712390899016013762024208959415524653647\
861229`132.2799063381958 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    1.48160454092421547887841636619711822837160563402915470742659982714978825\
81752736640507841569058738681567509038869931213562170841650292417535713659937\
600302`132.32124729822772 + 0``132.150514997832*I, 
    0.81093021621632876395602623092869827314398084692498839522802864828820134\
24978285025355048556346268024919370960907743600173649679803447785283427829863\
840461`132.05949848087653 + 0``132.150514997832*I, 
    -0.1053605156578263012275009808393127983061203729832740725639392336925840\
23240134546488765695462134120766027725910370517148673517013221767115433533251\
6713594`131.17319288532482 + 0``132.150514997832*I, 
    -0.0943106794712413268771427243602300807598503029154776471882201413341006\
89278225513284761248150835580921615681785958634723563144180501239656149537833\
7753844`131.12507587161727 + 0``132.150514997832*I, 
    -1.3470736479666093225652633463452332423214348981370835815269302817782869\
30060600065466556419742288420372675894971239089901601376202420895941552465364\
7861229`132.2799063381958 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -5.2633009694143494174065332068034724008011780958879041341545210172557654\
98511656260347954141458288182605623285384282615907178630276075545137016921326\
2524048`132.87177320266187 - 12.566370614359172953850573533118011536788677597\
50042328389977836923126562514483599451213930136846827192859234605312922658837\
53784382023289269014376325139244`133.2497248618541*I, 
    0.33911572756663046586882400627591969888500256698980896442263203318989314\
85827259635876880581886434206541236427143738265800072629926637522873017654178\
501752`131.68086292986018 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    -0.1345308929576061563131530198518849860501707358920711258996695453715013\
28114673598584227737163585447784075008915754031454615707962608345810669262314\
5922566`131.27933702269414 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.53614343175028055860923711541653496917745405121209518629890163349008558\
75627715629310515641076616178807387988804647298842364082220761174138818298711\
451169`131.8797959876827 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    2.69414729593321864513052669269046648464286979627416716305386056355657386\
01212001309331128394845768407453517899424781798032027524048417918848735835744\
473265`132.58093633385977 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 36.8495780828454564102842104048015166372187087917\
57399334032655487052963538750096960967859705114605408180515734686973565065890\
7715817234422852550403983705012`133.71694751750763 - 
     97.880517661462345450993276383304294889447914863238110175467484302302538\
37419186875790180666551883867577937326797344364677181600385702437024748606671\
29470361`134.14121125537446*I, 12.0144555160178614157863959715120229325172731\
70493279340687433314707570387114412806760055196971092420943232526864459159372\
4367464624049407005080648287475588`133.2302190915947 - 
     24.564751070279423734353472610430710892402708492898212311550190688240751\
68692265044530683185430014211743553038084131803164352497004929993727167111020\
81866668`133.54082736535221*I, 19.6247871866685619975340861958279330687199683\
57353323453509956899976085928857228677348512972755176022562517176804087439161\
8255741156519482434673316814884032`133.44331995373813 - 
     10.873058083348388181406888927430329141075267050443832657298742196141981\
52145428827801607073793093126516504540634344691301388891678746386042763432346\
73930148`133.18686670585006*I, 0``132.150514997832 + 0``132.150514997832*I, 
    12.4217353505952395160605573003963844405134789658761203640970379372395104\
40844167504809078190969770083185694175330471296116439555843018521052346304957\
3926642`133.24469727004467 - 29.754869616769664447216878844769031925141218143\
68653407989837892909909679518424244617331067543755513572207027911789008936652\
72479977656696827928711355841984`133.62407304939663*I, 
    21.1738683029813399783548175391979631683401436325560298005890333058905815\
08992196953888684912872687752362329174747550771316876535320538306444721914774\
752371`133.47631520536345 - 11.1151882089128308030064665295037206066301512863\
71368173751770395563607353949248131534875854956036050291010939791529046232148\
9882147515912312517111261102964`133.19643181865922*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -5.3600665426664550783037255971831626866281357363327426440107663367457111\
60855069205640468968666922498573129489034553105651796399826049492256982254410\
8834221`132.87968517911685 + 29.334042675656908481934310227071261316649262200\
49745710641732216648032460591474961976099422162113561361003192284234733146610\
46130162741179590023246521535829`133.61788691729882*I, 
    -8.0881092605182945293785129984570687682759965186488528220720952199200423\
21693058145015242955140861992624972599985752645195654283638743010220096896735\
0269067`133.05836200724477 + 29.411872769990426301527384456763448239111243492\
46966413273070806287523263257397290782929322538275986040554456570060718088744\
89011661857043012734609765079636`133.61903767646277*I, 
    1.67295829484026419147891683250036933777347253012489704214793262049834946\
97557082600229334389204997532422554180858735443524640756139760199815183243595\
806867`132.37400011240675 + 37.4113028112446781728873680144634123916246867209\
76451961165803058891974946303550309928705853664489194625727869947106766489924\
8600559499066421759067022036684`133.72351783016498*I, 
    -3.1344066642593839061246527655423728889195097345832766484035880249856240\
93791240759518431570618850021331812940471325210699854134793902763732847137835\
9232516`132.6466703398645 + 36.4478016926396384384372200176757113755038738724\
20450592665637386903799418295458374539847591983473613187834159608312285767096\
2675261505420635744450004476774`133.71218633730226*I, 
    -1.1312718904324667986822569188491493670949661019523970198236976752063474\
59961739755861504528980583054944035700625110901955168815258422573769867279858\
0830319`132.20408199384818 - 33.631088809028201422422373776965915665982808662\
74709149582982320804331412451923389274164205470667001961100601492525089313567\
53745685354898084563585992444096`133.67725592569073*I, 
    0``132.150514997832 + 0``132.150514997832*I, 2.83326357074428721010179720\
49782628783106520266371217812462713813298046101474566962146696129732847978253\
582706579531947800359904378936125656223816275425083`132.60280197545706 + 
     5.2185679643071230583971810097613714247771673917781515478080534536999403\
63231581579401561533716563680778336726660527134871945574762125178988685326000\
441317`132.86806634173018*I, 0``132.150514997832 + 0``132.150514997832*I, 
    4.97219669397291073918291178244017282097463572853649821724738314678693060\
35645713390788811190785420078753116774106209348238573343261727469340350389197\
262993`132.84706329829586 + 9.50196719558859999425306874337461727384147222996\
19762008416551722402315662310532142285055325649081879896014950035422456453954\
689489332712872877759732237613`133.12832852456773*I, 
    0``132.150514997832 + 0``132.150514997832*I, 6.24937643301433128804370238\
78117121580260706608459612206964571101383421434315084622922508564322617249663\
783377859633047281956807254751294893198208007458552`132.94635168314227 - 
     6.5285218544059117961177769822137300570604442740361666743680981508689144\
20472126417628734417360702149135240342210372086642110463705396763782147041570\
0747132`132.96532986009595*I, 6.221489654488562641857022260751304064899036529\
75755993370383517775372677177120968711257452330556125164859203417852961273598\
90154061674236567574060805687346`132.9444093811187 - 
     7.0913018404180306559258385210284251679587942782993879306546006835726206\
36761684962426635946787248148491238615278615113946093382109588505813930278829\
9462636`133.00124096929284*I, 1.045171565690441484703873081958647990860187373\
88451685571455133424102991448055245397015013707719624327177234035327889059589\
40460660391414019057324571895844`132.1697025838933 + 0``132.150514997832*I, 
    2.15771390352315550498332148155950706073465097190963772207521540989459178\
08607816192423220101224417602666169837580539341510687704325949601743792369160\
940791`132.48450885784612 + 0``132.150514997832*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530101281725861\
1202328`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522006108052768357615`133.1453750654576*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -24.726066252041547538083587360943097010792249418414820241409981726664122\
66103355548319288688851054209443989830871675390677737570410864909761661248296\
74444354`133.54367002640834 + 23.51425399536102367669465646170877818964011118\
80146862371784566263147940430802415464811723202117412053573202980923078185568\
427133552123007318908950630262312`133.52184620286445*I, 
    -27.346056432044054262096008901758519828418040605901863877685638594303184\
85400481964722799514041043112018219885580220198221121815784004457654382295913\
02838958`133.58740970351835 + 18.27375231022666935236844735276514668520691807\
73008873070907568364157481633252565543357168493312090403912393694916701021030\
12894617365790663785986661131982`133.4123427318459*I, 
    14.5806593144407169243046843241443520858641926018581416527185209406149273\
84123594254522162228451612926891025940386157309209833299511905257854351615827\
3862123`133.31429216037017 - 24.013807599645284262607145178273055016507495942\
59113426269011580923302646810468397944958716217187886538425251062512881132586\
32503905304645810722426971305206`133.53097602454503*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 10.3115228601912832017758872933579183581125488002\
06048066972550009794125908921675621318892370088401926919863310568667368537815\
7691673760399900253025837034388`133.16383780675645 - 
     3.9025954647578214121254682685141788633727094989123211455425744347042559\
76698933957768982522560100161904764481620586782627376974620825450385920251986\
3052416`132.74186853334876*I, -12.2780433182634604605027274405902562631305071\
62162751333621160824522039943020048687714661139131663513473855820979216370879\
5933758815541645651934049298010111`133.23964415911684 + 
     2.2563422147878859791409122778084360160331258289321497425825461458005376\
80423174726469201024450151128146618718901089772918392543778000044690730116830\
8759271`132.50391996669066*I, 10.26597757620706701772677769378630777513645521\
41685229446438840219897329047535797240453895115131393449296685249075838096550\
405548821738654846793281589508166`133.16191530913605 + 
     1.7040642595478795335419501696556116398345739470675412374314515995242933\
34895138516254297562620555966062616428923632251754219931493009246746337928190\
6566157`132.38200096563406*I, 10.21367962376208552927861360321475179793429478\
46269280234500900735319264839957529337667362272219317964599832676316874178612\
848114921955557419608246383193854`133.15969722889074 + 
     1.5504073320879073454725561099963761386087808031177142661943026853539652\
14957819657229273111424179875141720779039961838128662090001671388489520574544\
393775`132.34096081138142*I, 0``132.150514997832 + 0``132.150514997832*I, 
    7.47582507214759308729806581762040769172178672675570974855061090421820272\
36373261244430587855165681823956572551335981322921315564797639871847391159836\
70917`133.02417412854177 + 1.862111866848895599305679321746908782284325579981\
23350753679933920420353568326964841221280664297656606091113414936830838691925\
51291246349912586238261799139`132.42052076561365*I, 
    0``132.150514997832 + 0``132.150514997832*I, 8.91772512104725663812921252\
71382587935046455445659638544347537746000497079891379122014079183938832724272\
995347698967985246135522345403710508379382711198204`133.1007690794078 - 
     3.3280066796413451135577269125914122504541840708070882608113889016541415\
72578322352454266014494436452225628764127203749336083022819341097471383834041\
4000137`132.6726991871239*I, -3.022689808309600913662477949522234709422113607\
04236106956048020829771374605091946027031143919861558312795294549091190548035\
32229116169880913645092071102284`132.630908579528 - 
     3.1874392742835270920656269856504329390758155283094540077578764675846614\
51295409845782504887539813219779813376863684268546107072142067965343156692000\
1525112`132.6539569173619*I, -5.775338904347624258095067402115516438378136782\
02773949647680999130184169869898542616433670032578314073299556542677482388667\
96226281955096945250362894468317`132.91209247210517 - 
     5.1659594475992041664073316258456089892235728954384815171684364786318296\
97591764803367251431746206995583167897841434895091805505457491879514204871146\
7708171`132.86366599050302*I, 0``132.150514997832 + 0``132.150514997832*I, 
    1.95293430950978956476265441778094587967340758936565578105633592944625240\
38000020167932133154555811486697204734219334342182092010492739080302940329722\
478205`132.44120263308236 - 37.4113028112446781728873680144634123916246867209\
76451961165803058891974946303550309928705853664489194625727869947106766489924\
8600559499066170369660632983052`133.72351783016498*I, 
    0``132.150514997832 + 0``132.150514997832*I, 9.67570595656469913491662043\
45534709665994512041082375221980603852569176548254842089294998156287616856778\
924679892177705481224674054079558504729346912376686`133.13619765957003 - 
     29.334042675656908481934310227071261316649262200497457106417322166480324\
60591474961976099422162113561361003192284234733146610461301627411796042961545\
37849096`133.61788691729882*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -6.0553304949015083414354592395155283614076739551039818221507300530878173\
73017434128551188051547248133111912275024298488191940368538576897436687227664\
5284422`132.9326528493895 + 4.52824241407821664474841055851781969716762134463\
56556698147851895214659855758407057856116171276537734404197545473648053216845\
462201741613461840956091051565`132.8064446660737*I, 
    -4.8449704741938343450408353261334921277799582931543183785556027554470571\
77840663286890021207849200120635546554329069954951625801136275681651958653415\
9962863`132.83580613258644 + 4.5629564982653626559966571627726863061735649826\
11452096553632898094465606588599202228800946020615733661572483019484149902566\
9889015068238967647559318963969`132.80976132620287*I, 
    -3.8955643473440641090374842259153900187348941397051565278240271821831040\
97994975980804833325143696856809631884710744917261368473379034529080624430108\
8727921`132.74108538029844 + 13.629872800191810499155835186139741926974893968\
51889905208293839310126742826245407300522030496921851242921686095258408676873\
01490086986905390893438770204035`133.28500680066355*I, 
    -4.7657958384933987221517109072419013802346957739729799403248086374079708\
54807673312426614033439097210896609188636886418036524257303613847756847193333\
9743754`132.828650431538 + 11.65135262687613342481413054594456587682713660138\
98715426723783820540991819660991154204737607628247366258623399748334602230317\
156932747763661752743783105647`133.21689134416303*I, 
    2.31931549248496236040647880895831974206880479445770444849521707565035784\
70374245140014857712064357190490144443667082796853298775304459663419365583728\
769305`132.51587482681748 + 0.33329694049715173992554380893612248110557432906\
45019520011620170336183823538008169240511628599654306401877722483466869742801\
550054450436240246253876679872`131.67334632489997*I, 
    3.05964576282723201082992823325906074890354864129584545407426739327159005\
47818140117085750475031575390018249389822919843699283328155956694250254464924\
550907`132.6361861458316 + 1.349436584113652488237364598113355183841026739629\
97176594495781089635155127441954474172010343104568553382361028336818775303926\
5290465605716851988709142501`132.28066747782003*I, 
    2.87021952526191830726924748871508891779208706089060616576005856630368091\
88783512476529332212778267536992302641493332736696111003418722938972544594745\
594697`132.60843011232342 + 3.38056527413724845456891862222429366954237860309\
86693059951347970116304632105912783607767496077961465323469600802110540788777\
67910522819359927782962240951`132.6795043238234*I, 
    1.51617328211024884149432318928297612466530374096646316926579023113544675\
19030104269160301899591945861913305563505543906225075892284232035692422353617\
008591`132.33126383709882 + 4.66930468848654756777128092646513076572347366358\
79966356743807106420202509930892277853052636786666230466213694104540375278701\
184968864353932988358548564857`132.81976721192365*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301025209661592\
939114`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
53965835452210124807414843939`133.1453750654576*I, 
    -10.709756083067738295905985461697950962116071469600744996071060054869350\
91612088097691145774881628476598674333697161221135466997985425938467879471998\
12179445`133.18029457762893 - 5.705900835961465359322732898086972849520222036\
58299937685497432509252347343181364232190810777854577855996831692340451178369\
38296331163657339239561478888226`132.9068392175244*I, 
    -8.2644477740493232571050865537003268330525992562983768792281366962778541\
31375004809689981612109538782283012148953581454250156154432648978345821923776\
5093955`133.0677288373855 + 1.34080313979468955268278357286738675809180581632\
62016620569087219368045342804308600031067295878405536606063776836805367755774\
740781061959972726973813544772`132.27788001611842*I, 
    -9.8089431833770284460881798585211210873504187881438761717350721073966616\
62128562600887182882572813639536458621117816013099815549263868117312010538027\
7769802`133.14213721679693 - 0.6030029493338415104106744630729226830500079128\
27029420614803580537364091003165601138450485725591261921595414821950745189238\
516555985055618867406016505747`131.93083443414508*I, 
    2.43837329707251146721297917690124017025190338941447288641799755401173421\
08827307355166917957461766153751308564478925081596340364939530467229352071808\
452956`132.53761519150498 + 0``132.150514997832*I, 
    0.55595569218382273589461640563446980279568184869691787200244922623247301\
50473621012444472429144094118570655404381710905284634207019538437645861175781\
702643`131.8955551789701 + 0``132.150514997832*I, 3.2382561965641081430505238\
74334613553158543886935334322714101364250972446462177671027304009122073677619\
4030561011538427922283376663327523144252804662709813`132.66082620307472 + 
     0.1803616843373511582389656095072894407722470069383091773369466845742193\
05404887442816237619766361821399041647640931197231146448876431233487076279314\
1473061`131.40665928021616*I, 1.828436396360901384902239320781684573777692304\
83438875223458916431350753616623929993104831155004056347593074108750757576071\
14959142682503212569382220351432`132.41259485548395 + 
     0.3435411266624125518252048361187363151566420589011939944431875327971966\
60608268302644963074984140299201319510834688126072172962654411365461811026998\
1597637`131.68649373344414*I, -7.27353355154040945714601341561320217940606616\
18241161123022100486816243730285849143864882315456392130659578939239180655159\
559714577112464427534021181355891`133.01226044433244 - 
     9.3420620151096658792537343163119372141305211854531999507415063082537823\
14344271458131201816327345267210270956840540021891313620923711406049255307692\
8053401`133.1209577437564*I, -7.217759994488872164772653161492385993151997899\
64731353831696618391239362970798736402713556529223826643038528670905068153154\
26408190958347774349848945392064`133.00891743460204 - 
     8.2165020430854281596376112386825469923338211769267574381685012428463698\
81765154368535398757474253268498274410704053967283347784115327921990619002484\
202263`133.06520196540762*I, -7.232529954619176899919572451129666286861127532\
31842313788283961947321158581123067145247822972330338216749659368962723298841\
40595132769920477075762538398613`133.00980523885218 + 
     8.4639133525926063327485035602941329377513210730804175349145019144694377\
30670689269637968873223011516846048963111149191676924643551206811020765032819\
7691723`133.07808620655388*I, -1.37268498226314208150703826041135369784218112\
20478520319829049275865220744549843447159145968496393320491112440177059137556\
204066233192470916572561767888729`132.28808588018023 + 0``132.150514997832*I, 
    0.16485921785145149962566271731092013835182274452723195494113065090943681\
11730319263198879096892487288725605282685866607127238137106256880438867061586\
271911`131.36762823290292 + 0``132.150514997832*I, 
    0.81136619516443015704772286972788747880767628703818170329734063935223721\
44110861121671750256021696218320834986380287657384898745006030740406161688347\
64386`132.05973190709213 + 0``132.150514997832*I, 0.8135725291617859979928506\
35337436237777188305847966012483073565107676987693348779131517878636324933956\
8530715616289394221374370175449072318515118026240401`132.0609112737412 + 
     0``132.150514997832*I, 8.87746402146740333639198761777569147608007743352\
52215756183978488432190562144315452861071303430620874715009126519644236680427\
842002819998666571952141324991`133.09880391870317 - 
     8.4639133525926063327485035602941329377513210730804175349145019144694377\
30670689269637968873223011516846048963111149191676924643551206811018148333016\
7784065`133.07808620655388*I, 36.97815228665564720819389931156795731036708679\
05001944794699016357548132816604504601061680457979353284577210295997212638011\
937275276330197090378475324906489`133.71846020449945 - 
     45.626298227780599563795184584688211661473757079838569785445378033614796\
34351106611376111502197059662549566454976353659049142261095660497979207253412\
32766368`133.80973023266947*I, -21.326643130685421107107407184449656125008625\
10656422575978368237716068949656832636650118828935956686036055374103953908401\
57030436227248963642551482008759125`133.4794374995754 + 
     2.1307269568801680054292065012107870226412337823307279266056114162304203\
95745124988939617075519207748030137371732044916345903922347616271063511945794\
9149759`132.4790427982183*I, -6.570686986812920303037655984186507534191874901\
20854184902097074314568921566638492985987887345073996191705556501666217030758\
72115975353650245872979806083342`132.96812577667404 - 
     0.4226412649964903521717088535656332422777609058887202432778568959631447\
85598278158322212865959229440522553767181019547958092067679553822127551112888\
8937349`131.77648689538825*I, -6.43601137768842187220284723291864225927490695\
14639881269935475319643465952087655097589333005594982188070814078660738784894\
446585183807280431725213357982601`132.95913180101272 + 
     1.6843442664571021045079884089861230732484478752273956565000962547340011\
94888699162648069804571980852861925888518368662847750436732517561461195338004\
8445747`132.37694586037685*I, -17.7549280429348066727839752355513829521601548\
67050443151236795697686438112428863090572214260686124174943001825303928847336\
0855684005639997489354277942865485`133.39983391436715 + 
     16.927826705185212665497007120588265875502642146160835069829003828938875\
46134137853927593774644602303369209792622229838335384928710241362204740943960\
19772967`133.37911620221786*I}, {0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 255.928865074131565899332030\
54256569607261884467200921985541830579777194528733585507376680819704696444385\
4769725496082143052214586803879171963671814204550785`134.5586342686174 - 
     115.07367736154732454956470073746907878919424997744065124811742898932767\
18032585797550606614773795478278711506541964562195254358363934611787362330503\
766874708`134.21149098971534*I, 65.142566656965686803056514547698307410689559\
11605661391499459262084338686011661280769626615157623056366919757520285140946\
42722943366672745373062210447608946`133.96437986386616 - 
     0.5754762325046321057811149998388637708267582354041148166463640027706251\
95946763469302337966042953133939627630173515339441164047490156229773335502123\
6943728`131.91054238955934*I, 36.85118778386763887972900801037382215647933555\
15352017895506727506077523918431669666968730973551739589641845934294281208790\
31207589180818365415186302018723`133.71696648838977 + 
     35.922973301258231434452593764110558840576843465793250902663987362370668\
26384854921384354254109172137609294722445951433544822628092399262873053702939\
76320708`133.70588727334643*I, 0``132.150514997832 + 0``132.150514997832*I, 
    76.1729680991391529948193390859648373745705998094284210517958386806659199\
01733765222651452864740281038827642574531684148178865738226342647624787613522\
7350634`134.0323158761504 - 48.4103362897410730252842543224686681054477848139\
60745149906227074097290877282208499623458892060928463155951046837966151363053\
8411565235266340279211747225978`133.83545309737582*I, 
    43.0598239520747415506035286132373182259839068807258558617112904310881582\
54845541279167673052794002218147404283791976596562928843109048016165055858314\
2474435`133.78458724773193 + 24.442252271963306676544869737497048574349274733\
04730747934960138511018499033484581499201610194556643744111065120437769404806\
72005518174462549993771578283654`133.53865622003335*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -58.873259331750180609257941562440866001096260581466197131381221130928807\
75383506531019483600212706579210768158429942186413592314020125100609605813188\
89844685`133.9204330776498 + 50.886489491789512705999981778386665770612058894\
45939205851243921146091613889165821225452809401733926212589347063259393280506\
64250703576301276988093356942981`133.85711748904856*I, 
    -73.289229228765546317192760542710209093237605073585320276990791417178154\
81322384154586432058426492076537175725825276742171730688315637740953402012898\
10071032`134.01555515214272 + 38.40832672113221276144453473636522346475710891\
76054901680626875497741163829190408273652020637572126519694360750901996224471\
679255554084908758661537628583262`133.73494038514275*I, 
    -61.731582324493256263723821016326156752805259677847403747412666006228366\
24367393676354354187473331416683978263136654025470157161105068886897992228621\
46418167`133.94102240692268 + 94.46622757367219097802118225016788019409697368\
73032790947891475682202022685639711704780457384691783973758536331529037648592\
995686308141255463022392431832407`134.1257915703635*I, 
    -75.517034817712627211068740569498834247861783935720940288023680108496272\
87445558869090718470152608430660238581476042705192210072503154801614671951511\
8179445`134.02855992684994 + 78.829676232790831822860072182188903921017559619\
70157615332140096521207988246004169010697155873485619067402921957607370886662\
86956449506448304496249440253291`134.04720474067548*I, 
    42.3056806609425438297727488594631100690455991446785605535156423521840409\
73345995652110566853866349143597718986779644184682525191137991730591588735276\
8523516`133.77691368468834 - 26.532357153319777162685973170321899387408410383\
33447159744007187604933761088411455498918399317085424552377567989438926561347\
82698140195725283869219795655381`133.57429083255633*I, 
    -0.1158888230912860991460145328243375000978069004365251110282551646753855\
18981709419814467390934291755671595978091298295887808049229924813906922911168\
7328768`131.21455655024212 + 0.0947911050410149927076792136996065311412091086\
81716042651728945444455160406299918197849983093834357556488308999741241773886\
3337338777975208241095805079678`131.1272825839797*I, 
    -5.5136445768005927257216534022951613141093887592863547037876051907560798\
90515238705920929651957101135082232711438339154334997798447887494869830278130\
0306347`132.891953764805 + 5.217978201131907973034597645382029469311359193475\
07055602608125568988291005528096521383094011752498559020200363316597803968012\
93050862568629703304377143399`132.86801725827118*I, 
    -0.2317776461825721982920290656486750001956138008730502220565103293507710\
37963418839628934781868583511343191956182596591775616098459849627817900754193\
0450012`131.5155865459061 + 0.18958221008202998541535842739921306228241821736\
34320853034578908889103208125998363956999661876687151129766179994824835477726\
674677555950614766741577992398`131.4283125796437*I, 
    -3.7119365229273712800601482591200422521149674218338099612817879269726633\
91707177653781677603854750837327262741035508677962538200785072387452957639003\
1674469`132.7201155386606 + 17.0276035602461794924721242968841965607209260112\
95662032205227675734083900460715047011821774933108059149593646863604858634509\
601994271777138648417879889901`133.38166852813194*I, 
    -0.2317776461825721982920290656486750001956138008730502220565103293507710\
37963418839628934781868583511343191956182596591775616098459849627812918902096\
1845146`131.5155865459061 + 0.18958221008202998541535842739921306228241821736\
34320853034578908889103208125998363956999661876687151129766179994824835477726\
67467755595027002513176860359`131.4283125796437*I, 
    24.9799407156809588005231539864880168128942931235592117572054501347044137\
38767473472831646049213704463954373970816577569023631504999106780477769612814\
2432378`133.54810640117023 + 13.268339455295350016228753062333824256334996772\
77019144724071701757444592704461055736342828126080705693914433182592205851796\
26530464572433741055193222570487`133.27333157174937*I, 
    20.5489113307596988498352464055241607450574904504635817021053543630366074\
80720963651558292525538449821780242000795495487246482970135432887495315617379\
1619739`133.46330381598725 + 14.433660843003378206993020841578828217505555045\
52343378841989616286923004442031263993620633312910640385452592061238672385690\
95181504181767840053269485112289`133.30989149401736*I, 
    -0.4134002322561998676459258150521233184541636742475098323895523067791733\
97305296149102258146525445918225370907333996534949166437445140914623768203520\
5632193`131.76688571411833 + 8.5830386700923428230584149750191651001386106783\
49264110095733733343462899778520155016784445076917726762010421188034336065884\
4100650722025345025874427475733`133.08415606703522*I, 
    0.29379275778868054975213246533742754855697472164157160723484377742305963\
76263308535861521092615616114690766642202784892072349377604692771516108562851\
54836`131.61855608373423 + 17.63133794799248571206659311951155606295307487064\
55727443850268698159993212730543401572304448020287877277170535066999177487711\
772213046885131301075433908531`133.39680026766862*I, 
    32.2505663528150642389758692085477909228601438123429594938654278253374865\
54434598834776370163189000606098941980280630934601202246404465065798036482352\
0858898`133.659052343524 - 41.46494915336741602417859374162914043868109260327\
74809015138031865389149819696569858779321792559193970307819450981387728369475\
235562221218898733400157237613`133.76819613499455*I, 
    -0.1158888230912860991460145328243375000978069004365251110282551646753855\
18981709419814467390934291755671595978091298295887808049229924813915930449035\
877836`131.21455655024212 + 0.09479110504101499270767921369960653114120910868\
17160426517289454444551604062999181978499830938343575564883089997412417738863\
337338777975230558564214750081`131.1272825839797*I, 
    -77.496420714402185079677220998599769044724649717151911332247095390474559\
68428290871541591349079853776001995816041154363830590585359464003916124692685\
15242308`134.03979664227532 - 13.95694861808423155326077182290718109795866210\
26966918075110713715371684113867191382148080129091353399934124458544527858394\
538362922795997064455943301541889`133.2953054774959*I, 
    -67.304923791855468012173011726548414215748636346842253021905588464306076\
77272052006179257276814236497399244034901060036072177005431038285893629160948\
86255356`133.97856183467727 - 37.34114716148113156577654746708510138141757077\
99785414728834436473774263423069554244090281451148272019726681639507028030008\
154729487160949361689269600329992`133.72270265365844*I, 
    72.1034450456864342945569502699187238825981039983139510012153776805691265\
41691184976299144230034970982496841077723220837307415617207649992479309782096\
6505923`134.00847101329467 - 6.1265015514316224010052762833844741613113630893\
15582280177973302924895672510145925865562366262324057651965729059390947143939\
6218079488415290704736368887078`132.93772754565725*I, 
    -0.1158888230912860991460145328243375000978069004365251110282551646753855\
18981709419814467390934291755671595978091298295887808049229924813868402571176\
8510404`131.21455655024212 + 0.0947911050410149927076792136996065311412091086\
81716042651728945444455160406299918197849983093834357556488308999741241773886\
3337338777975095636918773475781`131.1272825839797*I, 
    0``132.150514997832 + 0``132.150514997832*I, 18.1107705968131358817492145\
98440046654940739965220389310112220942005443309030758413611399609589892405354\
5872183449483796172418876938031603151773319316308155`133.4084519273743 - 
     38.443119541607906941731247377267484925730811189542019003298601824758961\
60638598573325478656392318158891639046246490090419061712272744696784172150308\
24284565`133.7353336199278*I, -2.50821709297603984149566992021657254884637297\
03939356686938983611637591525350345627132550784166168873530894704573627111266\
917391345002862455806059197208122`132.54988012098002 - 
     16.248356781705549704101662244060232128722115565712903443878245920426684\
48399259251253757916750896116223663322632922893728253772969952000867727830583\
61758666`133.36132444457937*I, -2.1333798030843999359675305941513188076142254\
35759165499825014138821146398841086237777903537175600477752864036484192701968\
441087107388362413685508213323779`132.4795831770978 + 
     23.847383651308869112124029258076867171465547572950106189872684731969910\
23644557002803549678616212908427976644610420249619096722222788498055005370430\
17361844`133.52795573642288*I, 1.90333046375743775565462932084249080403587868\
01344013554057947713035182961132117033301810150870932009219759347042146135855\
744682212949369379483631450631462`132.4300291965901 + 
     25.397560901562029117390828859046036759263895161940725966842681575069872\
75891463172937642600672428947837007956312323087223048056430394121102090385631\
95613332`133.55530700823712*I, -1.7681841291501321528301858339632153329434975\
12651943571915455462659971677409820581515069591960711962382866779804084276902\
3786828651041347883330412325354096`132.3980424859469 - 
     5.8118109587239181899126892187255157866107675816482194723430627655922177\
51047351508565237761917057050232248462648059285379612780101463790592821284993\
6128532`132.91482647735367*I, 21.19463780656644530580881115336188579663708955\
51460317303309720873745904124553017248262208339127187013511285340142560648626\
900599900533614038507029449919019`133.47674099717673 - 
     25.118189959356773250121612548907052645212925306697213334836588748571236\
22634075545974956439959810989880646130894105431005466576303222280221835569845\
32834976`133.55050333835155*I, -3.6902995489756089790391002869414244144837601\
16372707005347544157090527300828218597472188081096565531299750563743120141552\
7207605480274990646917610329733992`132.7175766179713 - 
     9.1619831184381774471599648432142689960260262368626929617341679146883245\
81911612498255909869574853751508296071763034836300119632477993507309466616616\
7880054`133.1125044850564*I, 14.022159495542017011239695003396071096994854323\
40760201519094322906546046969225426273043214665782556733080685512451757892585\
67664913135198660074259640461475`133.2973299005337 - 
     42.450439846222824044633417998089309294830258601359057468754091680502577\
48889062699285417971502269478903976384757609330604789520878231813180950029484\
93452555`133.77839719233654*I, 1.87815708320983685363790540562784154336083641\
22292024183388152941396819047695881707090065658685004359888235425299917374940\
344217828172165277915125204772259`132.42424691031923 - 
     16.759728762823752364598853668656789261104833013737601453844888827506075\
65802592369774846667014018261994895100168710540306139022809951328990276805677\
69510249`133.37478198362015*I, 1.63480259320217103848950711699990386873084752\
40290520644776183387126319637985756102563877303614431585711132681694021550261\
935750275066450173877509876158432`132.36398031577082 - 
     29.253131463961523103928204108481853862843379751916305211101926453662139\
58996832580017213045893117873792249053983232519075777767211610945839384727820\
58707584`133.61668736071945*I, -1.8944213155524020140552220724196174489341411\
05435641757351700102198710251680098474224769269864498934701539339401487365993\
3125779430523183851589971238209776`132.42799156947464 - 
     1.2730927256794544875401088773040323786186025057641640651453764757355717\
94609037724247208384448813349331154651774347180602426580200212341912938939128\
2802494`132.25537503446628*I, 103.1900993230126210799974970014909687937481901\
59840127551918100179543462964056733807799538901553716570827494065462117006719\
5552386431869841160930498307655711`134.16415302830487 - 
     69.878242380271634432306275089520756284159063646056484138389854857109620\
44546880823089116425793199058849584480185072513063473081036478929745744148885\
87388376`133.99485697064333*I, -2.6653710098992480192905177790338245387308941\
74444905219020526244021613841630547575551693999753446565997859225891861314199\
3927450382377398918315296093210017`132.5762726676063 - 
     2.0157233035685601106083639514297110557003672655396483548957246286811617\
32197935961720841211371679302764902750153248713223582178881482816091221696495\
721503`132.45494591450398*I, 99.575786290606948039760955993160202543684213521\
10423060022033231883342810852108991633003404709470864018520501031436027063239\
40160829956287049887327146379485`134.14866874229148 - 
     21.249604969882595011238004327996345994302495907509534669513746510429959\
08616596896043891004484121756838372983249348819473250506806732340720249047868\
90092836`133.47786585875974*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -18.463387910453339846498917965722379696539156991093893185500328305336778\
27464999844837410424970869162359974082527755094857353940818021996818722881499\
71738935`133.41682639202 - 8.153520586373346822160153522063583336120861098872\
16067590069581330190975326822468107395825241338276703418831290730930224158503\
92219509878197328039333203012`133.0618601698962*I, 
    -16.079432665411640711132726702797390021117205977869292865492398735925708\
35251741852641183706954543974618335701675635959949626784452029338762700423656\
73496435`133.35678571919544 - 4.521803493887810674313692889166518800051935446\
51522684470358249621975403634497001156281251391253010406958395928698494214115\
3204258993717740286171596454361`132.80582668291464*I, 
    -23.359242886904312947501846535773061368033632986420299409918869169592134\
64205447725092056656435941371080372572181434127634134879042465253322376218115\
34004772`133.51897376027202 + 21.73125963889299524101902960801644130842698031\
33064398477429598645050916973100425097223742224091326290888896508468307922146\
018163437284500115312441999929446`133.48759989849054*I, 
    -24.759961514975882382102930146683260957672467554571013469897282807999292\
31416402632984681079508345536552099475023353915168190272527320037210819900924\
80053305`133.54426496314588 + 10.18893360536682412513470987502053681027214062\
60612221460344164225961114140293652519152474110291975947938791619525630185826\
024576113928333073214255567114602`133.15864373006806*I, 
    -17.547696616535023396296129799249066309775320625699972444970808198454744\
44242571269002074663450921908027195303318582319241263869161330289877351375772\
46334707`133.39473511507938 - 0.686680168591197638075218005540050425410139729\
33948451963884260704827093058015176963384747120333729325595441734724096754642\
50459962104168748319592239465235`131.98726950292857*I, 
    -17.248382118036677323796290948957551318019352288817660003527065576890755\
87483961918977433637135933757330190589161442361840189167238050307164933721435\
01379656`133.38726336273916 + 2.182242504868059211582131533205250317117432555\
29472797152322882200367129049721550214366785645826714150450106252925103940432\
75880665103403151419353216553792`132.4894180083712*I, 
    -15.039973829118250565547179398122647640221449046535225795705604340057331\
68566923062282817738331253554417698965188374724262224800009569604728186845190\
11346872`133.32776207837756 + 4.309658035783520692017085570637445962384590803\
72006737464403460372931835434835047031139627810667010426734038479251931338327\
3392393443062141735455557244136`132.78495780881312*I, 
    -14.330757244526577186498191581111933600929246810198573426759934636626157\
93475397269349783623816263257878272521340429202714913883967791758413192363782\
23770047`133.30678413717774 + 3.475836855151873383314639618651751531727908811\
35413634644838267093825931444845226343652526553503493351104934182110705779642\
31648647876723734134575743972573`132.69157438167016*I, 
    -4.6098182018329463727001125267527793176994676367704981470507400746935227\
62991890748193046962689257903671940737037985618300711237217364239798987962644\
5141774`132.81419879621566 + 15.761350436678477618320469660927329042248792338\
55218454168061102116777812275537370606743599526282370787969050493531825255760\
68685296561506499982697621751814`133.34810842304591*I, 
    28.9198658615868948267590375246332035767123610866325421823898620175706662\
55162229120916731718232378080488553653610285217836982489439082493887120293681\
5612448`133.6117112720801 + 5.23476780124469839985345846300333480127433865821\
45553331424462031889083280759102796799237010827261075579373137142694777399361\
786719262009820041945941172053`132.8694124202605*I, 
    -8.2032734501745282136253618486383573086891929870992694945154645712723935\
45299599342844314099277644191640954363158358881775605792776428656370720607500\
2345915`133.06450218651602 - 15.217017054242734104864142766043430592386864877\
27048740340607117461488997928905865396283082244410459635199640516887531143325\
53783706856561178189202176084656`133.332844525178*I, 
    -2.3020146800363594845835376563116627851686328423426945231581852093636419\
64881227944105380127857542279100933030254388837615018066956831284761792598944\
0237151`132.51262308664724 - 15.445267604348146692427836915954558179254296684\
78565476531184343152694198447488087965576575934070017377790449398614483987647\
09728014144642456255268138013072`133.33931043511078*I, 
    -9.4827143530662281254165700560629191694102939896319893789890285174057419\
12546647867789911241379426112676168596997620257294292696431299395269223256674\
5103507`133.12744766637547 + 0``132.150514997832*I, 
    -6.9522788010900897978522596072789382455529108254909770345065913507039922\
58058190038513476072812228377748019055941029636103485410324234491089538768835\
2287485`132.99264217774947 + 0``132.150514997832*I, 
    -10.230128033082525861007428435590928428281353816599845401229168826912034\
67486049606887920847823954749687666822236470865653186566862917863960510972924\
57072709`133.16039606690225 + 0.846677338084984075787669570756526044545401394\
76477231630217128788055704358880016369819089055946557667364410395684759208160\
46429655052044232579010572310478`132.07823293356165*I, 
    -7.5224250517529469111216286787100169864249899239454392525869450724781153\
18882474981454832907375155020499900691675321861682288070679209810978816256489\
6109497`133.02687286725543 + 1.6128608488678122975497688156729397918430860110\
33696371973011364656185719616912282063802725611272874090684054469348851943270\
9503185761790632532880708096263`132.35811189766005*I, 
    19.8888144379249040240926057503953445349998279988138829993834119175773806\
01383668371245694798349765958273914504455711608872230714516831126341267917041\
8101705`133.44912389365564 - 1.6130303093666003333680887619422927974125271810\
74786756455637190466310848048110735165258405473564975674338966968810619684658\
6428752427094436702143045934503`132.35815752583287*I, 
    17.0962413479763073032900770235594719856315050536578580559631663833010366\
26455427477660843873921249792013082693812528629633855402871509949906779304152\
4177934`133.38341563797505 - 4.7584439656445851030527640008267851757146108631\
99956121546608024246258698676755773990871652493773731844310844505949712912963\
4699874646966189981455290875377`132.8279799573564*I, 
    -27.953627370377127663849269765316248970279818758998186465369983447385868\
65896692738093675797892191518664420086994419656436614932581231233833033409434\
27104041`133.5969531694363 - 4.1016237041996934178467091744192594490692100516\
21512615418487166920280590413889320448062062288099677721644477632591844117951\
0287593334600345536766097810291`132.76347081215644*I, 
    6.14205983019535497900947806975119144941354473176580481985719149492572713\
69008055450335895839812258120624000641855931079158203561426208888147066436744\
939739`132.9388290404498 + 0``132.150514997832*I, 5.4325594437389230767016391\
92882386269272319527609030522325837910699135299651115824148556290986952464066\
9992173914724068615766238629458841668422813594372213`132.8855194849546 + 
     0``132.150514997832*I, 6.58350152499524108964884007961159830978976443548\
80469022243174026142911190204183160928606704224054553848054898935688155353718\
024771891046607517616249280439`132.96897193833217 + 0``132.150514997832*I, 
    6.56554576855399143808715550277857169680626068469254935930222866124402041\
18432378277117698553472374865912724491995280624204063324004243934442215694558\
353468`132.96778583098708 + 0``132.150514997832*I, 
    33.5873789417243035198118036893016055142014417107533244936198622811774202\
43099920435229148099059990266950578589420835061814754705118839696262698967285\
8656936`133.67669111195767 + 14.437049264299633476338814196786391183144306240\
24988184679999986818907889623579133297029573982239507539835179815670405157635\
15679767800177423097709118038262`133.30999343627457*I, 
    137.941819680552029286848902893354721803163515234742322679390800467925785\
01451341626519576984802495207664953782300747050230197489793543193459156823618\
45254848`134.29021094858462 + 51.92161318538849861299156128618129708766368119\
37377739225309638884289246655435998915998639814269887116197587949160138172613\
593002088695617339591278840609719`133.86586317520343*I, 
    -12.854798360296092520215373570974051645420934904946967347269232231120826\
32799851321498959206843907683551328236743758032406620221664553409176522846520\
8556683`133.25958026654348 - 51.315846289385574975830756818414447373092578185\
96632920034935598225092022990200375934023332746436916212009758421083323665514\
95927201580386482992965971760745`133.86076649341862*I, 
    -4.7248268885325423727491085870183573909117542602193304755262977239958501\
53499280190816801748439185545975416913799528431258808719690991233428725062872\
9925853`132.8249008989879 - 10.3069964067095850078822690237089366769924273085\
53054788516702570997495594560894410716273643360690643994193601466509048476823\
7412930412881077376987391780079`133.16364712247153*I, 
    -9.1115955452918899288419643339933759343213047281194284126043541223136616\
61974385148256138669123289257478571469323384844235435923680500140195047348154\
5233907`133.1101094314287 - 9.88390050246633021161413813996713995439752937648\
01247001557778038277559173374402402437765385636726631168218329923630450777583\
779824261035440885621827787486`133.14544336270373*I, 
    -59.962416464491041327225178409534511083812965667463655696486095230303811\
25148196232933956095646396898502396223207010580711855743424563969340413823404\
69573178`133.92839412427722 - 28.87409852859926695267762839357278236628861248\
04997636935999997363781577924715826659405914796447901507967035963134081031527\
031359535600355417680868320218088`133.61102343193855*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 590.083669743938313708833450866626917874145013768\
85471192281137045317741506144016709011895997668045723057420961629768140891775\
13950730849496678805515184818095`134.92142859376528 + 
     345.92238120747032169596607041642962364540283800852324317807482239855226\
20209562951399125108184486543045842560278431525662239579676406877638310692840\
9880595`134.68949365964528*I, 46.22197584265002537927214799758782454991755254\
71331683126123085724530304769524111667056479479847937833269327852145694895216\
952150118609899211791110839646439`133.81536350408152 + 
     192.41573630167327387284423465505836644783929899032908013867528803172242\
51461745292897772949452970645160627601266197589787237751139248945879370456821\
12353106`134.434755584814*I, -44.16885155738116526964907512990776404924345259\
85071845397869949252621923503405068319757401070027706235698728967045053565645\
368151708349337894613225495595377`133.79563110506467 + 
     98.692704191981246783851997712349101798525355649262724126560216243677244\
50401076307878777595432863394375556556472854503200456645229188773042065702775\
91076639`134.1448000466893*I, 0``132.150514997832 + 0``132.150514997832*I, 
    168.782735973300514794707464372212049191056427419561414999687872492529579\
26488395916053382533142202454540714115405040912150741702816046529368444703710\
3999865`134.3778430203647 + 74.8899013773937433507639800803178413532473739046\
31052354704677667093604644768459287007577475433122679452233199604496900030912\
1514286630856278618502883921837`134.02493825649594*I, 
    -8.6740468081574145923492731720562379253976778361142115846443143298975249\
06278732260376575690574270392643662661897259491004356708798852122561821540120\
6564698`133.08873675925435 + 74.414968409558399462246709387525440417287371450\
01622010225900863768238046236696725890350050360409671557786354868500121444872\
40025418223348696103933202622601`134.02217529955837*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -168.73241743874817341758533369087671066161792607132032303985990617263065\
42015704035188444264426137077524249586974524596184054993899553150507793251571\
900833223`134.37771352655184 + 20.9239865177167076227380729117846602482076776\
47161181870998777110919263564370895305737691543457118873429351024483347603106\
6982320405650406166418780011121122`133.47115942935164*I, 
    -178.91778359976864649367714242665970581100204739184918147754545906324904\
73480218274163099894055943182516990580076459455691502428163975181478454005999\
09485264`134.40316850740666 - 69.61823758440933766783928858063396515980758353\
77546873314934229353549370695342707762122275772241531740899962617288128930077\
409796439864516522265230248794338`133.99323802256805*I, 
    -252.99124662416950692560470886410252040328714546315629326693015567694299\
86932112785823551539888312339726408183006387128553209566482978212513012747836\
19819076`134.55362049288692 + 107.9569323784888343836546167668764707000162332\
27637386026247205994999312416761945904349694840685305275265887942445870996145\
2462632089423934917932296906290321`134.18376553331242*I, 
    -273.63072399748444412168933515090724949307889821799128722732010292719379\
96277625836086931078144752352154682837813813244339304024849280297958622227967\
425557612`134.58767985737654 + 26.4459487926682054155253547491146085629976750\
27813503338254878973277465988765901320163791492221613677320167385074476942578\
2393948873581751142876837139928035`133.5728741505078*I, 
    172.772027038471773405071513265319188028957749634643707663667908225746675\
11677514111035897238521552553232433390807399741272362496244992788884566939381\
4715751`134.387988426448 + 144.2135288370500966930871386344271609161730902153\
78986125695432861624264876781398777976566882594713732066565011452852750505238\
1052572099287873160387658896403`134.30952100179152*I, 
    -0.7683875743454404824802680989395644034217084018634501070248081854489603\
67517313290403998452662779340928125745211251229524979822126676080397613910168\
5092737`132.03609533106896 + 0.3138663422835818126500406360063958789761441087\
53556726464628588935340671317463303422150862658136675702777494680782701265092\
7957251828838425756414092837895`131.64725974410152*I, 
    -54.883212280817447249001353092960457548250489062687356445999772098277205\
92243453437396913736980974356924506569281152009955804218313290300273062184484\
46329765`133.88995452026478 - 54.06018400799042018209609293477017047196799320\
38907826421419439877421242928683100558483454497075056721246602157392861148062\
960622928174479187721669913075568`133.8833925174322*I, 
    -1.7870927604984117989705042784708866951025823098970567755103566195734998\
58939126542136002312891489437902320901965049700488153592889815028141268312564\
5845927`132.40266209332984 + 0.7981539002738776246756868775404816291916217133\
63427061536005987996115798076717258151076501163438137365466739302525244297637\
9771564709770678585655005319102`132.05260163804917*I, 
    -77.460909651415535195602160373743255162744211260324176426196712039629660\
38926768314956555695683271933269884643677194003881330906250610569661383025357\
20413789`134.03959759058884 - 40.28832875277254169374082459861262762903199648\
13277648844968594010036476992723449336227242187626255343907264122225556903308\
86885719865867954062410377846975`133.7556942501173*I, 
    -1.7516043406024540767639032986771066419746022059025661622561652689307175\
22705083898019995036532141785293151650596260662569063955582110212779332562504\
5393558`132.3939510105666 + 0.77374012089988629566619530485553267490419651420\
36753100007223313789906211432286815569501407074312292240404719143083571814866\
1286862191620331797016450326`132.03911011483135*I, 
    15.9094334315925049956290726396971122537413738501441688674014044577126746\
97803477458577031520277099124978428186403459947033766844872442608241538820488\
0824594`133.35216971161344 + 46.863365785000908436087106576342774444201011939\
96226750669202207506940731247716964377241239537736874675296036549303234895938\
18355586201086507373932597428555`133.82134847478096*I, 
    11.0202466654326889080447435956515734366346375412570469204345415219446599\
79231599682758159621404475920332790605480825910733861273268845581535207530360\
6701567`133.19270631324045 + 38.884779310687819634771762495331306396869077498\
04413377209969834290611239603938494832125469927596888317253717330559798045026\
94798585414716017554494672943908`133.74029463630578*I, 
    -35.299425781760522172255020860288965870264948811865501287746892192088160\
05248842040178506127817884328231550089875821455873460501685468836312577166033\
75006127`133.69828263857843 + 0.888917938723296460155855186010866875792807212\
50970118854479765051537363869243335532377284896814463287841719187360421311273\
11521160322263117622826789483784`132.09937666835833*I, 
    -65.417050192668703657541587855925203508714447490391083603745811763726942\
13752969749846122904499418320330057358228834494606119166159966158125928424700\
91480545`133.96620595471163 + 14.69360508117620229904150269227106421252876249\
95743230486969032884174898267580287878293119293806361392996623559311785686841\
383654925882685777241325115317209`133.31764336099988*I, 
    128.234972931295177630117404998386893731725129786124705555159912852438369\
21766193883009883282405353310431986316389825733791406353729882443191706089440\
07708427`134.25852148229512 + 15.53601119643594651178939569947245757338886189\
47645326393313635477502431995362272951030876275166469806166243302385221023172\
186284665330241119388068660578389`133.3418545233818*I, 
    -0.4151103569147144086740081543384588272580667554481210050667057632877036\
80733507964230469799452590531822139096171729349258007265322200244909423719780\
4030534`131.76867856690023 + 0.6841507183094205992804883437414545829805549069\
17566783612316814140101796876299707504581219982231087103530819803601382612682\
9686682626175032299171705951454`131.98566678510704*I, 
    -92.042181237435093568997131979998417395184311671731262306891211985093247\
27135996739355873067325302065321076119245249701795636898625578633536327522248\
26983679`134.11450189996415 - 115.3403962403761516914308330139575515751679333\
46826852097445292711545861458863280774210513232816465302476973908684183694609\
9614026327654109047548726867685529`134.2124964368846*I, 
    -21.086586122110802093560272434764525376541131306277785805939396253826077\
66674273378275045070609357784731211343239800357944534589337357703890432985203\
85149712`133.47452127181805 - 141.4870810447950428125267735995852310406512846\
69545702870057174452116811087483367370413285679190098282877650194252711381499\
8614809158536544005036088922631753`134.30123178477996*I, 
    115.528220478045020068361023410189293805158173678149623050621326533340765\
66051611007501318454841440637668590249942681218317473710616690301108246765362\
3286525`134.21320308163473 + 133.43465168206552222448066093412721082055006495\
53025128430639383920855747460024227134641550287523929729226510178164077203422\
945926758083073484301688820420741`134.2757836241149*I, 
    -0.5577058283828231713720753307260673837050680406027001913225816942511443\
41543100397991773862754279919207927377281013008478746097456767803991127345246\
299022`131.89692018100254 + 0.52517437709074869765323442391297591208829984217\
90882670823016141834033559170401710117458282569828026183676996501571076093489\
868379892728046927049975569923`131.87081852682684*I, 
    18.6153966932523834398674617697894548153358610117210885888282107101457089\
89417838368247610239225148789222869976762117249037203333857546655855196693311\
4603467`133.42038729328058 - 56.724794365264358545514251906076154657304540434\
87593085427899214980768388586893076105622822119910330791947115333589362115156\
02800505782707151638189640225622`133.90428792801802*I, 
    -98.751069653966669110033904847255350238060263568460725301323070288914860\
34801990051537710616126963376814526910334267811201945077816339202380247259109\
34115279`134.1450568063563 - 101.56488547586482412126308974244775104620887547\
12310112810268450808625808902659100471042389300989938692151822329197553265351\
12531839524777657861852003601517`134.15725858097676*I, 
    33.8803621608728736632137665630600783626866898087215156785648468803823885\
65641648673200628552630830210467223286884418261869256898056250460614990055243\
0236506`133.68046304186456 + 48.078123427917649865111313535990258049483118196\
91259999587210815591941391261743906881988929639668528912446337229387678638476\
52469066109388816125892686169373`133.8324625058948*I, 
    -42.996540958007929638440559743201069756652858797226916089846010988273084\
59354188376165979658398024304974754135979359193981826070790650339813445352300\
50142242`133.78394851612612 - 41.62152351783631406308496863058249327115348565\
86279548144192302932851845241857073078320514582979157232601339858653853447845\
935979529169429442615796670282511`133.76983297095123*I, 
    -43.086193658862137851065987223470838259083656028038195839529474501684824\
12133932531973680264741038542774745288212556432437716275880049429789673866472\
387455`133.78485312696404 - 11.6094741360885331320818783541679921622421426451\
24825760943883926627195532940052451342868131082317409531808218713521625037442\
2301832273919685862126993951293`133.21532754616942*I, 
    2.00548253918242712299205991622696994846743718690900917102649297051319316\
84205704528880097241759795143786388630896954246432481969099683828708032865740\
883058`132.45273388296306 - 12.5899109026541777869994473669176637455049690578\
92723613831742286847485810722436159404017741190132282991749246433540717085651\
8897601875555325655610474217546`133.25053765449883*I, 
    3.89577452099829531147694239120238946266501210284793415946925055008568505\
52716065169436633232131666469203433337842297248697627253794106508742589347470\
33111`132.74110881074083 - 107.9098854704506434778153955084618045823452951584\
51425302553578884655641340377225948281350849702539386023360411698458753507014\
2625084529541368578877247647535`134.1835762294344*I, 
    3.39546525490400529710451668241127823521381552963456298131497022713390302\
06205710365440971071882946739065623893617657020413013834393897526078922410383\
986024`132.6814142886116 - 16.91816056241074094396859551232250501531056794948\
37597069962448174839257907482031679504149621905791002429995270405970990870176\
882184116709518165883398577037`133.37886814016258*I, 
    -36.100969107420722516078283861345922235629616460852975148345990858408460\
21236876423598593853550759617084664804503232737360327371283881245679609468351\
56685621`133.70803385825167 - 133.2630544217234615549811191811449360679081836\
39881671146839961502148478394589806692069615240312639067010503845243957828222\
0528526499123660680294412496089496`134.27522476101367*I, 
    36.6937973063065492409227364415619023287345410501725935496085972569577381\
51122019697493965444834962388315867234095977060893868123383328353449645876832\
8328856`133.7151076554544 - 26.1194870420739958051379609692782179539833719457\
81122661832806522244466857232874344107753144398681846340144849738251060153136\
2558099274962246835347523542898`133.567479641454*I, 
    58.4392100989521710572390169001924923062982830106947988882617463112614277\
82283096262178733604740355294038301561317464480098568262708541885976752305675\
0632564`133.9172193349371 - 56.1756437707189419217612335164069023147765712236\
85746304955265613374890544091222081332459509365191289452894566224195425195300\
6819701153859649259087569747613`133.90006305594974*I, 
    -4.6193601451862557173508513640234656790699798747509235564008065418899312\
60204021763820113980550513485473324503687196611574645376663835400717080506850\
347176`132.81509682086437 - 11.1739217637083070575199853224672942660238003309\
31201239064273815980439685737471716280013428257243227813786709836680569423232\
5626011610075596971882555867305`133.1987206240732*I, 
    410.797506134161408293345029240945045151725669726381334812107653389685420\
23312802488139533537446224651928057340450806352225134730953556229531576854450\
61239294`134.76414279625416 + 156.1662989822794586604462426123637654984544956\
61528591720086833909903140788974969199048508358871686964084099322364176428146\
223619299960276417513565316341027`134.34410231581646*I, 
    -6.2148403083407444639424482504589625604015285305620126169448557397892745\
56248443756365827004298504147724345000967076664756092699115590467915457619121\
332509`132.94394497166286 - 16.8575716765370085035537539827643317127446377167\
38992294849261454910810041483160556158517936803148030000288426465022286765294\
002662606351867840476344743567`133.37731001275688*I, 
    267.384543046027904589715425714509541593995536277814967167980232530921106\
18216752195270270407808089690665633564870220016324393183439706203474948505099\
24022593`134.5776512958072 + 240.18103298398502459008905892323344940662338443\
50663008893726271585359535991190717496913475035511276039799133488158232992715\
677817680592085748102233626189151`134.5310537061627*I, 
    -15.954772280045588655443191127129991014861337638275368465525156468713695\
23476819931163890241594784439018646431474018689128611843368137328393683296520\
97461316`133.35340560778894 - 27.01734562908266199525788472159827324815747573\
76446974423857749706386781845466430894590745053547653035916255845500929271691\
859483146656012973187817538719264`133.5821576765199*I, 
    -11.122056712629896862363699526301903068110637798004510047362768910118994\
42426133106283618448841573535820508224180362449485793383310656774166805583310\
86838607`133.1967001030954 - 24.316808379972620139568370851976550766349490520\
16052247769143875978515944242796614820469988791773304071117625151205916543889\
22109956823603472338825237304171`133.53642157032718*I, 
    -24.574262142126167669190866145005797543998857788276412973215911743472721\
91452287567339090722584202989487800715075013251174783918645315053328768406192\
52397002`133.5409954845635 - 44.045609581775587978984822696783986364105047960\
28439250244414021728660741236394530362568021844022632292615381022573989458713\
79898732573627662859754569294577`133.79441762273817*I, 
    -30.261171080243284053645811754432713030713070246622039334665943040878156\
76767221964193660123337161740782329470452364709393037988978155336173447956824\
42522287`133.6314007286522 - 36.374938402921437810842023681974417426475268374\
28741413442198930652884238194094770819957638145524658322808796674433001161950\
61619840429249564115557186247798`133.7113172643952*I, 
    -96.458022669122154636208872263321621438189651814239394793656541648492949\
43383337616786838580191199127272865377717113831480384631801567741455812925906\
5351277`134.13485335273603 - 17.834507576266348913086275144242055325199888779\
66067301085305330979771117323233792623276652743669028656515842188797884879429\
10424063921402753572312373445917`133.4017761204852*I, 
    -67.555574047551441357038291212414596320117640150262064068106125877107235\
59802212247119412239705835172604057802604191492896321365953200141025552475547\
7011324`133.9801761865449 - 44.7897089848688718779212164049278299851857545821\
65296988070547805320794236570457694304063193437521577939818947476437520100317\
5399014144426680692673820215756`133.80169323851567*I, 
    -7.4987250932632331232191707635032741758748373718716016697730634824586844\
01297760371144590636677017273340223428012119566542106835514207137997212364297\
334431`133.02550243028693 + 6.70208461226802261525864575663170111436190642636\
16040388679844010185625165002194191466370260711855053690049675666079666406525\
82749505555704020501367721097`132.97672490423324*I, 
    5.75907356296219899581007146293114119134663719184128849780951330803021695\
86940739206810000352491676954017065119452684050908575329445968052425003014859\
437711`132.9108676238154 + 10.44255590017767975492745236766484327857576412722\
82747769094748601139217950271379616508426939501764800996279563072393764496568\
293631774027542116836383223198`133.16932180660265*I, 
    19.7157856984125008664727754595148737758266500945898058143491722058812642\
93640347999427973061438225383846447284352353188746457141596449684542643177177\
908698`133.44532908675762 + 13.5827382964131230895824220967388663774186345170\
91071203426281733786783960462349802372161382258093099840095421099784413457843\
2030814453838091158763532435999`133.28350233089424*I, 
    13.9146913303131587214696354168242276386904086306421805356897812155988961\
01113240823750428635263190534485707804099273354501958876836055650387109882243\
8391722`133.29398857465165 + 12.217402586270670731618996173866420161785174751\
54209560941406743419201707753872262883662645780115689468939885817235084790701\
27207083472173679994447569024065`133.23749388276048*I, 
    26.3052637481244268432628014598370539448147894527373742211955092312715022\
95392462219738418817003431097117295524268311472222563119930058937206909560299\
6256034`133.57055765841417 + 15.737032067287504436510299869765100301837675351\
62778044277313745585495967984099610771805359362047794374815812176633602559054\
28698648595680585462188536521431`133.34743782761248*I, 
    15.4834210223478297647194903185126386994483612263680453356708077880265132\
43185190434432679255377806553364690782844054238819919837771399361289307014315\
2884545`133.34038192103816 + 14.230129628333860601201443154624629270283841418\
55161154531747270697314450913633931050160774367580173886238325342043147516406\
03261489831806674775934764463481`133.3037238541084*I, 
    -3.2766351381549759185051715777183954953005184594728008534763550320207662\
01757521929559943308747363339438300659641714424534239988275184371140215020986\
7328576`132.66594308208653 - 39.304460811622664232570412331288080504828682708\
14833448961636408945680627565221789092502977896984042861817326494824690043823\
90006536059151079922459416319414`133.7449568407248*I, 
    -3.4045136206785185035907459057658603104657526594668125383108665087572223\
20067291617378884789308986044308718195333330891681752992538049737124071547513\
201471`132.6825700738625 - 29.75656950317478039667003965026158482831576524474\
88931511115354245437469585305636766203809157702678213474130711401724391163814\
968395705651515681515308323495`133.624097859796*I, 
    13.8000449803863568850118729967752797297970280438521899181143338553656404\
26746311327061269998581624507346662643255474725013422159782321089744979152303\
7333966`133.29039549979134 + 0``132.150514997832*I, 
    2.69273620810071998870337256757884837708947443639678150954145128901100041\
10517112218277662575299895937974182985756641547706920627216963746802551648181\
432166`132.58070880799153 + 0``132.150514997832*I, 
    13.2651275889082775297206023683663775971176519699681901212216818171205773\
30601841680250661337018478836830982393191401385121711923778725561876073927683\
9347074`133.27322642937557 + 0.8646215761058883718635184162499811166114000989\
26931231148981126925941448979677809815574308628583004048614096674454534079518\
5569093882654528949501515627496`132.0873410667197*I, 
    0.30252469094147879192806135552701998745020865358698315276184011075128369\
77320282290995803879770387862982333520032013038138563580658814864867559976059\
183221`131.63127582376936 + 1.64776076453721321156884997730852021902130176844\
40395502062651806698603222931004013576696301094347372009840377686271330805046\
916479235960044116731386429704`132.3674091553245*I, 
    -17.277178249277671235573403043973834723664646066730465428069715139725676\
72417128917883202389685230881321067739794018751101553228830634478248369857964\
50250701`133.38798781173668 - 0.395541398909516948605827414179147578182863058\
30760482147880877600231640749746488542007940192510341211220597390504527297539\
02657400142895741924733201637887`131.74770694300332*I, 
    -8.6505930580001998642663845866344734089733994270722384246191007955321015\
51774189639827572184052627747319377515207344219646429702014047657073930577714\
3216252`133.0875608802087 - 1.54895727510642152370509692827236516807611530157\
61602684987150049099563423184372287708503409083238051974881398320439199079168\
146725431433959477608491361469`132.3405544366103*I, 
    -35.082042653587705579247530039219697754809865729096914923332015552787339\
22060177031599087142761661118809291204463909811423079887006059549128503072443\
64542569`133.6955998700789 - 64.257185475677407937919153216431161217014404374\
87136594172465409659014722112329813572241776121328701250884184279073963621870\
03413248794809295045785030682902`133.95843669696296*I, 
    -9.2808423904381466463947337696588499493841048319191577730067780916563884\
25610931398625915106464453580733873073617710809245987703968499181787871823861\
3259568`133.11810239527017 + 0``132.150514997832*I, 
    -1.7485736278055366258949282022377318224835127380843926154260297267390838\
21942779954713269375585040715908453721178501757825084873557695892443016070927\
3704842`132.39319892185298 + 0``132.150514997832*I, 
    9.08069835279317127375077698619743124756204373713336124616420992785233984\
01993736970884758901358431124412317174329981388750257166329541488588316824479\
477058`133.10863424713523 + 0``132.150514997832*I, 
    8.93540344439282393363222122101300401370858768613267183018315260112818444\
49234124353523008842595444921385281165605583948616873244703533853553132359958\
444866`133.10162916404332 + 0``132.150514997832*I, 
    13.9853295682307337960438832865103063528938009142882919730107268230930224\
09981404966649636196827224863803074431839626525280368968089678962582220126301\
3710986`133.29618770293192 + 99.655090573065891068618632369678149629458624415\
04489917638635010374597174095336857278088220484520062522061452322718512703607\
54380433341249780462607429761923`134.1490144860298*I, 
    3.81820549207996436249037215146578137607252819102723721400723815674968149\
63308100394857534604988136174449783157049690958359284948218918297669956249484\
50668`132.7323742958223 + 350.81155054874386286270301326700355622756499359183\
98173144634981806666221168001492893771444155171674363588171740909905803800234\
132368979116554841152999656795`134.69558888200433*I, 
    88.5955592680169371596565450680239405253749779271150971484998071175933752\
19297334416721073752975529717931251939394969193546038138633875250336432863560\
933772`134.09792695184402 - 52.7298373159763257163287397430744133873933170199\
72246458962840382233377674680691113218584934801781975252066202330191091381372\
1982677738163021996853741619073`133.8725714292643*I, 
    7.18907551753765683766739021859882488027686927155135625959347840145550175\
31575108921895152506976259393050207354565506000115819587069156798446926155105\
825838`133.00718804350745 - 16.2339154721944677110862654452520705827725232367\
16880278340114364839228774593416849151851145231418664819691683692593816373342\
0142678475355267471231390754194`133.36093827815625*I, 
    2.54416074524882115453925667980062949043547252247699105789976733870683974\
63386815425926683761505429539085203687921395992196974832582053266601637870019\
898791`132.55605954528366 - 23.0836510991789401566038384653873389301145510874\
30600208684119002860389526866384392095155302936344805141996559685089914684069\
2179556037616706371412246543243`133.5138194993183*I, 
    1.20136009817045500261760192370989379311556073485433620810395569011697851\
39042402644539805653419968698810917247315096810568879809735482112160260497697\
195081`132.2301882010783 - 153.9937035121748350107955552203257854009024843565\
29958781777261292877287621588733164133623337698896771890396047522843128221938\
513420945406896102626425933161`134.33801796161768*I}}, 
  1.403307758240887*^-134}, {{s12 -> 357/50, s15 -> 249/50, s23 -> -91/100, 
   s34 -> 241/25, s45 -> -9/10, p1s -> 137/50}, 
  {{0, 0, 0, 3/4, 0, 0, 3/4, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 3/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, 0, 0, -1, 0, 
    -1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 
    1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 0, 1, 1, 1, 1}, 
   {0``132., 0``132., -0.8917909150968644142660494709116113016810605261658185\
27714811118894613506425461737685876820845768565985620132956918321392045118321\
9596107354015275888711745`132.1007780415987 + 0``132.150514997832*I, 
    -2.3307029107250689115161410144319012083507871495836380989338848899937805\
74259116391913414509687003497737653758400937916331312509683518432735666153169\
6272479`132.51800191637378 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 
    -1.4366322839272712421524137053884498689644646889186851686615722706408320\
29363087753242554515054025481658340468997193483636142558132085627625992535416\
1547126`132.30786061948234 + 0``132.150514997832*I, 0``132., 
    -1.5880374677220360390565942254238641488662976384393060370450778555142270\
09007278439782753475754804337481915233772939013234253520531798351066293651175\
6023201`132.35137574266926 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 
    -0.8962079559548740493332909983510461506705026606621307603085456333188918\
56367072838950565410571823921233154641712812129951013875517376357562290335744\
0614488`132.1029237928118 + 0``132.150514997832*I, 0``132., 
    -1.1323610762293027262715665111897321293122119619500792453624486655898323\
22977358152629965643206517103044142506453061827806367043600471950365449916739\
1797602`132.20449993034654 + 0``132.150514997832*I, 
    -0.9907368263788390350193889699326442181239344258357759048041667111935252\
76150356884399616104631141198665530402518734322940119998971105822257800282711\
5530994`132.14647330415337 + 0``132.150514997832*I, 
    -0.3896956332262698538120197221816950698277224508057471834736416311102787\
57725520200499304609274317942788403981825062924709308054448751868696317290801\
9964564`131.7412405371213 + 0``132.150514997832*I, 
    -0.4503124984064418422002662628952404998299723975792214964511400738715851\
03154341970107627000148939638240344575234352969254991316356396552193724512574\
84488`131.8040289987892 + 0``132.150514997832*I, 
    -0.5945272767312429428440329806077408677873736841105456851432074125964090\
04283641158457251213897179043990413421971278880928030078881306407156934351725\
9141163`131.92468678254298 + 0``132.150514997832*I, 0``132., 0``132., 
    0``132., 0``132., 0``132., 0``132., 0``132., 
    -0.8498702852539014415645546983317871956549755372520863855824410727342111\
87500407420565336608376181597397802180925682659006249920534254644176356185073\
1845283`132.07986764272587 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 
    -1.0355366460046596596794413955837964605260979150381694010546428313540995\
78813366908598001866859231387461736812082682384780514667822184664592471347334\
919145`132.16568047032848 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 0``132., 
    -0.9377635659858917723135817186898303455510596924714412896156588849433635\
52067680332821437719943076549504711117641794605870456730867864181640451878303\
7897773`132.12260835334226 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.3422457960471631315944298826310970279321146582469965966872196792585903\
36579326408498781578843071749165816512329029704694317343941885804850127438471\
0899243`132.27834705024645 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    1.24754938749076809644170364128592844665416398275994796842755985507481083\
81519469790089639707783163964268413756704771982792383955397101616206323963949\
254579`132.24657274514558 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0.29726363836562147142201649030387043389368684205527284257160370629820450\
21418205792286256069485895219952067109856394404640150394406532035784671758629\
570582`131.623656786879 + 0``132.150514997832*I, 
    -0.1501041661354806140667554209650801666099907991930738321503800246238617\
01051447323369209000049646546080114858411450989751663772118798850732131562688\
7878896`131.32690774406956 + 0``132.150514997832*I, 
    -0.4788774279757570807174712351294832896548215629728950562205240902136106\
76454362584414184838351341827219446822999064494545380852710695209208136736835\
9034062`131.83073936476268 + 0``132.150514997832*I, 
    -0.2987359853182913497777636661170153835568342202207102534361818777729639\
52122357612983521803523941307077718213904270709983671291839125452520763445248\
0204829`131.62580253809213 + 0``132.150514997832*I, 0``132., 
    2.19185202548655928145713574805829236011749914196231920547330666732176625\
60053955206089511283381116881850130637495362208311689077335384262792350863470\
464507`132.49132622890167 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    2.93451746848959215391668253706632941960198865310665126736211370180131982\
12572334727396121622703108484407515883775351239282278968852585079487745926296\
24435`132.6180516969418 - 3.1415926535897932384626433832795028841971693993751\
05820974944592307816406286208998628034825342117067982148086513282306647093844\
6095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 0``132., 
    0.38969563322626985381201972218169506982772245080574718347364163111027875\
77255202004993046092743179427884039818250629247093080544487518686963172908019\
964564`131.7412405371213 + 0``132.150514997832*I, 0``132., 
    1.13236107622930272627156651118973212931221196195007924536244866558983232\
29773581526299656432065171030441425064530618278063670436004719503654499167391\
797602`132.20449993034654 + 0``132.150514997832*I, 0``132., 0``132., 
    -2.1716104291512129193877499278982103752062067525637347466578863369292378\
47211268404160894790204786165396059933291937597192120218688244023879228583650\
1636398`132.48729691651832 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.1605605929646279450373916714191276576599366824959383212821672445707545\
13249359370956890342893487625551647889167525714767009845855523496421106620467\
463424`132.48508144844737 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.3002083322709612281335108419301603332199815983861476643007600492477234\
02102894646738418000099293092160229716822901979503327544237597701462483008383\
2299199`131.62793773973354 + 0``132.150514997832*I, 
    -0.6604912175858926900129259799550961454159562838905172698694444741290168\
50766904589599744069754094132443686935012489548626746665980737214838818381137\
8848868`131.9703820450977 + 0``132.150514997832*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526890496\
0409658`131.9268325337561 + 0``132.150514997832*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418417653252595\
0830421`132.13176936042666 + 0``132.150514997832*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418417653252595\
0830421`132.13176936042666 + 0``132.150514997832*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526890496\
0409658`131.9268325337561 + 0``132.150514997832*I, 0``132., 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287309660327645\
0708392`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -2.2659211086224542462648926522584404559660570554792123938461064782633385\
36489493917445656038355621746317675615077896231915683362868745263536149819565\
4905908`132.50575978302118 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.2659211086224542462648926522584404559660570554792123938461064782633385\
36489493917445656038355621746317675615077896231915683362868745263536149819565\
4905908`132.50575978302118 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562073018619888\
4167533`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556314167\
6519867`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562073018619888\
4167533`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556314167\
6519867`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830163822\
5354196`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830163822\
5354196`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.2659211086224542462648926522584404559660570554792123938461064782633385\
36489493917445656038355621746317675615077896231915683362868745263536149819565\
4905908`132.50575978302118 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    1.96571277635149301813138181032828012274607545709306472954534642901561513\
43865992707072380382563286541574458982549942524123558186311475620730186198884\
167533`132.4440350582465 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    1.60542989103656155625196667230334431055010077158869512397666200413432168\
57225893278459119686015276138739886800654066832889366968880080486965563141676\
519867`132.35610634255187 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.1053605156578263012275009808393127983061203729832740725639392336925840\
23240134546488765695462134120766027725910370517148673517013221767115433533251\
6713594`131.17319288532482 + 0``132.150514997832*I, 
    -0.0943106794712413268771427243602300807598503029154776471882201413341006\
89278225513284761248150835580921615681785958634723563144180501239656149537833\
7753844`131.12507587161727 + 0``132.150514997832*I, 
    2.26592110862245424626489265225844045596605705547921239384610647826333853\
64894939174456560383556217463176756150778962319156833628687452635361498195654\
905908`132.50575978302118 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.5945272767312429428440329806077408677873736841105456851432074125964090\
04283641158457251213897179043990413421971278880928030078881306407156934351725\
9141163`131.92468678254298 + 0``132.150514997832*I, 
    -3.2738790290224331029613319923277539994024893866264870109504047268517323\
17967368019324524399909266746036227867334761495237277476078502407190400304458\
2436326`132.66557762587107 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -4.2316338849739472643962744625867205787121325125722771233914529072789536\
70876093188152894076611950400475121513332890484328039181499892825607818801139\
5256934`132.7770230839353 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    -3.8713509996590158025168593245617847665161578270679075178227684823976602\
22212083245291568006957149360191664295143302915204620059756753312232033986240\
3995374`132.73837754665146 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -4.5318422172449084925297853045168809119321141109584247876922129565266770\
72978987834891312076711243492635351230155792463831366725737490527070530986286\
1061009`132.80678977868516 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -0.7523514220854038933962550849638413795099442566\
36364354463412681712938658538667260803655713637112648622533484687369435543600\
4082287085486988712585666259813`132.0269357440387 - 
     1.8677625249376188526946088785504928312325983674511876940596057716748178\
60140457862618035326773860667203585479167677442986834399369304543906673161231\
8502877`132.42183665523712*I, -1.66401321119502642108892676596620851247127662\
54836311083609820443514847776860307505890069714583331173266315964599122522165\
543411596609408779079141338941626`132.37167176781935 + 
     4.1668370350351062978796626506611317862990000630766261869001459496447668\
21313395752321528352109152388086563685798264927036820681119092807051666478878\
7171024`132.77032151336752*I, -0.36982035553034109582768803347260105867236353\
50658818557354721288210410410869339680503874028263188681284155968327987812696\
151757160860780488738034557717632`131.71850580960705 - 
     3.0088756193972275519344372572285912990204338947035103424326158100147649\
79418707177432850018623541498394359365461435746560292899720120866091483605722\
0929631`132.6289192331208*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -1.2069106681192418811126590469075118417278680338604725985556256805268809\
87725335812387136118012391092515664008459126597873901216377820451066045829974\
4065885`132.23219012395367 + 4.3211200212669446149321958932925470450561282469\
08956016339853123229642813260124591737917053278681031850419249988991542364972\
9230711245784269318678318053982`132.78611132705691*I, 
    -0.5786008402698955645366357431157371955401036669457547769647814359997395\
57531659967345078574732989592310661184987975374746620708551185214720838673243\
907543`131.9128940578462 - 1.877013553677704870402958518022737183317598699654\
19738648421424198046092602820648941769870712709289156133801239319108434702828\
89328421719122387503158443705`132.42398240645025*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -2.0536543073101632719104080125035082402608414390157032490554374875236965\
83909275106850662764251495211620503750135096988854217541944540171145893868283\
8555126`132.4630423382311 - 0.52724126365975248327598320275450102191121934736\
74209807314917009636402843035918130122974645015211571865201798437396411521356\
708988551342283015856914986047`131.8725243900827*I, 
    -0.0264573594032387853212523251381070181885754130697726652092371149763434\
76384697689977051997202310275067893407027542625170601633744598861730023107070\
1116917`130.57306149475724 - 2.0749943569284181255871328179533448834041347109\
77916495402812924177356049348478246123832355236611164792566625877597025066875\
7000354685941355817247244243977`132.46753191779183*I, 
    -1.3488507917556669569581843469611770644950117213009611611692712762728908\
18301558655256553616719747799202105806228128473460858410016828464278245342858\
7862811`132.28047890903014 - 0.3729582774279141662234499601230857631540911635\
35091151291784527378764292356862973595908763331992513422664615653013025823983\
4289468233628545984157128875813`131.72217524814923*I, 
    -0.0790817094247234527895588905040745016739080849913648729902748227228397\
17050809209000285144703562284945677522095814681125215916238002535063483673745\
3323293`131.04859104625436 - 0.9431322912088954440556540787474907677012995159\
28603539454411356143051995957977558108681043740162557959545272809352362853611\
089248189899945948085878974644`132.12508761242765*I, 
    -0.1066909219717650273768966752903859393677745100085990639857404178851796\
94215738066833189552490216357577582840452212892647322161902036009287778414554\
1458771`131.17864246594164 - 1.8677625249376188526946088785504928312325983674\
51187694059605771674817860140457862618035326773860667203585479167677442986834\
3993693045439041309294428995374`132.42183665523712*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.24143192289300007587999911\
47573263231178968451209201662456907429175803253709487967513144123381416299454\
922220392905466665907406680050922970636550250000603`132.24443790672254 - 
     1.4611225261285619096232876420297474375275185310930148277612945868010492\
14373820744321315127888451490788312919427578362645552870583507406176541719545\
1565932`132.31520163415667*I, 0``132.150514997832 + 0``132.150514997832*I, 
    1.25971236197934985687444943662100929508619899356373051304222646286031934\
87683723487762113722497973415171082436391042512570081913128148804776003080928\
970257`132.25078638908772 - 1.30683953989672359257075439939833217877039034726\
06849983215874132161732224270919049049264267189228470244573552368517473174006\
286314756348023803373532040141`132.26673726390106*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0.44558896074765038259077754\
15927898596914180981213098008611529210386048187062497509447381421269598113423\
562649883904888841422096430771549961984317586668094`131.7994494206939 + 
     0``132.150514997832*I, 0.18626727018432380220945437592567090289483279453\
60607346910739478824736174985280049285830733201419069257806785915274557363038\
099015469550016750560817547994`131.42065154769816 + 0``132.150514997832*I, 
    -1.5453532024820034037148957561039622541745999339768332491678387793013752\
50711172361998102057474162410640972980947270428527919357454984169585401625115\
6468364`132.3395427543164 - 5.57084801519367651733859025031891116278386169239\
64631713701511920636098777945804427791720704805159331558139879264828631646743\
204334925761195755605056984834`132.89643630795845*I, 
    -0.9952488541931659088576161151745000838866387565705946397268630583445847\
51653669986465324286610273858193486043411949079891136618620256219516519085380\
6093674`132.1484466840953 - 6.54842709468136088181753574689335001972956870361\
34462978788455865130379392383522913779346808074358962249797768040009100497866\
892687394989232783635812662366`132.96665199459733*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530099035432896\
7691579`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522098329619633979703`133.1453750654576*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -2.0602219896004010789317441999287742831093381877850926976940696605097103\
86280405552829214155596441742363523018015590264549515843249955526455141527978\
30112`132.46442901609643 + 0.815250267363954061896968680025447954897982110822\
10177590015000422637420685025362249364382664820329701240678273351243339277723\
33614797204568325038056559808`132.0618059477383*I, 
    -2.2753812513216247810051011327485859934753754238969065455752599591034042\
00822962490698135521884586208868602528098269738028867978536345845695883693695\
3387579`132.50756917309894 + 0.5066842949002774277919021947626174373837257431\
57442117020735657056622222956795943660866424309146009484695654352059202736472\
7494574161777266752503279905945`131.85525244101382*I, 
    0.65315487929442005156549141850152640700963857287770885059553305671937608\
15281379682874775678349463057538087372503927558611864490706181649274075443521\
082826`131.96553117336038 + 1.06176328631375080850598983799728922841961658883\
20956105840642377540867191779528669240548804788895945489312296596786509542510\
555713624514531389565914907883`132.1765427020477*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -0.7016689953787658434111427077727555346507858245\
34308144599184506715584799043786903571969034971678335333211397086309040194351\
0776054232368697776478065796067`131.99664728463102 + 
     1.8677625249376188526946088785504928312325983674511876940596057716748178\
60140457862618035326773860667203585479167677442986834399369304543908725794662\
0054107`132.42183665523712*I, 0.727346564356794426298578825989838911091831778\
48945831810993532232007105646177048015608672661010614977098648270743323956019\
47267880143514322897028674823841`132.01225638960508 - 
     0.9431322912088954440556540787474907677012995159286035394544113561430519\
95957977558108681043740162557959545272809352362853611089248189899973763293792\
6344783`132.12508761242765*I, 2.195544614402774850001581628025210608752785418\
47514598888460556778069746854276002135699385486493324730618419576599495983256\
54781963737191528180949067075575`132.49205726441113 - 
     3.0088756193972275519344372572285912990204338947035103424326158100147649\
79418707177432850018623541498394359365461435746560292899720120866089277802178\
3387309`132.6289192331208*I, 1.1740755818860241120800515504776654468249389196\
24405301650272005941898827977374861771198918689789071049856290964609472639021\
9365830001265987795339494586141`132.2202110536358 - 
     1.8770135536777048704029585180227371833175986996541973864842142419804609\
26028206489417698707127092891561338012393191084347028288932842171920639478751\
7469225`132.42398240645025*I, 0``132.150514997832 + 0``132.150514997832*I, 
    2.42551392501336399025713311969138264039934052357552155089016667639072268\
29998393360661811238255178348912639667464546312931995665576312910556453795324\
819293`132.53531877011056 - 9.69672256985339419641635819209409613393469518855\
27539941426896483865661951274328095004290355604043780738788596654623670342171\
879399594252896341155998705806`133.1371399681451*I, 
    0``132.150514997832 + 0``132.150514997832*I, 2.60630663783495143009780057\
48193210443604536798522232576891227737379362656195720392095391883107508614581\
485245148852721324034274550783858686300875901401342`132.56654050793665 - 
     9.0795906249260409282062252215684350989061824532234346763838609540470622\
27340517451834874230882289803018456602902555905721608220131832339827640363130\
0181898`133.10858126558838*I, 1.439926667564199334914968314481859693451644974\
58426954789107195845850761040956276986913768392164285872694102557221360101284\
88580480583876413649913047130587`132.30885537278616 - 
     1.5477530932686656423111496151988438614929153636104955146713212232137157\
65044886433111534890735090007606046446033857383914740029136613459914435434143\
2863085`132.34021667847892*I, 0.577087600156581669660669404523367762361007544\
80076061201358184709738486271207541729588179803927409469659970390926224266037\
21544213178886931511271399797294`131.91175674058385 - 
     0.5701740137809812778322041186244050045472083523935123881626268287642877\
03601114584512772280408170044536880657156339337029627660301366537112236067137\
6801795`131.9065224178754*I, 0``132.150514997832 + 0``132.150514997832*I, 
    3.07993921387324443125875503108771502825917595986768434411152026213182057\
34539338825774621614635879818867220569988874957059382966549829913691397765324\
190212`132.63905714311818 + 1.11887483228374249867034988036925728946227349060\
52734538753535821362928770705889207877262899959775402679938469590390774719502\
868404700885531008213951596355`132.1992965028689*I, 
    0``132.150514997832 + 0``132.150514997832*I, 3.60053617592494267945391185\
40095406928368087206847885633267529623976995341676755107992294496881960621423\
979807509526687636645859930991014739974576844173267`132.70688217662888 + 
     1.5817237909792574498279496082635030657336580421022629421944751028909208\
52910775439036892393504563471559560539531218923456407012696565402667749896432\
6821767`132.34964564480237*I, 0``132., 0``132.150514997832 + 
     0``132.150514997832*I, -7.2517739205945517463244923269936208761788484237\
80440114914340535657093997287985053496918168238396183228330049498466480425161\
1151348496066551236351857621083`133.01095925401543 - 
     12.689449123656018676988330115836666187060638748403421857411623607340935\
52063404731866987903169612187391767442188682311024408867000359861215127877391\
48120751`133.25395776667617*I, -6.6676988004872119832240520490879443001829785\
22346561156801384146141406576299593940254590086267927121409331159045742319886\
1492475065342194862848034131179074`132.97449097107543 - 
     13.667028203143703041467275612411105044006345759620404983920318001790363\
58207781916726864164202304183698684021076434115712920103883884553495975234628\
98401034`133.28618908845795*I, 0.32512781215535452631959360747386027177117205\
31841110263394752599709222837427575816261770862504292927097838487782365031936\
422578491135190492599235080231285`131.662569119432 - 
     0.9431322912088954440556540787474907677012995159286035394544113561430519\
95957977558108681043740162557959545272809352362853611089248189899965172729505\
9152187`132.12508761242765*I, 0.656807052074166725103515166294094195820067475\
47168255286513627177128370988952505876899052478356261178054698518697968696619\
50157035685517990067571142344748`131.96795280494652 - 
     2.0749943569284181255871328179533448834041347109779164954028129241773560\
49348478246123832355236611164792566625877597025066875700035468594137781399175\
4481221`132.46753191779183*I, 0.203630789285876254768687831285893161757261657\
98941840816980601632550313834557690212215068157706281969376402384228676889949\
35246690709023552306391869728582`131.45935844244957 - 
     1.8770135536777048704029585180227371833175986996541973864842142419804609\
26028206489417698707127092891561338012393191084347028288932842171914789406222\
6823583`132.42398240645025*I, 0.581082448085009440420266791209360011626163913\
34364136701173615212286441442654789582535425495038947541601160166066911443620\
36609256138119208314801517583185`131.91475275536516 - 
     3.0088756193972275519344372572285912990204338947035103424326158100147649\
79418707177432850018623541498394359365461435746560292899720120866088771441764\
0701313`132.6289192331208*I, 3.2624410385422088512152342204485460281957057330\
48831081148498853498952350207059462445806351210173964088444849272173262115643\
2596416772918552828531711620081`132.66405766933016 - 
     6.0177512387944551038688745144571825980408677894070206848652316200295299\
58837414354865700037247082996788718730922871493120585799440241732183111378036\
5843774`132.92994922878478*I, 2.040430751421807781303806672430270219204468196\
35390953322561432628320734982602466819424385186613425590747197139065326281687\
38704032036715139648916129422797`132.46023685801177 - 
     3.7540271073554097408059170360454743666351973993083947729684284839609218\
52056412978835397414254185783122676024786382168694056577865684343833433207323\
1454649`132.72501240211423*I, 3.228630469103193934198395666879064740959836082\
12265828523947122095891283074820432838778504656395746396552835271082287103341\
66862860865301025216144916717343`132.65953333878812 + 
     9.8823462803021019949117895446913773707381303620999262083997538929103785\
62366888119262586943274936690386076369422246851483136953965835452210124791878\
6112694`133.1453750654576*I, -10.70975608306773829590598546169795096211607146\
96007449960710600548693509161208809769114577488162847659867433369716122113546\
699798542593846787925527436124543`133.18029457762893 - 
     5.7059008359614653593227328980869728495202220365829993768549743250925234\
73431813642321908107778545778559968316923404511783693829633116365733922604922\
6065407`132.9068392175244*I, -4.998274723868566413416673377174324944950015143\
34820455454019501209090939918507350449626260568042839054453595236462393999017\
4820069246311829397985210586852`132.84933512072712 - 
     14.237202216924684319299479731035510048553554112013917372082944830554651\
28567893375178141392243121188152372086792068049415882869914021207207146891428\
56965517`133.3039396513793*I, -5.27924500516620015651565977483668905901429469\
05076188414904616596917844991764324107915332626264834048806479564984513114872\
872185846132567604043073298825618`132.8730868155296 - 
     14.237202216924684319299479731035510048553554112013917372082944830554651\
28567893375178141392243121188152372086792068049415882869914021207207341570422\
91516097`133.3039396513793*I, -4.81495430947636950143939629964416274583203400\
80079066573171691645094549133478400006462199025353749811587550182606374980875\
734366242970131127271361621967393`132.8331071681635 - 
     12.723895911934807597411621533663614276305046243691801444465906645647311\
58611984160915996059828287927902729493795498879427558994959065563499457961761\
82649429`133.25513510552784*I, -6.0094726168027993654776167684228886009715668\
60078987119720320287670939087192094830362289226950877064259859476332332040212\
6028981054925448409190981196590938`132.9293513584101 - 
     10.614454766727600551401197297883321303656504037425505362008810683163579\
47128556907254604667645951070912510779600922608517721296996813001801632862238\
33775903`133.1764126884788*I, -7.15153519563089254390306893540328803480578140\
78634817666196598140750488674611157614097750170933332575178403067245333941513\
321314889389246790718560482239689`133.0049142781539 - 
     12.350937634506893431188171573540528513150955080156710293174122118268547\
29376297863556405183495088676560463032230197576845160652064383227214307024855\
46814054`133.24221492660462*I, -8.8921888638779467745771428147558017573901895\
51728901446882702287603056270257594047693647654051008774531964357399779459745\
7783202104729450135349923251136335`133.09952367606823 - 
     10.087213503067848068125214095128820281745284690058084381277318982199939\
18698197725953374921195798955193858761616548644402507729906927488379395278032\
32214781`133.15428621090996*I, -10.887354262856319291452320749194914299174638\
02442574361008965214118193424676140882808065494490898140453795014478540901547\
42432275856959428912564613405107158`133.1874373524598 - 
     6.3331863957124383273192970590833459151100872907496896083088904982390173\
34925564280698351797703803768815911591379104275331020721203590539959696390976\
6135329`132.95213726802228*I, -10.3687108817296661306896744178606763855814674\
17255245477749494194869671844345965336048344807295345595704798971991682949178\
566428102635542899259370172116865`133.1662397627309 - 
     6.3331863957124383273192970590833459151100872907496896083088904982390173\
34925564280698351797703803768815911591379104275331020721203590539958080290480\
6101953`132.95213726802228*I, -3.91273889716443330545913328764693471169985441\
00230350189641120574411477668930070017241610182456715937523714655731387522335\
590243538656053601681097421289878`132.7429958655885 - 
     14.237202216924684319299479731035510048553554112013917372082944830554651\
28567893375178141392243121188152372086792068049415882869914021207207079900526\
05009022`133.3039396513793*I, 6.828044715401977028115837499211437845083114215\
83644233188327157297750310897725391619461620624803262409845445105934807065438\
37615074785132051961366887717717`132.98481135438553 + 
     12.350937634506893431188171573540528513150955080156710293174122118268547\
29376297863556405183495088676560463032230197576845160652064383227214307024772\
03413471`133.24221492660462*I, 8.11466629947980592553259138930041645581674554\
63563417286218894516314506852684961575968564603171043732809199192084942839472\
296442834718432794102620893628207`133.05978566281073 + 
     10.087213503067848068125214095128820281745284690058084381277318982199939\
18698197725953374921195798955193858761616548644402507729906927488379200598954\
54263619`133.15428621090996*I, 0.81136619516443015704772286972788747880767628\
70381817032973406393522372144110861121671750256021696218320834986380287657384\
89874500603074040616168834764386`132.05973190709213 + 0``132.150514997832*I, 
    0.81357252916178599799285063533743623777718830584796601248307356510767698\
76933487791315178786363249339568530715616289394221374370175449072318515118026\
240401`132.0609112737412 + 0``132.150514997832*I, 5.5576729640126597419315484\
54292959900918804311229833456699670286811155237296207875557789918865430299056\
3757845354759429131877490408706131791177287024216256`132.89540798537888 + 
     14.237202216924684319299479731035510048553554112013917372082944830554651\
28567893375178141392243121188152372086792068049415882869914021207207341570506\
34916679`133.3039396513793*I, 1.728736825231315696359647362324883137054352824\
89890012541287433497718065596076536001332292257335347439810998077934886027949\
21415724198873011695728005048712`132.38824388118732 - 
     3.7355250498752377053892177571009856624651967349023753881192115433496357\
20280915725236070653547721334407170958335354885973668798738609087807040073582\
7151742`132.7228666509011*I, -16.02500092069050898830064293675546788542982885\
97809223888214508946227495161459727654750636019989083406598058103010869425995\
341000297594819636284183374991736`133.35531306097454 - 
     20.570388612637122646618776790118855963663641402763606980391835328793668\
62060449803247976572013501565033963245929978476948984942034380261202805074106\
00728167`133.46375749422918*I, -12.430780200797092700418728710239977093820076\
09837110060811012147376683336663754817220130827971981666239848826322298470563\
86193500735521814720078109732018187`133.24501338522404 - 
     26.588139851431577750487651304576038561704509192170627665257066948823198\
57944191238734546575738209864712835119022265626261043521978404434420800592515\
69036032`133.5752029522934*I, -13.8904635877465131879938161919301267023402046\
95077106001422897299693965669442667552189910259731437165076500309764403399735\
9531402797192568645029996483751634`133.29323173818736 - 
     24.324415719992532387424693826164330330298838802072001753360263812754590\
47266091101131516313438920143346230848408616693818390599820948695586119846735\
82573622`133.53655741500958*I, -11.115345928025319483863096908585919801837608\
62245966691339934057362231047459241575111557983773086059811275156907095188582\
63754980817412263866367616803847958`133.19643798104286 - 
     28.474404433849368638598959462071020097107108224027834744165889661109302\
57135786750356282784486242376304744173584136098831765739828042414413571863655\
85628522`133.60496964704328*I}, {0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.22607896829617817326287768\
93419772894813550159324728168745473264604939167469974299879663754954890578243\
790749129908816213134146321811498569604829262911874`132.2390334406007 - 
     4.7916944215079565833712189968900464334529145370969522018605586641256393\
28592447176000607450599398868013991001643404145520487002152581286904712011315\
276916`132.83100411203705*I, -1.016070039329662254747133016208075905343396385\
03184544575588221578245334576256044604881356047452137871147398050907166721801\
2450231184683293954710425093226`132.15743864342357 + 
     11.292953331354850762551074761996549671047471906239011085407504358951630\
02250106820738317170745619740060560230000113335325385745730888957542445634611\
86996032`133.2033225312345*I, 3.443502545808012013036481408623010461625226763\
82971136764066720612191773656521175564465580007611546523294893090618838056935\
29760178471949488186683451213985`132.68751540623072 + 
     4.6000428020907000389347360131260310462562603963108782493325695594779376\
63795209291559894214134012706346518440936378385448665251580978810540417481045\
0108677`132.81327687051908*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -0.4284943721053182814712387849887867065402740773710930654614867589298414\
44459490387464129412112392242534871451412966715016530084430921150952106796914\
2404609`131.78246012005468 + 11.076015686128536828073289303340363188387708656\
46912644362468991681519681918527289347770699218269908199686675211009484114407\
21497381275563634689488297477419`133.1948985599646*I, 
    1.60032491047431378397356119872534268003706008400265004361184950862389909\
41147092412304074381252269478948852438200624356891228963631957887953887650632\
035079`132.35472316330095 + 1.78018278359016949695955199643693235952111581205\
45648270528441808569940942074367875395102111752078263605029597185011898367409\
038659692573217083332625348595`132.4009795944269*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -12.109954648770264206353572554616813876340190424130682765622561676299195\
88613173999328497227591802031141060143495868904994876759827208294823644785601\
63527806`133.233657514565 + 3.75051838215837327045489352553991575496008795430\
69061019675243539467910747921878568305178788591808281907464498553498719873690\
203086366618931723331091449001`132.72460629621352*I, 
    2.49294794978128344530344271970577347572917291150578216660282569587944859\
83259987584574956571832808958217599249881889424232080373277122909909631842055\
626558`132.54722820880318 + 6.91525243643462719706184211736403189817197626952\
06740889387009655141957737141049937358237586735314740604676642398286840919911\
308903160554174052811308589638`132.99032303618182*I, 
    -11.101003959467510070287375916730112029464218300430306025651233132825289\
16406526184805734913478067366709223931011906197345964957142198546805615144877\
19321898`133.195877255388 + 2.77163614894216785360867860739303048141867077550\
52639478014361878724062772573962702472779083278647026003693835669946366467667\
445365265597517455726904667381`132.5932512147969*I, 
    0.78363323671295456424919839948691642529057239348912963632678914058404067\
87361093977848305908448799598942081764380728991211400514236535537409380590699\
237519`132.04462784554127 + 3.33344782994420517271822864118423442055517775623\
26031542757018629553006099073362170376645004569087870928106646246347652492498\
149739584184508986232627157782`132.67340866043003*I, 
    3.83328194314711895335183240114163165969813806172054276719577107751179035\
73734955590420414187113245470250772811857316235072264740249568109101937938163\
460732`132.73408576121622 - 0.33517941667121886783389494621040846831875374967\
70086127244424702213814229908261671428342325798793924791983930155684401897952\
111366294375094789280009321251`131.67579233863574*I, 
    0.01662054279351132252541537809311048874543999683252263845611584586987428\
49880190635236377176990250069181136210174922694830219573905802849874899988336\
976807`130.3711602006963 - 0.005300955430201598743864032263614389047707173759\
05051502315601865850572792455903153172049227567974021314741124344506148001027\
16996096362253521293243228863`129.87486915057778*I, 
    5.15583266440652726334836855893554299986351188281453974980336847301536734\
56236495605396292539495174163908227653290952804310095699277315423051939885548\
405594`132.86281381145824 + 11.8291208723642091015081450383996464791269343310\
99255830564432672556786318783823296589418834834959727613250976635940674394225\
0800256735301971650465615773794`133.22346746735695*I, 
    0.03324108558702264505083075618622097749087999366504527691223169173974856\
99760381270472754353980500138362272420349845389660439147811605699767048380486\
188373`130.67219019636028 - 0.01060191086040319748772806452722877809541434751\
81010300463120373170114558491180630634409845513594804262948224868901229600205\
43399219272433756892644910028`130.17589914624176*I, 
    4.47110984633379857615550115851194606112589953518159169034229805133622528\
14214837569880570238491924041918098207568454210822864473492992999504568345287\
027997`132.80093033758834 + 11.3569327928923847572821106357956040096287156229\
76367633650087152679598064524123804218292413048979521360139885481283781921245\
3421906274807777094139686173026`133.2057760535922*I, 
    0.03324108558702264505083075618622097749087999366504527691223169173974856\
99760381270472754353980500138362272420349845389660439147811605699903148667407\
42203`130.67219019636028 - 0.010601910860403197487728064527228778095414347518\
10103004631203731701145584911806306344098455135948042629482248689012296002054\
33992192724511086471720270805`130.17589914624176*I, 
    -2.1488418787178473379476542334641096132286442230761435799180189306711605\
21463686741803219846208042075253526672561669982045610787597596305735088499447\
5039087`132.48271945719185 + 2.7997180112110583702847724692355092763431607307\
39272374669142533587873680007572178274824996721148949462592656170751653972790\
7096443036431144589566696857767`132.597629289052*I, 
    -0.9636359464801357271207585022989348337193702369306613548936268179892047\
74071752534590843206168327380930222803439392849338183555607819959651275132681\
4786153`132.1344279899333 + 1.17035177523059357859171109352937253978082119054\
79036976582656445710269561358443301727680812957188341532136037734217346705494\
421166782875847726067750732314`132.21883141605628*I, 
    13.1515573269303033288155616011619568263267203422203605732143363761808223\
35896157385360482017145775972952076361936285396786853120673680541589405283614\
8696919`133.26949218019746 + 13.280153313649926573405992308369786483128528973\
49790746097888522092662387835297799972278259286276218958194923883037881520126\
21948949569380199126048056819391`133.27371808663568*I, 
    14.1281566267079166483852866899562717896477759450364663381239423262732130\
87343457426998014214005268794217110875652626396296480043434491703733198463478\
1981588`133.30060049874118 + 16.394239984422853079935855906220602555199431149\
01109958180280912770908638712610745981512326766246343662046998314555865661143\
38180036721469530058396015177455`133.36520628597845*I, 
    -0.3383616215337336376569442925285472542696323237390011890189630093376086\
94491774809756996723876944605967782702627408455372431343257223410141081864038\
9094807`131.67989609539833 - 0.9635486262089486617905134358721293507260658784\
06112270111070962105169374977551295619652549530884459065884113887414753673861\
0181606692084676157807895398474`132.13438863437545*I, 
    0.01662054279351132252541537809311048874543999683252263845611584586987428\
49880190635236377176990250069181136210174922694830219573905802849937571634307\
337532`130.3711602006963 - 0.005300955430201598743864032263614389047707173759\
05051502315601865850572792455903153172049227567974021314741124344506148001027\
16996096362206389862873188259`129.87486915057778*I, 
    3.40181436450590007215596943094081178621393014085905749016239588461524529\
35214028713469067054357118120833149944511670350359967405926080347880083633490\
382844`132.68222560849878 + 31.3686301089898432043438918031700278406153098286\
91076003793194144336897823438786611856258061337176592230966303773908073272175\
5181404959723206751808050724661`133.64701055098632*I, 
    2.82323229428964287398140011033731950276151948065173331490932711011237009\
04244947205752002044710395637688692958662321905728372693354091736647675304562\
688466`132.60126161100467 + 34.6024583152754365901452051032099259382128318001\
73214185786563752743632469045665214325721624549652303500402804307351865000417\
6895875353356644348461626888377`133.68962195196679*I, 
    -7.3217102808287005648081309537719179824216697502357774767598911213413548\
30471708307571561901876235494268186617339844871594125892820705673634712439222\
1019583`133.0151275377385 - 39.7672471082772456519052595159039575905115086411\
67964169926352550007989221865199063954186434797275982547274216560984290537964\
7732091166136726208387652678212`133.75004052577887*I, 
    0.01662054279351132252541537809311048874543999683252263845611584586987428\
49880190635236377176990250069181136210174922694830219573905802850310083790445\
530335`130.3711602006963 - 0.005300955430201598743864032263614389047707173759\
05051502315601865850572792455903153172049227567974021314741124344506148001027\
16996096362397333436424117748`129.87486915057778*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -6.5538423498580093965354327509726405200904723083051886032313700598435909\
36595606290534572428632704442968134231610850930866081063617394570657454940794\
9553489`132.96701098821828 - 4.4087163222673227099621325005340714164841032483\
80955495639272934649979994320469017756809028543340748359158848642889435158294\
4969324209517384773402454550668`132.79482715298914*I, 
    1.58308716827614684979482225142543865635394453159993137997622714299078783\
99817875464753448335855473086909842983201981307406347354191770668973902313515\
156279`132.35001982656615 + 4.57005324639416225193527294281756918257069875722\
22256065695255207977942394066322860914420628851474857656743769344238936247747\
437305033334726012505627478566`132.8104362579632*I, 
    5.04823219042944296741685396592979038841954221268289988081596954908955089\
90555295260266867513651360208526321934067858995389328555511587557406559609435\
247592`132.8536543196432 + 13.79501366247278563979194816899913802810179135075\
33789927181511127896710621598845972037878610955319228142114761884191475560093\
626331869400374991332434052518`133.29023713276925*I, 
    3.67976463323758271097150207708979021459758571680156147136051271135745242\
28814580923011796627968308986423888209658256518305546928105454472779374731980\
096692`132.71633503885468 + 7.37693444562459014706401821256252430907046585935\
62561218260874824802651968441435852584388614011337043958084257669708095163827\
637376148793963231626436310785`133.0183909219939*I, 
    -6.5428979911630782199373871524450176094799051052867658832717079163816033\
98570814025161996510763520832508625430010827008160300465934685622020678713865\
9614574`132.9662851471965 + 8.49139241484701836472636545060929552838279761813\
48643430291647144275950332645703731332805558461481427406596201364388146169117\
532305985529874991093821898857`133.0794939093364*I, 
    -6.2226309727053822034149181924021361997438468114694599727853257191518303\
18983660462351392808720488342798998541542617606867057005293401403157412908514\
2954162`132.94448904415316 - 30.794903885782994237112362331870926829102406697\
86360066162951325866457921526992579483406842082792190440404675461161798435117\
61908987309991697435714337335888`133.63899385078045*I, 
    -8.6170597487765899113599055499352344028074363083479698801483095346595677\
38813521886976986153828609706487139874157215085468282388446099137160950850694\
7024597`133.0858741020894 + 10.2181341292041432724448123609823905925260525310\
84599218819465528568383225906623407481949185396317547641996543388805071773189\
6169335325821152178047043640664`133.159886597019*I, 
    -9.5617769672653084061016724628522151901479863530796202868257094897948697\
11852919225528240433806657351201782194349190918941834575494228049949316011732\
9353456`133.1310536071964 - 28.9237044584441876822202719023471388625913960874\
42091063997043617566768162299106404291854817908128618847905964776312214126508\
1223767059985122292191316300592`133.61176891310836*I, 
    3.88866872138603558127068371368966116259612681120540545716362799774437407\
97124530150709239084711489568657633732056508797960969202176473540057595149142\
470106`132.74031594468164 + 6.02032252898677644767340619921320825361422299241\
02608233112897713467494389823331458934960887110496136821536293430095480045539\
965697061765971105760379539527`132.9301347563335*I, 
    1.35289183087820071092944056882771994223316074057770921989599725251213407\
48603009823351374429946851048948060958299019075201298801836926445567612340111\
32212`132.281778072234 + 2.41615061026170460068025182125845651152251772055371\
61157259647065046337639556724076207011089042662831867528940412943821177885014\
428469940141511154297625141`132.53363900028396*I, 
    -7.6200162674724260673935844599540251537282532492562469371933027324766657\
73637569717860654488046835785760313644284102620557358987689829639536172177653\
5264097`133.03247089631935 + 5.4699325752662403449479717224183768167097258753\
30667512657048266316246804488219148483462243987036157456189578840411330513302\
599342033737953575402454923699`132.88849697089847*I, 
    18.8175917372042497509320389150907340737958780547824625273379444607518992\
63830480936248934997428425986269757974506601787834611963335483806597297195376\
1642699`133.4250790397624 - 4.79093419764505080754070207775649534183991370011\
19036506550251642535512581633551801943923564151216600505077758827639415347439\
860930679516914522168940344625`132.8309352037985*I, 
    -8.7606980945096367584606940397905061064297922153537131697483123897671074\
78606400789284616690134422352534458289662862657667996915922015848845558331849\
1166395`133.0930537120496 + 6.67072782330669954853567931846476146950462859927\
08398731089106729330603363105451549708417860426017787064409770659508719309818\
120381335062587125215794775619`132.9746882189152*I, 
    15.5971301408793108567468691721105538608629941820149731978903163330028348\
04113916600745000623162982433834254954539686837954113803940112051289469518482\
655004`133.34355969370966 - 6.17085411978423650816200053761110148449775359518\
16723010358649264418144203673238913169073338877520787627694123727447852580367\
401797607144824219309925119069`132.94086027756*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 22.7373009866329309547997533088971795520210393284\
82159019053490040785630533780648479095820885364803078524278222119252056591273\
3009885138507942786409495623342`133.50725390865955 + 
     2.5487612750004531325268223762054818806726770572233002814088143413303894\
45226233245481001613144318775265608792115896330086425663744469561292110392276\
0082975`132.55684415781863*I, 25.59981933739077793832417734824897664527466681\
62285804298265066262060679858619224840360777202821614110138365612862041861693\
331120878801793774398764806506998`133.55875189825903 + 
     5.2102519487843947654907079660482368461872108083756149503689342377175022\
10347673313073606226565323882942992845351104679260891729367585664712025256290\
9843332`132.86737372253674*I, 0.955042513491799285585943695593425760500262990\
66339565720009050616751323696970402217475421563473362139661121070882000865152\
58010967707572368937798171365077`132.1305377023623 + 
     4.0452816861220697709115716607505157340053213341059941529247216783776558\
10931465489821032565982948409536519879222153997755881718332363700812689030545\
2493878`132.75746376617067*I, 2.704127508067017710787328622242605410823269983\
63964461877830417641072890053178874188753124292609179035774818480333926783074\
90084988317641713952313252233095`132.58254216392714 + 
     8.1929370680118285547267868408276820139885883334150469365822753426478946\
71090810233581897255069965327730737563613722979114377733310147294988810483106\
2459095`133.06395461678022*I, 3.135827677594079308440010044333097573178741780\
81631302362792689193506334606091452005175618795567587985202216351158851241782\
27004612806433353597102762279038`132.6468671868169 + 
     4.1693550702496546041679127038049724688141608460443690920170436822551103\
97215635083800806446316761758672863340082527900418623773846387488860372686690\
573241`132.7705838798817*I, 4.86282337350987466482472848382409506706755636970\
00792220295536320146244279709571491360762551440215963859771800367391326342764\
753598348486994911614357471541`132.83740349333004 + 
     7.9108835402211236811435511787387883609808866958254727498995374045196806\
76857726758320537792343149963112013613561261161761996317229616804313470265959\
8039131`133.04873998894203*I, 15.18980522195907866021781610486128768268990974\
74974944315823007897381107950247102126118979768317536677492223444420601179651\
131650867338959824940884075043916`133.3320672027961 + 
     20.498521598908117645569177732973780727066458884109006715004107650761483\
69524143921696178323678978029365259029699343921168202654448917746851143241445\
93786268`133.46223753768828*I, 9.66290038205116501495682858434734960152602910\
42599280590767602609258101050063098914687026853578710388287085260326631190824\
982093586041732883674997952537601`133.1356225001129 + 
     12.820404517650905780924205408746812132922442686081357275662494610895983\
74351442498107024113141319357652062240935857124617077145865550182920091388594\
62629947`133.25841672636986*I, -4.6098182018329463727001125267527793176994676\
36770498147050740074693522762991890748193046962689257903671940737037985618300\
7112372173642397989832674754219925`132.81419879621566 + 
     15.761350436678477618320469660927329042248792338552184541680611021167778\
12275537370606743599526282370787969050493531825255760686852965615065000017615\
97827832`133.34810842304591*I, 28.9198658615868948267590375246332035767123610\
86632542182389862017570666255162229120916731718232378080488553653610285217836\
9824894390824938871240181916766565`133.6117112720801 + 
     5.2347678012446983998534584630033348012743386582145553331424462031889083\
28075910279679923701082726107557937313714269477739936178671926200982010929433\
5786676`132.8694124202605*I, 31.408712161896267230023481434904157087562476865\
90047275049897140973945998478039482193708974239073753971079857762741006276880\
02495862361853900681344765291855`133.6475651274031 + 
     9.9366159341416789976708238702093265447084276327892734391496955059600822\
88230642389469827941723616902457618170012949861063673148420462450949346748944\
3994841`133.14775350181066*I, 32.79817585730633643515353859157982001213543043\
36530343303942376253291903926574572398621318647230479624512353003205457089888\
781808777614156895901068734565514`133.66636468797245 + 
     8.1712275909382713062249110556814030924102625073367816144715525071126207\
76173765263909030945923201391252478719477591606920767872183556105384729137098\
1553319`133.06280230478316*I, 26.06311100389766286580193481875982518290948485\
69432301418521112158890243841281795019589873860132937041337939709810831386843\
81960406475420031568295504809772`133.56654125154114 + 
     10.263653384543677993146282472910469811785973022542857974784554781490168\
16506362638090219774266955487972495750424116153573430810375954518742894923028\
99293248`133.16181697481912*I, 22.3755452459649583937492286040574999644174343\
48919163600848833055138744194258867613237973530667259935682454487119856014505\
634249526893183275316285107528626`133.50028862481116 + 
     2.4283159281438889923896182660410059660387189889480086242630607070124448\
32146259797087973356986397849573942680954683854258413658499542253072513013008\
12266`132.53582018638178*I, 32.2181266826847060950921705104273026013469446770\
64803716518293231577565737505169332964042398630883177015734036242415660036405\
4225358326626688390039884369448`133.65861528267297 - 
     3.5927186245659534035697385434580073180487425250211876381160868041058160\
84732708755174228157549284375009375063614123450924884257478556602098776428860\
6662567`132.70593820318487*I, 28.77624241894840302328015329360483645378434735\
33111625098186642401238627837709387737395762964438602489605048773723793553147\
407297879845251049033552490540606`133.60954908127354 - 
     14.529568177784094851600833619097249385317437803431574431479453622005009\
48420317868726988409377673132276010105604365125504062187836748295251352158443\
30352776`133.31276770498673*I, 18.9030930873677121047013861683428528758222362\
02539363548287742916227159005189655837727110203978213018073541848250307985843\
2477205064544361880189524402385228`133.42704787083423 - 
     27.065562098038102585289321231067661308108203753684182054760189980876077\
89127268993203811206698771270649367433250879289097922308172548007618392078471\
05039331`133.58293204878768*I, 16.8228099802893250523126130910731108913841104\
35243667802067908614621686005764009775474017185757613952339834211913269546213\
7965864037992317836767455552104343`133.37641353727292 - 
     23.806829626077173001903198479655387834983524673301444700738436202842384\
44352923423583399823613685247587491622771413305237474054667022936510220906291\
01053107`133.52721656175532*I, 28.0351912380499996427911609568955069212505019\
63858604237612508449285732874465369446050839079188020216730314557829069697696\
2323944883885574590816528494454173`133.59821852075436 + 
     16.757238690906133932455858435159336165849977790717545063748989750160962\
70087210563381279875583041114544782800405788155073449021172658327170436870109\
05315813`133.37471745364758*I, -30.560401572173427178173101567206652140301031\
10264672736963771448035845279913999184540506561528248990164116971101073042514\
52899641525164927978929026829420261`133.6356740545234 + 
     1.5601679921791629225678993741232816916573964829558712118799543654045652\
33787626326000923474811445605103939205994277386025202299836387745226095831777\
2146797`132.3436863616662*I, -25.16120984255157315343425969025704593133294771\
56399902701812077493557081206254327109185460867607058445502880092791984396572\
657355307952221699205086232858985`133.55124651756674 + 
     9.6442498251571024326974265986998856357688544304371340702987170688034515\
80989074083044190808298937091908368547783212639038395703753936790083614531565\
9212246`133.13478344967032*I, 6.583501524995241089648840079611598309789764435\
48804690222431740261429111902041831609286067042240545538480548989356881553537\
18024771891046607517616249280439`132.96897193833217 + 0``132.150514997832*I, 
    6.56554576855399143808715550277857169680626068469254935930222866124402041\
18432378277117698553472374865912724491995280624204063324004243934442215694558\
353468`132.96778583098708 + 0``132.150514997832*I, 
    -34.287715983617556376395270628487976161342660408300062808153881415719553\
65426609909371875804332595724846953425754096379734191502281377784047726969479\
4381202`133.6856535541412 - 6.42181313080619387396375341279220443177488160208\
91758323674770488921643950502036212905650782961157477711206835337693432760896\
725091367140155208521240553288`132.9581726616535*I, 
    10.4756557749991344168549963209875325062479335249992335241865684043173069\
20046169054061856782492980297273749293504258665446292316315824511200322957425\
5752224`133.17069621711224 + 10.861973820273687415619706872663491345584275351\
79110170575444059812994502489623000250599443272288662966720600530190306308613\
33363973395874048154163711741268`133.18642374954544*I, 
    58.5511038650444514983531087194859757908992350334313822167182446566855847\
15269245966975640996624404396384572026575095589524603252247048897951506847648\
1839314`133.91805008507947 - 18.004645851622431359776479701804281392457714332\
57185988120470855786250847063508829659736757843066002164817446699229384584414\
08731614595146096588645522296769`133.40589958112338*I, 
    72.2511470671729128244901614541729541534307370916817460673509652857664858\
25653483095862862323428723422328453800438837272618574750078085043074664833300\
1499828`134.00935974422237 + 4.5785089663723179026551725122233957743615199823\
15593976355465703006804691441056508734802788373917016243103655863468155995883\
6147049995031139965530156871269`132.8112390668609*I, 
    67.5057030658775494172207235974862913279326759646875633970850631388078130\
42458870875360728777410687649829369150061436108554256445212888775993340309405\
1062888`133.97985546259508 - 4.5929522436424158539300097488879228406090101706\
42300992329758116044927195972536297800056152053114420302482886030701393976948\
7299470205016359478507337059483`132.81260692758903*I, 
    75.7877733861926784651889702260446522672752385706431189070613921634901365\
43250076728556251328307926045816263461853491911194782021619595380234851579637\
2763243`134.0301141456909 + 12.8436262616123877479275068255844088635497632041\
78351664734954097784328790100407242581130156592231495542241367067538686552179\
345018273427893592373971967012`133.25920265731747*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 5.15541829445094417372512647790165519001146600498\
09600131023968135337218881483401346255412200707336099649396589752317902421574\
695038937662048871105471662746`132.86277890617157 - 
     30.717439183159838312551987216085321167698866481157184236677768400552937\
36670978225282674809011271612955202496598779254578540590761595861397066444104\
12168644`133.63790000492781*I, 35.3190229529966079210841115870729741482666348\
45305779720251712587334045492396779248002851357887656551445203699032601292786\
0097618427232400584799712583908345`133.698523678808 - 
     25.007267603420968681090735018398065895635823668239249597993996696674851\
46309489646519076507489969964922860318069775983813304823593658976365714704387\
78465165`133.5485812393592*I, -0.05174763702268148695007088408198470782970456\
92936972448919233746722914457712537307134842254092638450773077909832693028845\
824568777206962732515836198483636`130.86440552101524 - 
     26.769089281377797252338227930501165013034789235447547455877586511976205\
17764515874465996794561363679340604494988262932676361267033273183943803109082\
10002408`133.57814859401705*I, 0``132.150514997832 + 0``132.150514997832*I, 
    30.2381104165543494337670539692636684481251892061858967280260393309789582\
10927778070281907696819218029814841937543707381936758572296454952229444441271\
6310686`133.63106964639053 - 18.258026304221956277512304424385229424174267019\
67797620162118540359770386707570365268389258251511094601844492610961838973552\
47165713740363539938362395920379`133.41196882625957*I, 
    0.32367263019867002351181660487421110970166033200406881894546890195491248\
20975386952981555508035521691219112850525884639912060382809018597548035144348\
813457`131.66062097478712 - 16.4103194648847283032117283495130603829793045653\
66674762201446265847795661803529403359890309959514697370748301300754170574045\
682103326925597563504930750385`133.36563203351557*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.11619243618189763025472645\
47864779112141120530043654382357076271873195801092958940819588003627512616409\
298805557889060260983604743822246787718779473360245`132.19825407304938 - 
     14.829284358119067638098729729086082485970948927339567786758814489967296\
67089856283795717612173086934020935473507499756529289039176929815405564121639\
97862143`133.32163519088203*I, -3.3061551742143451881741287985042486782351732\
58745673413635357019741772585780816558205906299531713277406979871844387282039\
3956058385744144678246058379229274`132.6698382311338 - 
     12.896625111513495977052494606402986685322013144083010712321764090771379\
26896360435734687385172612938562011111928496580226858532745018037781350019355\
54747258`133.26099107346403*I, -2.7088507094647112638447024489700524451025386\
02233822241765810269343309287104904209459112690500525690107157997715224588722\
2298616489425986112847381264965218`132.5833000686303 - 
     11.322342446317117420803525339339766529079211448016146978502749133386105\
67580964183108612132647939464652481221113614312165033008227220558600369680272\
59674789`133.2044512838952*I, -2.17371369727539697221383299814499675735865454\
81723104374726331016372943036707282460481493028746315351507378084261416118089\
280172958460442576173212968619648`132.48771733984466 - 
     6.2830903963356541170837947426994896662877567050870072062334116612974113\
16148062047493430191841188493727839339432501263593924046208817214333256493332\
697423`132.94868830589223*I, -3.174318589512407758486763089844692535276067848\
95924312333383434579241582116544216329325938660064436402961498115829111634300\
76763861382753670869146373681088`132.6521655102709 - 
     1.8694880051724422246134748978613303906031074262199715435020176851373325\
24549541576045708759082731932691711889875746020780069799912891997913125340741\
2955631`132.42223768085304*I, 0.060046890488183108667467459003398254944327364\
63818949038766413670137313993959915969404926959352509077064041931724151728365\
29380932726365604890528980474853`130.92900552033214 + 
     0.0052157483051676290871579373925768244310082828361426573184801545600514\
41406524057432210889362252975027549262603001789279968963461434547049275338938\
8977863`129.8678316234404*I, -28.72204992261912463704898784922148944412951508\
52026762029342105384582665075303034972907948106919930328931203467424583578198\
962133496280921755334712492330118`133.60873043055796 + 
     26.953162785963251318296311545629497566775963906773167321596295627169198\
37434179350351653671816982807868980881854298657093593792912573802401684676781\
11508372`133.5811247321005*I, 0.133544275489523051638567393965726594248836959\
15692963041988462824958513307484931114848540580574993868646128252649773879541\
09884990061569028964034429264046`131.27614027411605 + 
     0.0219799324597044835252333043962199880565821088983216541429927580129433\
39043395796769178079805718418410890651380322438487142549735692410814107109017\
9273519`130.49254135141433*I, -28.1972197339078176306868955008906433411246052\
93572525820332227465497409589721062133275672270595800016348532858258549574006\
1732889013798330538379258145196174`133.6007212865149 + 
     22.867229089935764905134480282664296250584496964904512460206943595293439\
84493236885205303194631067440234813779934258713336074561701265326964354889518\
00600538`133.50972854049482*I, 0.13176047454180880230599979228958361997691333\
88791840839834494798401093980231247955450797579783823411483256284428202931449\
786726209134708997543423919757762`131.2703001481294 + 
     0.0209504622853680501745631565600313070071449800542123136296870963479545\
96597653132237346816446005882836413923271623715405549018778620851306539682049\
0224691`130.47170860822592*I, -4.23366145668799257406220168488844319870177851\
61543337617667379778612922499469897087183064119422956174424109589220108678850\
403779995243189500263862375775458`132.7772311246919 - 
     13.501571719812157334930217170351457725311869826462053736030556886218417\
67334973778895058172618956085003128007347304054549330937182422838739898409730\
20791268`133.28089932554994*I, -1.6665032250458035381006860904522043364774179\
84180961003464002408665056806782185538844094643048081405861287743665248393551\
4184381394676118330144285797343235`132.37232115628353 - 
     6.0547032203940831526778430046339396377540981758272108486675548400563051\
29501179810679265878567635514016766813555428237438273086862023578082302121164\
7611985`132.93260785829142*I, -62.2197352645597795868800237750694442119077047\
29871236169138315874891412421373099043764634907329218868903573517299692840218\
8234967837611285951646756293216727`133.94444315675213 + 
     12.666041814014880418956137134056517661387583096287006539097198008588909\
04478015400786119006979175491658328962374142477844836924711907137918821341438\
9043942`133.2531559152487*I, -71.89135922914279324134987597826400773591526850\
55510059770892199725041496363711619740074712531363452459872847284686423387672\
149944715328464276073741597714838`134.00719169260134 + 
     6.8777704386642874738167733961179356664921237871021568826839683782277461\
06417912827597397294674670105688435030203825531503948085755098223334160231292\
0503472`132.9879626739872*I, -96.77859656773213295306469179566306171005332625\
48118049745995006959969070979213418115792358388482459133960946781578670643922\
665415823253307614900622811802786`134.1362943177403 + 
     10.246549436573808216148630025235583428191227414031051590722018260499273\
90265506867750697880736071102327455990999919693666491014715376244127021893496\
5433166`133.1610926375701*I, 0.0410575998795701686630268690046972333625635631\
49790624513928931179772457411290364935143198372673848067785980118272353507154\
4191426500464894198519955012974`130.76390855588352 + 
     0.0141464858299081916602132395739191906291539950917361519891823191347232\
10770659415744613000914431045016028181559596797510436835354687625004713408362\
973711`130.3011635667223*I, -61.630517681444419720302896185163757861120634880\
37626628629562500083061764981960042593259301498834158230295132190477497571712\
36746714893439313449756125783894`133.9403108135466 + 
     30.359336780519640105541303850279356689405548719999909267788530956024678\
94164080584749554901189973265879339217632519748091225201656492442422533242553\
14116169`133.63280727771334*I, -73.147997371421626424165079232256219127584006\
50048608018618082481908913197482546189219923276279092686008995817848638199752\
4252586032730270639453380041472217`134.01471743844442 + 
     40.474246546696462585027765821797943419457809879549963087250174526280192\
75986389197505152567309481058282699135177962481860662652011864883388995479729\
60368675`133.75769377067044*I, 89.2786310509319386436204432547934586519221500\
39633236787882605004771079836016452499197793956001849546356756018533181842975\
6857472574813988590205333698756273`134.10126252024557 - 
     32.164560348792140944311647156896452475076833776214808773721986820269521\
05111278527798268476152763997681198674003702743973981491364724218746512560667\
7998461`133.65789261732095*I, 0.064803352215498957371083494897741287310833614\
62897960960538115642791075249728624200008504986533966343603654700736168947011\
03306323013417089077539526573364`130.96211246992232 + 
     0.0205669618688902511762308363949350621431943514395670521447038253966203\
53517844766984485325408881770356954803719731461411269153476964765066421245997\
7408423`130.46368514071656*I, 8.439427672157630482766446156672016249480039758\
67345854234959024923051117410105308253826231996292362363529711537847112508425\
54238766400132368582068024874499`133.07682799336146 + 0``132.150514997832*I, 
    11.1486421413136810078038525749457229906613883747741140917016740538373600\
98771832287859576740468665784885565553337779344686816320934111266878621507362\
362622`133.1977369731583 - 16.60023630978038502310807080937476013870728766453\
79223638845556819352488579206304699262343767215050661709051703973774595397705\
427377066029930140939135158968`133.37062926823972*I, 
    -15.829720345317274698717265695017951258194380179413645808124867563832807\
30313732114360254943168790400579276165926473068895308064205283284279387032160\
57130029`133.34998824032806 - 2.464293447135849992806719903016637360215080768\
74155925868487473308015032575442058451105851743461051136102337501521990806027\
84681587879015487491627276183582`132.54220742002715*I, 
    -45.806266784388553756842523929455666384311399052700017486531066780834566\
98392887837060290408029120381399471855220203063884353576669758030618668619616\
39746613`133.81143989600392 - 7.876237747907166337638146905766106162468220814\
96358044827240702415777058268778578742469195083533862367145036522787165805002\
28779032485138856632213623582377`133.0468338148773*I, 
    -24.694216839722909950687642644552801440821959637839870375264005501377147\
72346530040003372884027626485370262864848577551462543194068869203511464768951\
43655311`133.5431102551941 - 1.5798652296050112547604676174587186251421606775\
53874251653669977200301318260114008049384846101580515556940931751510875609568\
2470584205847968820529478761722`132.34913503887805*I, 
    -35.892450046014440709814707108717978321272286064471089835368379468359251\
83580844656953874699722285810898127174204523545448381952067160284254433464304\
45802215`133.70551810244964 - 4.597706790862023974809803019984484728967221765\
50906609294096923359279924109867031401777012919325419007670670123493305202992\
48203710752730141008432412346897`132.81305626942577*I, 
    -25.583738656902624112830211566801909461467158282870977123422856520742092\
17553352097065629568319368650459412387196437048186356660164426541765066034562\
99434257`133.55847900785028 - 33.32053912524968895560296365791238251791413135\
85321525455128703536951523208900180567207629027200245469357893041999755490271\
101461355481152921868946165856247`133.67322701749433*I, 
    -42.800515522680984528078165958475601677171580450685277866243867812964229\
07027977965637412275597411949425068933975542007751494706136225616912439798660\
616989`133.78196399785702 - 10.6275927186292666770191065531080184151873466748\
86952798200382552952305599499596411469348692223278390221513423751628304882359\
0510315652441300291145653324763`133.1769499004162*I, 
    -44.551476962530360944512969752119853487886198847880217305404487482870043\
04411086311563482822543834453996754604474299285204392855627089429717179130495\
80976998`133.7993771040959 - 21.215198494592909316753790953796676287706973815\
68846827014476099234885455425043962025127719691679080375089111507654216480660\
66739632118505181378892395268432`133.47716209731917*I, 
    -17.036502737873342234120219820114136359859586070770868475047898376235385\
70000546517377160729091051824161635973486731068920997161599809251370952175601\
56582452`133.38189544521532 + 0.909011388672269704805054283336280804877072908\
05674153939687689686995323057635391901429686106508394788991305271186644301464\
49905862377887785302765161345267`132.10908432220526*I, 
    -6.6367033057061524493918387379277034103122003059879420507136746016678626\
07890210045611698996413983182491828975915161588743732476592115022965528058487\
5787268`132.97246740074226 - 0.4383591359597358253562776299240665212619470859\
83355625276067320583428689164287143385007471094366993058562772128274761248841\
8521957032317435831792838206591`131.79234506006387*I, 
    -27.105143645374296261139888630285388321497782274367253812311182104985108\
80278042641373317545815479019032523169959103124693675094913188301642893613746\
41928949`133.58356671102501 - 19.29076059102551436621689103005248812481159917\
32105803051853848362433770167779304562689822715654776280549636632562297152473\
217241581448100833029199490679399`133.43586434906186*I, 
    47.7703881618786102908970182235845707690346536046507094254315113952993366\
50028589751242798779601050418625640700679896799868664600485498893183690158709\
4954728`133.82967376802213 + 2.5828447319827892833148580237488676278715286748\
19715370158613370248798522053152892855134351700932123210356049198420190211762\
6721685194563893908643495264848`132.56261329712575*I, 
    -33.274197616087308535633052110726984740376884302232991311721919609053112\
84571601881239414884383445160536778680115238937836172768351119217460817477465\
92716578`133.6726225893985 - 21.297617151565329250319693066170438042794335873\
13895615949476419692179785374493412664358207604007243976728409564247423632416\
26587355017887425022307420919227`133.47884601367375*I, 
    31.5506429584944220899248880089078839676698863035915845497980064154592331\
42591842732351328620825993353557999536238370646075009663411697744494503129791\
6838802`133.64952321182358 + 1.5102677280469977002696296155420833526797253492\
11787586849905144342447515176471531140500360721653717638056531630675421932515\
8666556414966231933568285721842`132.32956894016286*I, 
    2.16745798869553344332123910255093645259502617198362448658105672925768873\
67266550666988269702773954624041334888804392151232820647008312734074694528083\
081061`132.48646568623883 + 0``132.150514997832*I, 
    4.78761294733133846323664499578132413241707928402382999007631473682332629\
02754537806100990119108316527026142526493937621110380272583811952851300279620\
899398`132.8306340306205 + 0``132.150514997832*I, 
    -24.287866551048430635851555521050338465409420738131913992046580503100934\
94545028095504486823517483472731925454088674410235816866333401657367545446221\
62214602`133.535904365836 + 16.1580678690256281729884089335216655427468191521\
51092907559636992342655248065136188247594786659279282449806705539984235576530\
1130883085783058978185955466777`133.35890442580597*I, 
    -34.161295304653978006879036887069314485203733913954478551243219930144270\
33150333562078016490675269329198879818985679449370154617097123806122797300304\
89092702`133.68404932744258 + 22.08526965735062580772470525480395904259067107\
74492029549371433963886143825977494652612761845608744173058488818746979500977\
512912419822694743615382050833088`133.49461770411983*I, 
    -6.8936364953883797730777357705876635782070457821938368417127129423119700\
91497830159494227319437639156292781395044544151623199519749021663220646480559\
9992825`132.9889633769606 - 4.03045641588745388402315178996958061047725400800\
38656010809076302359403238389062984818689246573192322006377263961887030531993\
446490683859757663087835903671`132.75586922701967*I, 
    -13.768126025156154096253603899021874061306889775398779066490126893899383\
11530659243594924909422961119760394813194968627707651154059749951796615186789\
17059809`133.28938983044054 - 6.049935295042418232218322412170614482252945489\
26375149209725443233444582856176622498424876449447800259208409024573742763069\
00929495108219095233834588774124`132.93226572766525*I, 
    -8.2803394989121103136632539254778879683082253103753336729951072082879763\
76004863904812226887617953193832052770513820960750011351103662652045057096745\
6619623`133.06856314131755 - 2.0133354013276071398504225329265970056845093300\
27019916375861946166188424517487013137346028461032712379213081913737129105738\
4836294523320036493326678809766`132.4544311278186*I, 
    -14.856359690525548618454356586306982457349215049499620708236041277949388\
94920040483514137301864879199991757136546520393282824274556142556500620908896\
25029131`133.3224274034883 - 5.5205390043603234713402199083942749705145480264\
85138057181686387968181084856712004652565849605574238809257008129047610007644\
0651210246976052153423151058689`132.89249648048718*I, 
    -52.439253839166348553991528809281020529875318058524734633631421230226413\
28686563349095866493578945546803342730935566946811148600065457110560670795705\
88955106`133.87017150129554 + 16.24992884144411510915828104468781844443893992\
06179754459376999937625537070604134853058434122181740511630610197799724961049\
494412034127984578491614039760067`133.36136646137237*I, 
    -33.692318441487821326776617277916777154098305944886851994112368820316550\
83799564115234722676155043309590689743170534082220700431490722035061831355621\
83320217`133.67804589458638 + 11.31277709115895127883926756139385113796597707\
22459527973696543025204527586736776694781651729137258287996072427663725406487\
201759547031988108816386104343404`133.20408422763091*I, 
    26.3052637481244268432628014598370539448147894527373742211955092312715022\
95392462219738418817003431097117295524268311472222563119930058937206923435574\
6713753`133.57055765841417 + 15.737032067287504436510299869765100301837675351\
62778044277313745585495967984099610771805359362047794374815812176633602559054\
28698648595680585603296216938788`133.34743782761248*I, 
    15.4834210223478297647194903185126386994483612263680453356708077880265132\
43185190434432679255377806553364690782844054238819919837771399361289307952484\
3427786`133.34038192103816 + 14.230129628333860601201443154624629270283841418\
55161154531747270697314450913633931050160774367580173886238325342043147516406\
03261489831806674933097202219099`133.3037238541084*I, 
    -35.146423742642020014634271707947804495292403764243882696311699745204040\
24572712290200493029058392528900241432123429880029057068574255296098496398699\
58899099`133.69639613862873 + 9.992687227247361120457048971251226788630151217\
87821630666252933317532850220655517942227224101507693608070567935786138912337\
1427287278818951472134833032195`133.1501972919669*I, 
    -32.773486595308866147411326498297630787848350182213049449476804251349049\
87620309107121287141477348461847743944055612925228019304839471789159924959594\
27152862`133.66603764393076 + 18.72294510310736017985767719558848732659726895\
53597440201642187055876188403372403777677700220413271946875710326472487829188\
238839437054989660396046583943606`133.42288916175474*I, 
    -37.261523860779033731771707604476180612480680718921103915322713582603172\
50813374498201430929733330552626141059708802574404196578995500938693534616456\
22920864`133.7217756098199 - 4.7250448844598093572849112815611149141448517084\
62397032432733910096609097047842016942126110357836168232274470788859193133060\
8418747870495394602766047558375`132.82492093617583*I, 
    -21.276501908923838595333083675289678666489898177490652148670240647209464\
72511070426534236945949947573057817251014459660987351424249626028929969697205\
38974133`133.47841522453155 - 0.543249606368914466027332311075980656863125392\
19370104666167420632338011866783314349726834998348435750457699566881225385740\
20893246448834251009245904039149`131.88551441814096*I, 
    -8.9307284823989347019028575650811804706819106782905876257317902751969946\
67263980320338728737689752408507288097891233986728721486363762537180953662611\
3097351`133.10140188370625 + 39.900635617349233045541406443551145853173683336\
52102316144571714140158591291653597631600011744936264384184387374566425352910\
22059713710367533042829263413874`133.7514948118874*I, 
    16.5768735508757049271220530655131121120637998861277287838352060522884465\
66117446399092609220219888205798154758738446214389618387730969445986274016523\
2847537`133.3700176225 + 48.0640545164326485804341985479556273415946060494004\
15443633522198857824637283015896321205791778083134734986558282421715569734184\
9864943749630820693448801737`133.83233540141686*I, 
    49.8027229096749921367553214858379429559362119044869494166987922214776351\
73842322034566523752249455703841293631847787131496422532580166152013581219678\
0478958`133.847768085819 + 35.43024431473983771315841867776514746228958672140\
68585670711468259670242521497219256504934971492313603885871750656335489148442\
993814787249400569871219993531`133.6998891449204*I, 
    43.0277664381500921776538070479507895863038785133718275812972682000204551\
80648683891678947689291156889576078566917332645085693632387829846124761842513\
0368971`133.78426380036905 + 22.359440061571017774122843810728319090125186837\
99967303691513622707470816450069714160610681794112503731673369631443657017896\
33106863046455554224438342581955`133.4999759213212*I, 
    -49.821952416210771976804162473898671109882982446267259054899172126167822\
18907332860412374745663132762033942236400995658858940653262448154466003694253\
50489905`133.8479357404418 - 11.203769874926412047978697680976878456382444066\
64354742579987015290542654121525223852876840260048523106138902514435734832666\
62424012996340361000829308519683`133.19987917768043*I, 
    11.4547542396876543388720717888029740875250863838909767790914924013481354\
12876873948925477188615410333338374768349421553547772585054160482289519644926\
5885355`133.20950077372385 - 29.484841559642109084669336505095893473885206948\
06319870192469734386494578124217750046545159606831906274833824365183038397617\
33652279489163884625163063009724`133.62011379621825*I, 
    -8.6764581338837786561117174815214101778774985494609977656833609620946860\
87389257789522033257142592124807391806161066483250983310810316452448321227406\
4887142`133.08885747337388 - 25.350134947440521176474508247598646518656762753\
68702034000337484589816334968778091546043590869010796194428827148007922580962\
04959977418855929630476794281727`133.55449527340562*I, 
    9.08069835279317127375077698619743124756204373713336124616420992785233984\
01993736970884758901358431124412317174329981388750257166329541488588316824479\
477058`133.10863424713523 + 0``132.150514997832*I, 
    8.93540344439282393363222122101300401370858768613267183018315260112818444\
49234124353523008842595444921385281165605583948616873244703533853553132359958\
444866`133.10162916404332 + 0``132.150514997832*I, 
    30.9608635648300074271448279853271607124611630163542324207554421307204842\
28658271544134271108456323760850487906136411151497849922033367261758222837668\
2015593`133.64132806341553 - 28.082001739200442687436209900763927204211549963\
76568721042071837956292575702396647079827535296342253296704983959002668033568\
74642242959408478125957402723414`133.59894305974075*I, 
    -32.195931014573565132953873872047372339774079702239197905968529123784166\
25896074811915951522276754502254605577815758298629915407741712435729224519281\
62977652`133.6583159860005 + 16.662947151707956197003376024656541578158484581\
82359567842789944224239647453910512678476596065253461912701845514521562686886\
24876086784143492226931409384268`133.37226681474235*I, 
    0.27811885454771546094256412637460771022319566619804601686951219759624619\
65428492238473488247399645106025626495742537877099557918412397375188029676185\
198653`131.59474542987655 + 97.1919715461241664803903390012140197433591138543\
32243736349825759503261463153013307672450841843588750678311127587191402234481\
9279209633932484944962235006468`134.1381453897416*I, 
    -62.634873179452528500166928140517105528897108709058736843787676986071260\
72955727476441734232638525555589558888088911322979636496426361285269234745194\
9086932`133.94733120025043 + 104.08144955337436301471437752087525150201085239\
31401503824368811071344647770383810748835430835514922754019382544892359228715\
926049421727549055606735161175693`134.16788832989292*I, 
    -37.443083209528701679538356445228723251299868127389666612502052290825028\
33735964292761491498904386834440177411820259219516280398921346375652696503930\
69083448`133.72388660087225 + 104.0543610623958129044047300746677688429701846\
19556409376982385772343033639815218318010053410174654756730172740935192450728\
4639674397990298428527430157449745`134.16777528464436*I, 
    -84.866011353875715222171533553821683747970970149527369458533157487954870\
12853381228694923936653792273408423796651109442991029254756731996875116253723\
56820407`134.07924878893633 + 101.4804811123578325013141293205583682664378644\
01091213991836875673740507374365936923024691777918349544484932678111580486521\
5872911143147254586961895870437727`134.15689751534845*I}}, 
  1.4507538228865352*^-134}, {{s12 -> 357/50, s15 -> -9/4, s23 -> -91/100, 
   s34 -> -161/100, s45 -> -9/10, p1s -> 137/50}, 
  {{0, 0, 0, 3/4, 0, 0, 3/4, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 3/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, 0, 0, -1, 0, 
    -1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 
    1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 0, 1, 1, 1, 1}, 
   {0``132., 0``132., -3.8773526795144138925445381059090522587290857171180825\
87833121309689984418073173197549428055326922136802522207188883705702089730317\
5600574332663624431227596`132.73905030355957 + 0``132.150514997832*I, 
    -2.3307029107250689115161410144319012083507871495836380989338848899937805\
74259116391913414509687003497737653758400937916331312509683518432735665068321\
8414212`132.51800191637378 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 
    -1.4366322839272712421524137053884498689644646889186851686615722706408320\
29363087753242554515054025481658340468997193483636142558132085627625991646386\
2453723`132.30786061948234 + 0``132.150514997832*I, 0``132., 
    0.00096188191842954553528665732542792594594221088810742045218885617801367\
74422432108380607501789972852821879341763256333088899372835281892701337127632\
134421`129.13363675872424 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    0.29554155627547513911061966371092290543867722633342933281440440045028865\
84700683990150452588785272958399227342491363549563437178441185476900302626041\
203432`131.62113355375052 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 0``132., 
    0.85801343338239692591409257880856184205313816535143012804975812827374828\
47877828206124018464475852775004588763682484284003293643965950140997944918702\
004169`132.0840090852124 + 0``132.150514997832*I, 0.5020440558299357041198553\
47566076260400078169640356125254988384204160179673498845532159512609435586742\
9206345972483692149023070266944010911330237454820335`131.85125682725652 + 
     0``132.150514997832*I, 3.18967822602589538296552025056589097634986752582\
31756474358318744455425364891424233638771063135860605203005689455119780405318\
113636416361053533968984136564`132.65426187157576 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
12572417997256069650684234135964296173026564613294187689219101164463450718816\
2569622`132.94869486619012*I, 2.234217896032682085382888716665449034803220084\
89247062673096505529528086750665499778975928654198836424118383784357820780738\
85830028985764075285032004627046`132.49964052401086 - 
     4.7123889803846898576939650749192543262957540990626587314624168884617246\
09429313497942052238013175601973222129769923459970640766914325873347588039112\
1927216`132.8237561295818*I, -2.584901786342942595029692070606034839152723811\
41205505855541420645998961204878213169961870355128142453501480479258913713472\
64868783733716221775749620818397`132.56295904450388 + 0``132.150514997832*I, 
    0``132., 0``132., 0``132., 0``132., 0``132., 0``132., 0``132., 
    -0.4526204478437850454165844776444641769519155749202330212081243948111510\
15888027007910133051892731191706776388938366497370464056080423009092249419482\
5505579`131.80624916783324 + 0``132.150514997832*I, 
    -1.0355366460046596596794413955837964605260979150381694010546428313540995\
78813366908598001866859231387461736812082682384780514667822184664592471151517\
0426586`132.16568047032848 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 0``132., 0``132., 
    1.34951699104311575912160304018353617037907282766839746919212956630044224\
69809362224207450102644010472857915034488204095561373040375993118766940703046\
039559`132.28069335472736 + 0``132.150514997832*I, 
    0.15053508616161160754481443486762345059189793722913543337193541613909511\
92445293214329940383975050362426345247869529874607049620559144184988053705917\
888411`131.32815273331312 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -1.4369810069483558311414513382747610879790284997117441547545452740920551\
32509049988888422315912611606054687037407453978783141503819584966980620418329\
5288726`132.30796602579085 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 0``132., 0``132., 
    1.29245089317147129751484603530301741957636190570602752927770710322999480\
60243910658498093517756407122675074023962945685673632434391866858110887874810\
409199`132.2619290488399 + 0``132.150514997832*I, 0.7447392986775606951276295\
72221816344934406694964156875576988351765093622502218332596586428847329454747\
0612792811927359357961943342995254682861092363146387`132.0225192692912 - 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
03143104499314017412671058533991074043256641153323546922304775291115862679704\
0642406`132.34663487486216*I, -0.47887742797575708071747123512948328965482156\
29728950562205240902136106764543625844141848383513418272194468229990644945453\
808527106952092081364404926002927`131.83073936476268 + 0``132.150514997832*I, 
    0.09851385209182504637020655457030763514622574211114311093813480015009621\
94900227996716817529595090986133075780830454516521145726147061825633434208680\
401144`131.14401229903086 - 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 
    0.60285267584609369686525486530900028530525929263490574797603995562952556\
95558738699881369024043100654209098958002715742880254499182118859428078229336\
573155`131.9307261907609 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    2.93451746848959215391668253706632941960198865310665126736211370180131982\
12572334727396121622703108484407515883775351239282278968852585079487736083072\
652353`132.6180516969418 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0``132., -3.1896782260258953829655202505658909763498675258231756474358318\
74445542536489142423363877106313586060520300568945511978040531811363641636105\
3533968984136564`132.65426187157576 + 6.2831853071795864769252867665590057683\
94338798750211641949889184615632812572417997256069650684234135964296173026564\
6132941876892191011644634507188162569622`132.94869486619012*I, 0``132., 
    -0.8580134333823969259140925788085618420531381653514301280497581282737482\
84787782820612401846447585277500458876368248428400329364396595014099794491870\
2004169`132.0840090852124 + 0``132.150514997832*I, 0``132., 0``132., 
    -0.3819234995251303009989799415244173521174117642492733312031495841513272\
00103937092229303932410834163741707657906650145817200285782047271478392848164\
2056106`131.7324913789079 + 0``132.150514997832*I, 
    -0.3708736633385453266486216850453346345711416941814769058274304917928438\
66142028059025299485099535623897295613782238263392089912949326744020270884981\
5053949`131.71974099192403 + 0``132.150514997832*I, 
    1.48947859735512139025525914444363268986881338992831375115397670353018724\
50044366651931728576946589094941225585623854718715923886685990509383523354669\
751364`132.32354926495518 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.33469603721995713607990356504405084026671877976023741683665892280277345\
31156658970214396750729570578286137563981655794766015380177962673938038231668\
052018`131.67516556820084 + 0``132.150514997832*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266868417360\
802288`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418417652659908\
4768152`132.13176936042666 + 0``132.150514997832*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418417652659908\
4768152`132.13176936042666 + 0``132.150514997832*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266868417360\
802288`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287309660729746\
7773475`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -0.4762341789963716278761226658846474328772620671647509783913697254854278\
89382162605514065180561669744663323339692608780540763429962548511135314084079\
5325617`131.82833555903284 + 0``132.150514997832*I, 
    -0.4762341789963716278761226658846474328772620671647509783913697254854278\
89382162605514065180561669744663323339692608780540763429962548511135314084079\
5325617`131.82833555903284 + 0``132.150514997832*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562073018228252\
6637805`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562073018228252\
6637805`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830364873\
3886737`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830364873\
3886737`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -0.4762341789963716278761226658846474328772620671647509783913697254854278\
89382162605514065180561669744663323339692608780540763429962548511135314084079\
5325617`131.82833555903284 + 0``132.150514997832*I, 
    1.96571277635149301813138181032828012274607545709306472954534642901561513\
43865992707072380382563286541574458982549942524123558186311475620730182282526\
637805`132.4440350582465 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    0.81093021621632876395602623092869827314398084692498839522802864828820134\
24978285025355048556346268024919370960907743600173649679803447785283427829863\
840461`132.05949848087653 + 0``132.150514997832*I, 
    -0.1053605156578263012275009808393127983061203729832740725639392336925840\
23240134546488765695462134120766027725910370517148673517013221767115433533251\
6713594`131.17319288532482 + 0``132.150514997832*I, 
    -0.0943106794712413268771427243602300807598503029154776471882201413341006\
89278225513284761248150835580921615681785958634723563144180501239656149537833\
7753844`131.12507587161727 + 0``132.150514997832*I, 
    0.47623417899637162787612266588464743287726206716475097839136972548542788\
93821626055140651805616697446633233396926087805407634299625485111353140840795\
325617`131.82833555903284 + 0``132.150514997832*I, 
    -2.5849017863429425950296920706060348391527238114120550585554142064599896\
12048782131699618703551281424535014804792589137134726486878373371622177574962\
0818397`132.56295904450388 + 0``132.150514997832*I, 
    -1.4841920993963504845725620059539609763136943983120255954956679740738216\
70860036707392933542115314744381875591949474043862357543172305654789564770023\
1388576`132.32200511326863 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.4419469553478646460075044762129275556233375242578157079367161545010430\
23768761876221303218817998398820769237947603032953119248593696073206982674017\
8146915`132.53825122367758 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.2871643952127003918321488968133457060212429140897393736193983737736292\
31879991108049570036196296547155260435783383140558128397942893289662984719573\
1735677`132.26014901588962 + 0``132.150514997832*I, 
    -0.9524683579927432557522453317692948657545241343295019567827394509708557\
78764325211028130361123339489326646679385217561081526859925097022268859515314\
1900426`132.12936555469682 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -6.0957542689278680701854384349522877713705016775\
04307191364285914783256927475987889844739737741586117630170617488444262257716\
5327905949802285649451384971191`132.93554244930664 + 
     4.3872045793147628653501962928981241847273115357227197905884065007104898\
63533010836347875242694390405976007937362427934713892296824940594112231546812\
1153688`132.79270288425334*I, -3.83746928307170368142876904416938199747785807\
55451945290101557662910484641476806271046348792427502318425247683121704672731\
17090755914611412052798332493491`132.73455991003166 + 
     4.1668370350351062978796626506611317862990000630766261869001459496447668\
21313395752321528352109152388086563685798264927036820681119092807057571266794\
9519047`132.77032151336752*I, -1.15856650525124988251949196743978989466135643\
93403105175193873161747431930787842038116191387750911637731307061813591080891\
866915633505146825293888016276945`132.2144359665015 - 
     3.0088756193972275519344372572285912990204338947035103424326158100147649\
79418707177432850018623541498394359365461435746560292899720120866088509316780\
9714847`132.6289192331208*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -12.583814205055345212097520516836124119149917966261838562739211490749730\
03039249437629033792977556605941025359120674179140971449119240611762636754194\
15056206`133.2503272953116 - 5.6559906244560877309618920122849548054292344795\
22768543145160761470206064639802427137832395420136440724810204294620209599756\
5073013940791868380985003384048`132.90302367872155*I, 
    -7.7246175115572542540912705094671367037220664551304724173293941782083521\
10784131767470278157615391027076273744474893491974465617443750754078291573113\
5347986`133.03839198214473 - 8.5939077277878496329881716168186576606107880010\
39415701289231109391894597043686781587383745032979239430605050913952144816785\
7733037671627027137733120166862`133.08470568421413*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -0.4552996964215984125315932570659086744105836668784515933099173042240629\
78373363127805362230131050237958146996261574295121670961678039739275306649843\
7916421`131.80881235856745 + 0``132.150514997832*I, 
    0.81309139877368754318405033510159559683776195188726118830896766136411655\
15870326732665504134126278236101083591501763564672791728403941737365647078638\
341765`132.06065436476925 + 0``132.150514997832*I, 
    -8.6213440721151733837929296432843891296047345945269756501839154936792102\
71408846300426400560485240476585044229572980786109145689256778492456038430305\
9202588`133.08608997567518 - 22.330740701032078684812861881162101542054041385\
32464832510237501883552272379821225871306467202377041560159629705085411436858\
28032712628924154489056871554644`133.4994181265029*I, 
    -4.5550053441594403089770881932816921849236199209901345846607809359812422\
00144204939532625673626403060675366942751374305590638251511100089243386954416\
3837857`132.80900388867727 - 12.461239276312957563251207074101368266898454822\
91183449203185867095399955501065204487437792850762866357105797763701973850653\
25178758501026983931239195697709`133.24607623310064*I, 
    0.15670214224202403848708153926727342226725654340583606322810484504965415\
77134216531889199311268493779784841792753479846403952412698945429734523096843\
379297`131.34558993148968 + 0.32685034820170197003964083023917880192806388222\
14528883540755972054598763770092148949609017943448155689007025646574132048356\
378120228880793713013624334737`131.66486394979876*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.17970038245297179591342117\
22822993769571699353226765018184582722995694144533702342140331351371419483191\
109047314014959993728048726644247394443610152454315`132.22228671804487 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    3.97875700025758658648183572614614224277078328276215155127383943315631589\
62188897602049863238587321245852700786197474834914768112077489812064769999398\
658918`132.75026241356298 - 4.43331250854097506153400542278203114595333881703\
63580535261154308837942795128645950488231042320381038297718504507835473330400\
879597410688788507028991550561`132.79724334405378*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -0.2788963965445753708558365511416013019774423852325446726885716529412497\
43447633541227137827134512560162941458962362249468045373555674068514041420225\
0073417`131.5959579008721 + 0``132.150514997832*I, 
    -2.1136935307282989341956703449928654549887624476217597085749146315760200\
51974344273253897516942884129216723888000541416439395666938974122571120731017\
8492234`132.47555701601524 + 0.9416578236864949161591570897996005386118669430\
88533914929805372303676273419795043918523479885224749841181409662474845976163\
5314558686910187083730503985007`132.12440811688668*I, 
    1.04517156569044148470387308195864799086018737388451685571455133424102991\
44805524539701501370771962432717723403532788905958940460660391414030438150319\
116147`132.1697025838933 + 0``132.150514997832*I, 
    -0.9952488541931659088576161151745000838866387565705946397268630583445847\
51653669986465324286610273858193486043411949079891136618620256219515893650805\
3568892`132.1484466840953 - 6.54842709468136088181753574689335001972956870361\
34462978788455865130379392383522913779346808074358962249797768040009100497866\
892687394989232783635812662366`132.96665199459733*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530099087741756\
0454791`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522097067121898002378`133.1453750654576*I, 
    0``132.150514997832 + 0``132.150514997832*I, 3.70070045843914812764385525\
66710920323238222622475436978805571656509371885544623109416937344074904444858\
513924213111663751284101557080421780654534819974437`132.7187989317486 + 
     1.0828514432778300665218768446862802869040996094426576351682922187214528\
28215983026729238890957330250059777420285238511214022848717361643630958433521\
9909958`132.1850838775505*I, -4.222903450708549977843342143664166879410580933\
37892439700094960448017207627715877686529471918440928812465176300477999909352\
5032540444426879605780755407425`132.7761261499877 + 
     4.6876397908640338633071196236553184483891129076679571336882470766515238\
48649752259829358030825303580663050509253470285056383550583391880257824618863\
2445847`132.82146922992683*I, -2.56061861659028450475062580907084105397344064\
37013412128092306563801226277438537970918161752730575208141909179704106501481\
03823595083337920072998412783755`132.55885989647047 - 
     0.9713891670173898678888319209310801017011033040985898691265400415731787\
51619929711259034479106369250292413473640430086520680471885581033677972718407\
8055267`132.13790825372132*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -4.0934269653666898929300166539873116653131798423891849360341107761727205\
43415035549461681778347069983802895758361614417740337254252980332912639865542\
730976`132.7626020439754 + 2.489002588607572616847276421613177720580789180853\
20934258683687086638007385266160437196895940380051655880435482207540553614734\
74672632119736535159419145614`132.5465403461149*I, 
    6.89369354568845279797845192384637705451342159128780984565847723957820076\
52025065694547413359966986592180456274814486898376731078342501690160038945097\
347485`132.98896697107645 + 10.5519603657662343204335452868029508796240285303\
03582985655069446128580867547091849145740525371190443618058830852541753617748\
252615780353050955276498110782`133.17384814911924*I, 
    1.93262923116247192110431365003614766342312111705033643495663383866279675\
12121432761032499428820091487579458259831415175593749729139522402788493766483\
561234`132.4366635418217 - 3.008875619397227551934437257228591299020433894703\
51034243261581001476497941870717743285001862354149839435936546143574656029289\
9720120866086469001564199778`132.6289192331208*I, 0.5808510189158874517965842\
53659718507246891422064760617477280912165615277403643359980415203725905536647\
1156278908726634308374272374325355679832655149710652`131.91457975335553 + 
     2.3908341591295677354786544142247304539485685648950317570151491140778694\
67259673440545103814731865478761856075332487471933783161638666197999033220482\
4249785`132.5290644500361*I, 0``132.150514997832 + 0``132.150514997832*I, 
    7.47582507214759308729806581762040769172178672675570974855061090421820272\
36373261244430587855165681823956572551335981322921315564797639871847392275788\
53233`133.02417412854177 + 1.862111866848895599305679321746908782284325579981\
23350753679933920420353568326964841221280664297656606091113414936830838691925\
51291246349912586678189374738`132.42052076561365*I, 
    0``132.150514997832 + 0``132.150514997832*I, 2.60630663783495143009780057\
48193210443604536798522232576891227737379362656195720392095391883107508614581\
485245148852721324034274550783858686122811690660467`132.56654050793665 - 
     9.0795906249260409282062252215684350989061824532234346763838609540470622\
27340517451834874230882289803018456602902555905721608220131832339827650238889\
8163084`133.10858126558838*I, 0.313407627002497052208886580492601119570315231\
97777059901374869061444778060103928592886866952393926566787017960285581550977\
70505254560499721423706377345388`131.6466245589652 + 0``132.150514997832*I, 
    4.25491144280414134955829973162017261816609979749085512184248652267124022\
27677544567908134045289991100891059690000346832158071055824513641948071068945\
101892`132.77940552340377 + 12.1975762888497028924385577193512570186878910829\
98451380973041286670768174577004434069989277997517682120452857631939179481999\
8801443758253254000404092232781`133.23678854088791*I, 
    0``132.150514997832 + 0``132.150514997832*I, 10.3524324942327508580935003\
27410927093368898833093698833126164479538140026561221527747309105229080659269\
6604803437398083542255758949330195401579839515495522`133.1655574050839 + 
     23.076657255887907017259761801408273068362223712394830627685944073593051\
30851193820590488219868775544244692552835688016601654966116490961810474865501\
59007163`133.5136878976163*I, 0``132.150514997832 + 0``132.150514997832*I, 
    4.77093911031984246914448809443621695438189913465394647149721135273526947\
23437781310943930770928894250629099752162389600179970292573982028836909418124\
232498`132.8291188716911 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132., 
    -2.0863899043038004576607912034590693407486374938006214688398879187383006\
21908676454105296346203582812783104552742236590181429871632276226319436386032\
4735333`132.46991047040964 + 0``132.150514997832*I, 
    -3.9981340007992887003187781897287726733364394287804198141274179645163052\
79478750063989539212536982501847146166393232833890478498555637689018023986954\
8349869`132.7523723436002 - 6.87942691665042037143994112951896985702747314968\
46896269752275273727846804916068587877511902165458714635277782679104641138913\
56394642917316043932093441316`132.98806725913397*I, 
    1.60930889334068950147827489941300481019335335172542605295120562319570815\
89043967514188624019549106006175509428101347595368608985006105754914945927116\
200799`132.35715440911434 + 0.52631962308510470497306381431235725761715516069\
33500634928653589765434115428371750899713202853615969068420803230496147935900\
694462798096706056376506685692`131.8717645602086*I, 
    0.17990270748214156149367534526194376016142206053368604646032506451057267\
26759098203901399915101860520229661735085050386268540962313550328015147818254\
673441`131.4055526972293 + 0``132.150514997832*I, 2.3193154924849623604064788\
08958319742068804794457704448495217075650357847037424514001485771206435719049\
0144443667082796853298775304459663419364573551247252`132.51587482681748 + 
     0.3332969404971517399255438089361224811055743290645019520011620170336183\
82353800816924051162859965430640187772248346686974280155005445043624024581394\
9104274`131.67334632489997*I, 0.581082448085009440420266791209360011626163913\
34364136701173615212286441442654789582535425495038947541601160166066911443620\
36609256138119208360032202010387`131.91475275536516 - 
     3.0088756193972275519344372572285912990204338947035103424326158100147649\
79418707177432850018623541498394359365461435746560292899720120866088768349424\
1777056`132.6289192331208*I, 2.0741904575404782885425745439842605081536490806\
44088467843943115036881609480957415968256059611470689402992685994926425945353\
5163237342866299817985526439049`132.46736362976026 - 
     3.0088756193972275519344372572285912990204338947035103424326158100147649\
79418707177432850018623541498394359365461435746560292899720120866094341420426\
8821584`132.6289192331208*I, 10.552983935546690296446614266724634603005687874\
71071112161154303147791396602406873099728549959416695372339049198649044639261\
37943206463117312847857470521399`133.17389027486016 + 
     8.0975607208058795708300961055053483538401265950265952794480878728205922\
77417940655945217336625445008930868779429502319123239947190079800067798508851\
4223762`133.05886921115047*I, 3.228630469103193934198395666879064740959836082\
12265828523947122095891283074820432838778504656395746396552835271082287103341\
66862860865301025209969009481872`132.65953333878812 + 
     9.8823462803021019949117895446913773707381303620999262083997538929103785\
62366888119262586943274936690386076369422246851483136953965835452210124787251\
2275927`133.1453750654576*I, -10.70975608306773829590598546169795096211607146\
96007449960710600548693509161208809769114577488162847659867433369716122113546\
699798542593846787945411332039493`133.18029457762893 - 
     5.7059008359614653593227328980869728495202220365829993768549743250925234\
73431813642321908107778545778559968316923404511783693829633116365733923868162\
3737028`132.9068392175244*I, -0.959409748139517407459053987629031983401133955\
97488485734306566301617585361428838904490979804331861315838130157775183524951\
53840892752691622840482373102101`132.13251912465907 + 0``132.150514997832*I, 
    1.06814363716928280628724441161928742363733665574861701101240919750717215\
77000905049684492175941862300740433012448306150638184815274167492109124774462\
986508`132.179144655614 + 5.3181493721992825209986165898322871616604179333137\
61753997813759297983494085397575282238087780971810656925079364028715368108523\
7497329080079288175141506354`132.87627552913722*I, 
    -4.8149543094763695014393962996441627458320340080079066573171691645094549\
13347840000646219902535374981158755018260637498087573436624297013112726428537\
4559054`132.8331071681635 - 12.7238959119348075974116215336636142763050462436\
91801444465906645647311586119841609159960598282879279027294937954988794275589\
9495906556349945783872582605206`133.25513510552784*I, 
    0.55595569218382273589461640563446980279568184869691787200244922623247301\
50473621012444472429144094118570655404381710905284634207019538437645861175781\
702643`131.8955551789701 + 0``132.150514997832*I, 
    -4.6663274381958355265462217093953966044618804429350262440393642213668683\
84141907855644420654898327995104380225497429449927477473268261734641274507026\
2423933`132.81949020798888 - 12.989751987576096955082847542333140730084294375\
90717345174031442744270980367623792121511431501943600700759096421588775763585\
99098219380481936884571913842848`133.26411585703008*I, 
    0.14287177144292935467815042564244918436751822635316633795554973780462335\
53477819953310894054676251311084527224177762365770822179620501823456332546133\
522998`131.30546142733954 + 0``132.150514997832*I, 
    -10.887354262856319291452320749194914299174638024425743610089652141181934\
24676140882808065494490898140453795014478540901547424322758569594289125695978\
50962081`133.1874373524598 - 6.3331863957124383273192970590833459151100872907\
49689608308890498239017334925564280698351797703803768815911591379104275331020\
7212035905399596964238563762726`132.95213726802228*I, 
    -7.2177599944888721647726531614923859931519978996473135383169661839123936\
29707987364027135565292238266430385286709050681531542640819095834777434919674\
3377218`133.00891743460204 - 8.2165020430854281596376112386825469923338211769\
26757438168501242846369881765154368535398757474253268498274410704053967283347\
7841153279219906189584914447031`133.06520196540762*I, 
    1.04926602666846134959717833138901468252741914120837451747652298135749346\
83243112075634559039485347295479018935495319446650945674587649265794263276946\
418638`132.17140060925428 + 0``132.150514997832*I, 
    6.82804471540197702811583749921143784508311421583644233188327157297750310\
89772539161946162062480326240984544510593480706543837615074785132051931251983\
397516`132.98481135438553 + 12.3509376345068934311881715735405285131509550801\
56710293174122118268547293762978635564051834950886765604630322301975768451606\
5206438322721430677870003325024`133.24221492660462*I, 
    0.16485921785145149962566271731092013835182274452723195494113065090943681\
11730319263198879096892487288725605282685866607127238137106256880438867061586\
271911`131.36762823290292 + 0``132.150514997832*I, 
    0.81136619516443015704772286972788747880767628703818170329734063935223721\
44110861121671750256021696218320834986380287657384898745006030740406161688347\
64386`132.05973190709213 + 0``132.150514997832*I, 0.8135725291617859979928506\
35337436237777188305847966012483073565107676987693348779131517878636324933956\
8530715616289394221374370175449072318515118026240401`132.0609112737412 + 
     0``132.150514997832*I, 0.59566804017976508687523683525701050669153075999\
84239202590352480125140020788896662701729966712239757561024254128052460145341\
57228240081239523291265650774`131.9255192970312 + 0``132.150514997832*I, 
    3.55539075464292727740086358897557742944268984092478110849545189492575168\
78544798054015679133977101880373050813681772078843349863511531993478180848095\
293907`132.70140233658535 - 2.48900258860757261684727642161317772058078918085\
32093425868368708663800738526616043719689594038005165588043548220754055361473\
474672632119630763007071103771`132.5465403461149*I, 
    -5.4783231734376325876736958918491885617329112933418692925777852480177402\
00562906406964688644018681971509725568487747351107902987814266322971645777021\
3824365`132.8891626461042 - 4.66272699597958688214979369527226226940344254788\
99013553098848581299613301721331685000262086149226979563065193904232957074584\
863520842740915438957952415537`132.81915498596277*I, 
    -3.5981838010265527202589772977761091808245437871864092330269550238596962\
26441817350675971437304141765030336924252598834863658991740844985460478247124\
0676122`132.7065983418701 - 7.67160261537681443408423095250085356842387644259\
34116977425006681447263095908403459328762272384641963506658848518590422677513\
860722051401815196258637689435`133.03540109637171*I, 
    -0.8165379766965880527809035619865827990336157296217185193875159252115524\
98266506393713820392575693482049928579159975598672433166127225086836483861189\
6738468`132.06249138615297 + 0``132.150514997832*I, 
    -1.1913360803595301737504736705140210133830615199968478405180704960250280\
04157779332540345993342447951512204850825610492029068314456480162501117217047\
8052536`132.22654929269518 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 11.6257558970770707085583239557340875679323076293\
60058694064895263051493045681423358258830291463016005470476460422116734530375\
1291075116640623098585415679954`133.21593619778167 + 
     7.9835668850572462998456285047100423610921742289904941902751014251754646\
32030850190772626109016311738979195854892277619518937276569888079997251270600\
7835704`133.05271196592446*I, 0.921764444173316737922154870685543864335207641\
74354297335240106680083702558481396131102257967630024510097065224079395020995\
7948877668999330344524100490761`132.11513494961665 + 
     5.4724828710883918419252488352729506084868071652861938639340548785530318\
93357624235197002135264251807996356485648965902647498315860760556141763253029\
0918283`132.88869940872917*I, 2.721924873416561219862498117003327853877129996\
86885770613383371306099900568945787911783313113955672259465977321195241948611\
12961094842986834218237808044544`132.58539113210458 - 
     1.1243458588614608593495412310058747062960667145455304093252407970100257\
57855564169527295721947263418911685928794407386368779207898291652296252272919\
890886`132.20141492249078*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -29.365408328204729365375512046558858777574447914216210515282402056672723\
64234950486685171341919602300503563732729355861207389542913382387808173764569\
33711543`133.6183510419503 + 15.859255927375961956805508916232830386725135298\
46261600230787233975333922950466994198745181934119784883439600747164383170066\
53315941938560818304791362973568`133.3507978053902*I, 
    -38.995123434949618687129097412176698040071040222053229435332096957154531\
82097644763505701431379206991130023505193637810180043303311818809133642084381\
99510502`133.74152529722485 - 12.42714984691877079453616032454354364362133049\
53611770634745396496291948623662438721077231388577304066430148460848904271441\
285969266664526776012784055234979`133.24488653293466*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -2.8049055379827731058896308252403615478348455568411411849238032166807025\
95683602093399975537085017770439809005460648711493374485038211105536605345153\
8053875`132.59843323774732 + 0``132.150514997832*I, 
    1.08153160545403026803840528335759902787820916836947760243322987329121658\
41925672044253815926145307234178916675776562117843295110158339730079548298304\
254103`132.18455421312234 + 0``132.150514997832*I, 
    -55.960400046936915172381434293940617781145720471593888146827953368561699\
67640260157977368751828413877874691866983493920498859812403455277899253530285\
95917455`133.89839580832577 - 27.38363927676070405564492529912560010203189487\
82790319136113069275267420660086101664168333821685731262042340308340291133088\
39545739438893479510099930836769`133.58800616306115*I, 
    -49.204586270446242004075862368953363067893979284923393278243781300959573\
88670460810304625769378758773374769605129868483628873120580373041490614334548\
31803749`133.84252058228876 - 29.71181487467034061496564664537009670333125337\
35980567915084125069024114582495835366212095939652143038834318585402325937376\
399581806332454816117105691269074`133.6234441782786*I, 
    9.07822136753878813841120854988789861934206276784674380230516724686957799\
97826982556026744187843878883859244705639852936072357908798847409764667725597\
845147`133.108515766405 + 6.3290083689673801484306854202391746018067821779652\
46509969231664893393830270717086811422607048595106945638523326052148350170352\
653947703096227164130520258`132.95185066778274*I, 
    -0.0583323940332451806265545568843200734953982516359979425804574982056192\
33162739038426989214951732016238613131846959834995432080163456903573602391983\
489285`130.91642479860784 - 0.02454051441469550931357496746251778883592036472\
60830280139552446731349235787615071846515223109809340717196802378343316111940\
985498651499727095489023484935`130.5403986599362*I, 
    -1.9973911343549876103389998078351324955118056970041885563172939515013414\
24912858992987715821684704542434218793832065860945355418600982882319859634246\
7962155`132.45097811571173 + 3.7061380549513256210403765733653371749023359375\
30962047841320493803669078216838033332998233372392975429052076303901634510423\
8280157902505534736537633690119`132.719436590739*I, 
    -0.1166647880664903612531091137686401469907965032719958851609149964112384\
66325478076853978429903464032477226263693919669990864160326913807150583966937\
6511936`131.21745479427182 - 0.0490810288293910186271499349250355776718407294\
52166056027910489346269847157523014369303044621961868143439360475668663222388\
1970997302999608611988604423992`130.84142865560017*I, 
    -13.067850986528107897334744145184200717055274917287292003046355843640882\
33776014017335329636033140920146273494911541162978950200649090189191605780449\
03889174`133.26671917137816 + 10.10278600472210352367034132003408520445749384\
64568516771718692629239204337458046440463580420075484749787607731197627633105\
084739286289759901926230281452196`133.15495615177613*I, 
    -0.1166647880664903612531091137686401469907965032719958851609149964112384\
66325478076853978429903464032477226263693919669990864160326913807138606648886\
8016364`131.21745479427182 - 0.0490810288293910186271499349250355776718407294\
52166056027910489346269847157523014369303044621961868143439360475668663222388\
1970997302999698428848728076722`130.84142865560017*I, 
    0.53956651662844208744959816213245423176161651457368248105311072404123534\
53764257314978039372043135540983804893642838311493085476511759402389960644851\
707645`131.88255998906408 + 0``132.150514997832*I, 
    5.92145299822318376291512771044291363543954203148731948224260437156880830\
83330235730438789620567026314041817244977308030153635342392188623761633274809\
866316`132.92294328423122 - 10.0264082410560455680326426151321331496715443511\
05952140969803542719143807705170694075436711034851215000408600507877922646364\
7631011586355925923395875539799`133.15166038145517*I, 
    -0.3322773108509116527023461921672911783849764753074853718804435338151877\
72918632381452909543319163744428354372852221221366047585627143967120497565393\
1973027`131.67201568485652 + 0``132.150514997832*I, 
    -4.9925225143761736872640684273286400227547628429361259644855199864987491\
96169573118194977877636457559082666794373375188265633165816426286984913141393\
4272053`132.84883502988197 + 4.0103314398050650074226238290887368661330296874\
18248470985698556768957455276862381634382633452717641422650160516825743834819\
0607727924405338951350337764884`132.75369526484872*I, 
    -16.053847719488237621423009782606025161338116064724438843693566676098933\
18981448048391143179590263179249854549994917316082982263051624502538081500057\
26522681`133.35609413694493 - 9.719669963951455242867695537970629951012995517\
97980959441297451090341591068917086307373822443834036529579440755760799469533\
43268332186817357311773275208848`133.1381665163315*I, 
    -0.0583323940332451806265545568843200734953982516359979425804574982056192\
33162739038426989214951732016238613131846959834995432080163456903563798453323\
3917611`130.91642479860784 - 0.0245405144146955093135749674625177888359203647\
26083028013955244673134923578761507184651522310980934071719680237834331611194\
0985498651500000646918093311591`130.5403986599362*I, 
    8.36478494607337255581369043836275252459496240093495883602476738213540243\
93942536357035297607531924910711176360514950091587691277266930105356532313486\
711901`133.07296977780655 + 21.7929437115287561845820401609068730269681802681\
43779226251446412965413985289117785424579752294352158256017231250669989362573\
8979065642788470479647837387251`133.48883089495877*I, 
    -7.5016286050312291324630397079424407401278678237963354489187782609577743\
36178079799787192684388281676188577130128238410160982882585636973479259499954\
9358039`133.0256705568765 + 19.6941709855801021240902150295622103382216067336\
41235820812644853773549977448792928208920488579010238120268375664159342471962\
208686582503037582331427064272`133.44485270199388*I, 
    1.86697258269076955485116766346775352637738808066284451969617321315963185\
81166275349431417054504237595620753235126862082209012432428770700253053329029\
687674`132.4216529380234 - 9.664594897401577217869968744252312460212955084503\
68154056701761542832650014187854354356336362246546694727935818649941938969269\
48095011657641489904216210253`133.13569865262593*I, 
    -0.0583323940332451806265545568843200734953982516359979425804574982056192\
33162739038426989214951732016238613131846959834995432080163456903529397013165\
0224353`130.91642479860784 - 0.0245405144146955093135749674625177888359203647\
26083028013955244673134923578761507184651522310980934071719680237834331611194\
0985498651499969524484068913708`130.5403986599362*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -6.1781185745217440806973152303803926954787546542058635252626925302781688\
69855637230057483295160513814173504780201394987225708699051677919534288902312\
4027879`132.94137123714322 - 11.021204215276440919908268196940356263313517156\
38942781002027353065016324795506324158525415199006525186700084143909784134792\
9389316282223573397363460550939`133.19274404747273*I, 
    -38.747451185383224698373002790559244751891312527990148207869610771589802\
73252021187709265141099646587683795052890991078372314302554662056006693087705\
99326517`133.7387581376413 + 5.2453562135708535224320191315543222159408555173\
19621375402480053256312770922125223476445138620164471912240006763103101818920\
8238830987867502820107655633784`132.87028998441974*I, 
    3.95418150927564028585094858826900883945629153669200722047553659145224314\
19024397316573835627556989438902937668105919963461485575124667232920939793214\
075466`132.74757159873974 + 8.55928116655523144108477826846092818819296716453\
18349337559200094221255459140459198688172855427037562540219705975857950612489\
395315670704171791666324748122`133.08295229072093*I, 
    -4.5567123984837453689354388349934027045049857368639623364703586588268430\
54242173416189415031318093413854548164713533294445023673652530218374986636936\
6378582`132.80916661634353 - 5.1242675335662618161213225905342395586426832565\
25578137892616263454019909189381776454349262465306282789651554571681387512395\
4514957744144212128944571774185`132.860146793635*I, 
    -1.7681841291501321528301858339632153329434975126519435719154554626599716\
77409820581515069591960711962382866779804084276902378682865104134788333074227\
5436686`132.3980424859469 - 5.81181095872391818991268921872551578661076758164\
82194723430627655922177510473515085652377619170570502322484626480592853796127\
801014637905928212911768338097`132.91482647735367*I, 
    21.1946378065664453058088111533618857966370895551460317303309720873745904\
12455301724826220833912718701351128534014256064862690059990053361403850945366\
3906705`133.47674099717673 - 25.118189959356773250121612548907052645212925306\
69721333483658874857123622634075545974956439959810989880646130894105431005466\
57630322228022183553542623473806`133.55050333835155*I, 
    -8.6170597487765899113599055499352344028074363083479698801483095346595677\
38813521886976986153828609706487139874157215085468282388446099137160953189205\
0515355`133.0858741020894 + 10.2181341292041432724448123609823905925260525310\
84599218819465528568383225906623407481949185396317547641996543388805071773189\
6169335325821152265189388307869`133.159886597019*I, 
    -9.5617769672653084061016724628522151901479863530796202868257094897948697\
11852919225528240433806657351201782194349190918941834575494228049949462836889\
5571006`133.1310536071964 - 28.9237044584441876822202719023471388625913960874\
42091063997043617566768162299106404291854817908128618847905964776312214126508\
1223767059985124242056044452872`133.61176891310836*I, 
    0.29634151921377796323320700646824845427098850988356018235869711876780754\
60989754916361794922841027158112732512194671178899162864420055154411387501675\
900408`131.62230750082136 + 0``132.150514997832*I, 
    -6.0935932331830769901332774679848779888011913091124826403042084824674812\
94242339301523408844524830430081429048486300466799820477722135594553289197861\
1036573`132.93538845814203 + 9.1021818210067677442812656806971392679801507254\
34035077781877799371382132811076738351005036901106648667683265734676071670727\
100887819528851063383029970527`133.10966050435627*I, 
    0.43817518820718397658261067104434888773166859927951994246602456775997689\
35326074067195481540733727056362075644776776104556030329655130128219082688290\
192308`131.7921627797062 - 5.558883213828611641505445216497111714972828024977\
53279512264951159305041444701840038629629573491919232387207338006427769439227\
09012539235286984754731819137`132.89550254790535*I, 
    84.0126465659158157477332034607449616663388663338233009065691126903077804\
14365032895949423498342331407830376583403204744017617929271740835479284811787\
4804399`134.07485966389848 + 9.4410039432073746457108179455236778637499102734\
47499080516338858116038934603859947933944801039982704164001955830061516376772\
8180173844948811401663212072409`133.12553317685592*I, 
    -6.7489283099934297919025451821967643087680188075357515189129297152187650\
32189656942416399219932354930897904325929281505133788706586293403869522642814\
6318904`132.97974981273592 + 0``132.150514997832*I, 
    23.7279671249170990804931460656468402815762366973793670854932725583414884\
53116632482936447966482501791600701251355733610370126034010131537467612616952\
8533581`133.52577552980202 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132., 
    -11.313298914030214620848659675140418754171901463363109868325938428544242\
65327395591105934207918831326106029351607071437545146434670258622046223834147\
72160734`133.20410425980913 + 0``132.150514997832*I, 
    -7.4125287276575940786683435604975840510807433473138384414329180783958794\
17090821829704127831081096664880010218631271976375088427749010910115096469395\
7877217`133.02048138733943 - 5.0227184332916671108543780966641145602150763173\
53435033327165342969475416659743582903029678037256985298583314109658903052270\
1922386208625682200854451406451`132.85145383072077*I, 
    -27.920960862140853764207870860185333483077282926963323083128638980155273\
51387615741994082936690440491609006302458960738915626620195262029237391340340\
60590242`133.59644535769806 - 13.06897200597415835990145617279498956695059182\
53494745317879627658816051705136074560684871810422087632303079175645052625943\
528860803649414933613636127688087`133.266756425528*I, 
    0.78269980684414029317918120710179078301822636002547147044976004944151117\
31457785880786801216728519671045024090833552128757067657696880716184446900250\
992838`132.04411022447604 + 0``132.150514997832*I, 
    -17.547696616535023396296129799249066309775320625699972444970808198454744\
44242571269002074663450921908027195303318582319241263869161330289877351402538\
18795376`133.39473511507938 - 0.686680168591197638075218005540050425410139729\
33948451963884260704827093058015176963384747120333729325595441734724096754642\
50459962104168748322439225422431`131.98726950292857*I, 
    4.86282337350987466482472848382409506706755636970007922202955363201462442\
79709571491360762551440215963859771800367391326342764753598348486995094975354\
828095`132.83740349333004 + 7.91088354022112368114355117873878836098088669582\
54727498995374045196806768577267583205377923431499631120136135612611617619963\
172296168043135048179437328557`133.04873998894203*I, 
    6.14902117608760456644511587131804129425132220883804103028162771256324913\
91950765813872776296469734119855642421698310511861682374562777305780514685043\
102852`132.93932098650882 + 10.1000479264658112867576794015821379504626110727\
42733225691020933877697834307844725622164934068062258579011717360697196282609\
1357551839968101645180095073178`133.1548384324216*I, 
    -29.192115177700174792618971893859005989947189678766948402855615551447117\
61680661470596152717373993995553691105978431528501038107245567659162111250085\
84718226`133.61578056170396 + 19.68108652671503604591865147094241337090711714\
21736827823963687226948367229254583934930276922340018702692053901326099887406\
965690947135110307064248769789494`133.44456406852953*I, 
    -4.6098182018329463727001125267527793176994676367704981470507400746935227\
62991890748193046962689257903671940737037985618300711237217364239798987723226\
8750765`132.81419879621566 + 15.761350436678477618320469660927329042248792338\
55218454168061102116777812275537370606743599526282370787969050493531825255760\
68685296561506499982110887618246`133.34810842304591*I, 
    28.9198658615868948267590375246332035767123610866325421823898620175706662\
55162229120916731718232378080488553653610285217836982489439082493887120656071\
1545747`133.6117112720801 + 5.23476780124469839985345846300333480127433865821\
45553331424462031889083280759102796799237010827261075579373137142694777399361\
786719262009820046616854610195`132.8694124202605*I, 
    -4.9108651795377747851688724655008225767107559773139673124717974681715283\
36068796612213525444910493000557952504953459343513575719460265352040213755119\
6770838`132.8416730092215 + 0``132.150514997832*I, 
    -23.907918042640969005784568244349105974228526366381090017265174976283642\
76667099361849724692541087366985842174093510608710359373110513619109875281004\
82289689`133.52905675621625 - 9.448091012584026176450757941111981511269024929\
96986124624406396286859222491145315929213766785217721516243368315593036051222\
50158551438308145523270223554955`133.12585906597607*I, 
    26.0631110038976628658019348187598251829094848569432301418521112158890243\
84128179501958987386013293704133793970981083138684381960406475420031565400869\
3172743`133.56654125154114 + 10.263653384543677993146282472910469811785973022\
54285797478455478149016816506362638090219774266955487972495750424116153573430\
81037595451874289514533586166268`133.16181697481912*I, 
    -6.9522788010900897978522596072789382455529108254909770345065913507039922\
58058190038513476072812228377748019055941029636103485410324234491089538768835\
2287485`132.99264217774947 + 0``132.150514997832*I, 
    26.4004047264349276498517852192711030947443733461391093660019248834271710\
87902883882114724233145167609133414968178175317018491530152721482115607521283\
6854084`133.57212558262268 + 11.351657189425007029314924609730490641705863470\
29914818826116563356160416808380984010497974574578243184149677542248065392243\
81707187540896075640038374213465`133.20557426514847*I, 
    -6.1771637594612569012011805059562361588033633776176051703669329930869126\
81183003122257731906717568118425617763950694603135313656618049279100066421021\
3020941`132.9413041126694 + 0``132.150514997832*I, 
    18.9030930873677121047013861683428528758222362025393635482877429162271590\
05189655837727110203978213018073541848250307985843247720506454436188016163663\
9565627`133.42704787083423 - 27.065562098038102585289321231067661308108203753\
68418205476018998087607789127268993203811206698771270649367433250879289097922\
30817254800761839127061533650105`133.58293204878768*I, 
    17.0962413479763073032900770235594719856315050536578580559631663833010366\
26455427477660843873921249792013082693812528629633855402871509949906779314611\
2045476`133.38341563797505 - 4.7584439656445851030527640008267851757146108631\
99956121546608024246258698676755773990871652493773731844310844505949712912963\
469987464696618997940633781688`132.8279799573564*I, 
    -6.0642933600834868834540099263806549992320144927237055983753339644929454\
51796907468298461638016083990496074013213709280496332017457563019404800567461\
8582931`132.933295199952 + 0``132.150514997832*I, 
    -30.560401572173427178173101567206652140301031102646727369637714480358452\
79913999184540506561528248990164116971101073042514528996415251649279789485286\
07576004`133.6356740545234 + 1.5601679921791629225678993741232816916573964829\
55871211879954365404565233787626326000923474811445605103939205994277386025202\
2998363877452260769100247794989`132.3436863616662*I, 
    5.43255944373892307670163919288238626927231952760903052232583791069913529\
96511158241485562909869524640669992173914724068615766238629458841668422813594\
372213`132.8855194849546 + 0``132.150514997832*I, 6.5835015249952410896488400\
79611598309789764435488046902224317402614291119020418316092860670422405455384\
8054898935688155353718024771891046607517616249280439`132.96897193833217 + 
     0``132.150514997832*I, 6.56554576855399143808715550277857169680626068469\
25493593022286612440204118432378277117698553472374865912724491995280624204063\
324004243934442215694558353468`132.96778583098708 + 0``132.150514997832*I, 
    5.69960261358582556552221206191934847259527877608293938697389778997120756\
46310974266837916189229768945486871204892563021057149960831855729250600268334\
066188`132.90635957477764 + 0``132.150514997832*I, 
    5.51000044705512265702402469550872463979107184973677003122133637698810589\
10449848005994377183442376355958959160677943018119473363040655718987905790422\
592876`132.89166663192037 + 4.77578821376999687084602681133945086164988075232\
66621387778194687368376684028182425811793353177993585457245116505077883647700\
660546672852620978700142989855`132.82956005723673*I, 
    3.61109083202470813133831356140669778987010478460772640412480172661380738\
13683216827580676924047518342108161490787326623295254709254245464418893327172\
054777`132.70815341047677 - 6.87523427556244919846368323541863883037009656792\
71050658826768858328397691482546156138747264130461141382066543780410023815671\
274316200280252340539785040983`132.9878024992944*I, 
    8.03083707458951214417144868548503957515767619527328918800904081170504849\
65859453162264220293533573554058734082753298420640600534108538017641052793133\
543955`133.0552758130893 - 0.968602235470876301981936493847762499939921966016\
69232787585375026877271766889577314148680289041365000004052967701576351471944\
30894151263128287702625109089`132.13666046486705*I, 
    -3.8477256355508413571739332575669893908739925137533452486684273719350414\
17274223119537567814898529388081553085096459703363860360065360175045144348115\
2297787`132.73571909466597 + 0``132.150514997832*I, 
    -4.1868638082140854186459951547699970006006397981228854831941662478913858\
94544316312248847996189942240220179294206948287700478016174331446625225024983\
7537314`132.77240383206856 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 97.5216890509058594823036666814688420460282146130\
17033248598355810539241477798981367601086858384058505266304714417342883006393\
8786016411118570146883176576101`134.1396162123777 - 
     71.024654619830024273138920387030425430740244698432781581476983029404887\
94160425227963109571730686235742142364760601118159477303480444086963857367781\
39627967`134.00192412833584*I, 24.6121185581004512614378371089184741136742903\
65062179726196369834644288834313856694332121422804096319945326787003035152949\
9882920818076523556450294027457458`133.54166399627647 - 
     10.424508171216200642421409665420653673301310759789171580346547320679199\
66042921856680302198332558358028812762010545933553537200276596197333580122922\
66000296`133.16857057192715*I, 13.1933564161246407915252052986934655880249124\
40152375131283275111992566050797439579959218639101497221228030188079200191066\
5823131404529769055868095693425318`133.27087029281498 - 
     17.946411260107633060764902247991665510220618796401947566740246597559179\
50638375129707921895231186835389845653941731341536847879835017914452944498378\
83734235`133.4044926136569*I, 0``132.150514997832 + 0``132.150514997832*I, 
    6.14350919927928151327620347205146526258647389976180063919250275566685890\
90485865485290106203463124312602168986976862079554953367282103046456732792184\
215762`132.9389315107541 + 62.15767628924613986940472845846614261976877553329\
54672431888343488896577914445875460173261273739378798380479852190372109424325\
40442635373356742206692588626`133.94400976820623*I, 
    -42.427883141863245280719326197568882813810428133885427142759277255272817\
94151753883926025131272904156980442190801142328588909370376621160090483307285\
73828935`133.77816636184605 + 47.94497085571011858953518759262593608330196312\
11875613107421626757356459399024519570862647553537871501492608870737071978754\
060619559057120681562154717921873`133.83125805680143*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -6.5643455711461343293589042858420703331853864860363549148923741293726544\
94755982406800920867913582276450149310110470119451440129642422491025156294581\
4557349`132.96770643366392 + 0``132.150514997832*I, 
    -4.9698272620727062300903745563658280568265286076360239071794191006226334\
91831007034911505327092102790207663820220401432274269227579222490115512087928\
8766795`132.84685629191094 + 0``132.150514997832*I, 
    -123.57009986734093032046327827109194711110631288660810789872730236535817\
69899345730687513758675406525857142922072070060073007279250264354641932395205\
259962597`134.24242839549794 + 35.4719760763959353985399110245708994229721961\
07134012560184163802435404434506921657289314839349365107202976363070532336789\
5705620511752368196202659131017894`133.70040038069837*I, 
    -105.86334760305148281448500653709755838002003369410579358158537603123138\
32497873386941883541328319209285689395320454741909106865224130486161373789843\
556293665`134.1752606209328 + 69.82420636883953011535750528027655758061609244\
14304621666845108296298972697818731325698440149703979883860950362513157211414\
051794636527952191752798894177032`133.9945210059846*I, 
    32.4898649980259359800344755231229182589206156226418856368511980674099012\
69388847411192007817682124346424549526346086906467917031557814474168567013562\
921062`133.66226290459915 - 28.4913011568018091230784697413615795622452252573\
02868628804213462740690066581624782303246638514875902862596223655047639100017\
5559368661563997072182894792973`133.6052272811296*I, 
    -0.2450701562078468149735874944029072082055462131723409606656727315432879\
38217822445109098303330580227350709544947383674142416304918846139928520058845\
8233523`131.5398054254309 - 0.04498006611120731272432523306367184812724371201\
36163602497715436784214690444499388640087771887475462638504036049382995426681\
288288651714985605290872160834`130.80353508725332*I, 
    -5.7740074032725224682762056167035185734339025271753565602279905016183681\
15036794282579130783727746553748407895977767480282956774579448991045015113017\
7294959`132.91199233421744 + 15.343270392070940647140472144134961968993266879\
68425557209823670214968974028667567492406024503332934871358104797560792484933\
33907521362061882959038433515982`133.33643293644434*I, 
    -0.5819527589662857726499337156225844804414748698767508940830179335956246\
44602808767314236623498389576056803506780808563068802141455824911913779683609\
4170385`131.91540272929808 - 0.1338435664076457887134715732188388916483714996\
05618605781226605517162532288234946118508712666340812596393902623466988871714\
7910106728591249290935233833873`131.27711249819012*I, 
    -65.312454325558052474407245985215600267440295152849071699118607718778081\
38156898487824883905130852839153988350910195671971161464539048198139985145942\
46148462`133.96551100191152 + 20.79837699669212597130324424846802978633967546\
37053481591015864169816447054065552976465750423619408391406948723605869333301\
923732221395305760153525558062931`133.4685444439062*I, 
    -0.5130085170084812060427930323752953070002246292039040757486012861693852\
31000634985892359697800604643355700269539091722005941100721054904129267505549\
8623339`131.86063957319544 - 0.1551820128765493928323113463170024854140123380\
44608616999038797188077999151926704909315999226798220482423514724904990824358\
540155377802952544879722911209`131.34135637866416*I, 
    -1.5442438094364922081408399697723079352937230438152897406202336579930125\
18242113102698896579353576393636649003815536986616377191198739491373462876615\
4070524`132.3392308668458 + 0.47647939479603827029274054847325570090382347177\
85298897335129198183130890793226626985465284027281509817241207549184052368507\
961942674325417165222225083392`131.82855912228194*I, 
    8.66359584591695662538095567073775075726504382979855355389273798604139639\
96017802071066213023011416405779333393600329304979758702825325580260363844598\
85955`133.08821318221771 + 23.02328196002465854638658106811915133396800157241\
90280850864499176179384813422482310890206277107615015422858577566982330026862\
688389758211582892727033009176`133.51268223005076*I, 
    -8.4393445839317712903657321961364290959409143779056475944741372021561828\
21589974278181300211828126657040210691774069144894417907699656323760939455399\
2322149`133.07682371760524 + 0``132.150514997832*I, 
    -48.912351483358208337953440697314081905304857970296003506382688276325802\
12822157639907832079205621426619181934498710339282327924326188435909280902597\
21854169`133.83993354005827 + 36.56112976380730647273030675801954148844541328\
68121754034847999404715518494897059198957859175286931754470442940141500124212\
123940829096178034588804828542009`133.71353460509638*I, 
    -69.250788995057399526367069002113624758133634702896002910675085305799125\
03169125671649688587360389715819252148040149993367003350388897869761017885021\
38714018`133.99093972364426 + 12.43440164703171657959447885735527505155965613\
42170417950457420230109154887987409117946521143143766747524448417363375354875\
327484235857104339996389004176689`133.24513988935635*I, 
    -0.1870406667511571469841019841519748143172744316712191068981056070532743\
41546125546548007713067647663592678900108262702270555328679173176727271832215\
5537879`131.422451039799 - 0.012121527063035480357978124890715139629459691688\
51373519376352973801925946638830963788872821893660018044635068190083721626428\
87344160188761572398941440824`130.2340723332789*I, 
    -12.768295234943174197486621884925449755923941303681664243172736469363086\
68285876631396625504274839348501510747258243791927061429409134451706824897053\
03987919`133.25664791393015 + 20.12141998060041052772210066715959871185705218\
14087433893380601861404846050335297350342165059382319491431661207540566227259\
153519922667537506527424788942525`133.45417362371782*I, 
    -20.240713528820389893985766733398892978303046734810620442982238606056575\
35665562192561124883068292722316935369893076126526823368083188987756263178272\
1032806`133.4567408160871 + 33.8386139715685636087294702533131542969885587273\
42925806186779681198110955682607314380676831801825011072516930193447112304708\
2419144295917291224704083342184`133.67992756387667*I, 
    -6.5309801309675732716097030946430467232438483114235165065983510764467598\
80249718187900863076556169173999670267741541277503548523509483266868319086320\
3083587`132.96549336035187 - 5.6652412209225130894242434554418502647678649603\
32437302131406767496877696659243071718378048005527991657678520082431644360480\
36655534405165409520024695823`132.9037334042971*I, 
    -0.2096853785760780372731634079009834259145331303726269494319454781547224\
47418331967808833602476112023330514023350791937438371989768608294799451835491\
4413003`131.4720831458695 - 0.09781731190813175019390022438753135013615990109\
62011771328780616778066854001603319256195232345654955872636543952163669660076\
604684502673592536996255258968`131.1409307217486*I, 
    4.53080844753835668615172783837835203323196056833021669158397646258678940\
36875533593679530469923515652228588306322919976163269461946517516721217973853\
411735`132.8066906993986 - 24.35216450030512017682068217723350204854281496574\
19828279329138174289094416349727343037396535197981026601454683358572236348169\
970492635641080941022062413602`133.53705256661718*I, 
    12.3824605799794044773450116320713467374398712653171708090234658527833290\
73322888072844786753421104039173115641275548835644368668313548394266033636109\
7334014`133.24332195189615 - 4.8949388791298774697969242421656613383349802828\
31000811245644138534952221136457735766494664100841183854588908086920669273190\
9654985151507383856661338610427`132.8402622711678*I, 
    8.90565120514538357150940339288710281451592538396952089929555887456640980\
37932790013460453772737728337147662702543890042829908541764780779772792814413\
289812`133.10018067957185 - 115.880879527269852442517368991297950861038965098\
14536056368841247944472220500487312416151671500961697992969416169163541979894\
01892190185133772875901506008396`134.2145267806391*I, 
    -22.577217312131979521539549058376797956514455915456089158572525514447723\
80124877138553750929435476202182443581469092976507387942977767278082519180597\
98565541`133.5041854110428 + 11.528180584785256033506406863879710426726317861\
16902031128594153982097449724904634323272506896290380439800215382236835347819\
9275216039238869689080470550154`133.21227576875742*I, 
    22.8412009038058473153250097935764039420284960545084203654474688311023076\
32412169293668147631785824051916664512580983741220319099904841300760123356740\
2110372`133.50923393156455 - 16.525437543828067599620076461233293694123144961\
01520684507860517568955560968891851539170117424045170079178427959620090282620\
13028006005843196821361710451358`133.36866796495212*I, 
    2.00548253918242712299205991622696994846743718690900917102649297051319316\
84205704528880097241759795143786388630896954246432481969099683828708030100658\
938998`132.45273388296306 - 12.5899109026541777869994473669176637455049690578\
92723613831742286847485810722436159404017741190132282991749246433540717085651\
8897601875555325656863330207553`133.25053765449883*I, 
    3.89577452099829531147694239120238946266501210284793415946925055008568505\
52716065169436633232131666469203433337842297248697627253794106508742581666218\
549272`132.74110881074083 - 107.909885470450643477815395508461804582345295158\
45142530255357888465564134037722594828135084970253938602336041169845875350701\
42625084529541368569951085330744`134.1835762294344*I, 
    -42.800515522680984528078165958475601677171580450685277866243867812964229\
07027977965637412275597411949425068933975542007751494706136225616912451794954\
22082648`133.78196399785702 - 10.62759271862926667701910655310801841518734667\
48869527982003825529523055994995964114693486922232783902215134237516283048823\
590510315652441298768485908091478`133.1769499004162*I, 
    -44.551476962530360944512969752119853487886198847880217305404487482870043\
04411086311563482822543834453996754604474299285204392855627089429717234134246\
74780664`133.7993771040959 - 21.215198494592909316753790953796676287706973815\
68846827014476099234885455425043962025127719691679080375089111507654216480660\
66739632118505201525184101749541`133.47716209731917*I, 
    0.26750697737595240882378451126637904081397793072553546889020366158148043\
11561843990090117085949555458925523479658577899957622965751445079944757348406\
017191`131.57785011202608 + 0``132.150514997832*I, 
    42.0747452486360454303547983102908263819239514989685834173726651543329502\
79372599722143445537686716363113491906618248746670188525932504894215538760228\
9399487`133.77453649295055 - 29.656784645067271825804613697098433124773605507\
26206764867302262010346195367620632449206477985536529172479076084878843944610\
56296636118592317616322445980473`133.62263906136184*I, 
    4.70955463323186511998021454327127040836044154160621230065475659402833916\
69234701240701283975934213212702493820709512792447325559058574642306649832626\
970638`132.8234948371318 - 13.66429635820263558700004339544192592578003374984\
42400448024096195126561779861355742308149518259744650390664512623862345625959\
802883765929111142800628461464`133.28610227047847*I, 
    215.076191758202420989256607659294347786776277791906499699394004140396183\
95088051744663783805465789380383330179159237582388669646321888437699322705730\
53499227`134.4831073358796 - 218.19514460203752183799801248969923965695675083\
87888274974955923040694775213749981206766248241048592354023082089685139869698\
503917687275144059152159984149314`134.48936008003298*I, 
    -20.549609984194211357553022276307653218642611554471392585050131207066807\
88032468685783282680088388006387597091308483394064509519149213865109582181513\
14988989`133.4633185815468 + 0``132.150514997832*I, 
    62.0906067579572519355103778905389424433405050303762707542003024834644786\
76256277737498941323760309256157501685697432648281286116671203273819039705861\
691224`133.94354090168417 + 0``132.150514997832*I, 
    -7.0697783346463421272729393928381828786609324994514532841281396908082544\
80482069583465412941463433773700156440732326030985102934411214950220884448546\
4177011`132.99992079500245 + 22.096233455327855436598585914436912626823495973\
64615614771792048264905103942913614209694330073394194749728263115257890401448\
28427551774787619963175279752731`133.49483324758145*I, 
    -2.4170636075673685414482558665554883950805875465591733500659284469332074\
01056660603164431774715956539921344242886317383150322289330933487726734586638\
1211083`132.53380307730544 + 0``132.150514997832*I, 
    -11.173069423892423050445416481457695404433836283599438128040974285709241\
74606508137163673106275050167085751442992617433677944683292781890899789144005\
00789191`133.19868749509615 + 0``132.150514997832*I, 
    -12.922565489455941913327092639742202590734778554883881895936850135797954\
64507864022618282020106413611809868469332772861610267108588798898545337652391\
02969088`133.26186373961096 + 24.34824328678312167424143050841194813095784732\
32448277540307177807389859380262404721266756324951329321970244337017113019618\
994382603034208032593501548142228`133.5369826303897*I, 
    -17.139617315580979747063021700842251374086194732687579897168946044228097\
98108292624529197698734216582987313691128942671399990323733847123907969451680\
40796233`133.38451611882718 + 18.34689210548061458624932417433201996944112716\
73764408728118586797190772009503263129790103560525980611082728420014649376992\
036756590545144777662274731976084`133.41407750479863*I, 
    -3.4189784996816406152663453933783046536429171467349250516743698945031403\
45415234037906124051237337582084579380121157441876726124306752911845863170820\
9454521`132.68441136756718 + 0``132.150514997832*I, 
    -7.4987250932632331232191707635032741758748373718716016697730634824586844\
01297760371144590636677017273340223428012119566542106835514207137997212544798\
0456133`133.02550243028693 + 6.7020846122680226152586457566317011143619064263\
61604038867984401018562516500219419146637026071185505369004967566607966640652\
582749505555704019675958004163`132.97672490423324*I, 
    -14.856359690525548618454356586306982457349215049499620708236041277949388\
94920040483514137301864879199991757136546520393282824274556142556500619650433\
65292324`133.3224274034883 - 5.5205390043603234713402199083942749705145480264\
85138057181686387968181084856712004652565849605574238809257008129047610007644\
0651210246976049781704961541346`132.89249648048718*I, 
    -15.743280883746554358007076225462488124837594488781103900171553818030068\
07914756733096977191014914411590130182196099610852777204644011477740326880721\
52970955`133.34761024181603 - 2.393217457557783804626244805989882380078352162\
45336552832087094327661684730766391137750161749738345296132681338461078570743\
95727319564685992306699615895091`132.52949716001694*I, 
    -25.825008797966280787907512396331960917715019679795505007511899089201367\
94478070568561716502666650538545805826838570263521400548978625701175449077868\
42606909`133.5625554759775 - 34.144075112753657610468639794107360837790212407\
44973739610571209146318632809817089061583211592758749983377019106630213085003\
57398616479992346991227265835697`133.6838303509717*I, 
    26.3052637481244268432628014598370539448147894527373742211955092312715022\
95392462219738418817003431097117295524268311472222563119930058937206910184217\
0571706`133.57055765841417 + 15.737032067287504436510299869765100301837675351\
62778044277313745585495967984099610771805359362047794374815812176633602559054\
28698648595680585462276548525745`133.34743782761248*I, 
    15.4834210223478297647194903185126386994483612263680453356708077880265132\
43185190434432679255377806553364690782844054238819919837771399361289306917430\
0797393`133.34038192103816 + 14.230129628333860601201443154624629270283841418\
55161154531747270697314450913633931050160774367580173886238325342043147516406\
03261489831806674785256605619082`133.3037238541084*I, 
    -2.3805997684423473517707670760940345899312668849669491452120445311107329\
65606043618288164966238559628568883928984934414775854772965241988961809937473\
052874`132.5272013848507 + 0``132.150514997832*I, 31.789652408505521445610847\
63626453681888877698673049203253918859516802548473886312656352209892740387886\
63994655778229661920547670060676137510124534574024627`133.65280077714993 - 
     24.143093386319355885288397553186424979511793436461408934319765481520779\
10710923919169649079295964623174019906354405620234006482825954019482250341664\
02398424`133.53330791208296*I, -37.261523860779033731771707604476180612480680\
71892110391532271358260317250813374498201430929733330552626141059708802574404\
19657899550093869353560876163466084`133.7217756098199 - 
     4.7250448844598093572849112815611149141448517084623970324327339100966090\
97047842016942126110357836168232274470788859193133060841874787049539465322648\
1823647`132.82492093617583*I, 2.692736208100719988703372567578848377089474436\
39678150954145128901100041105171122182776625752998959379741829857566415477069\
20627216963746802551648181432166`132.58070880799153 + 0``132.150514997832*I, 
    -39.996162125318833262594492451250411407731382915530887478059520403502503\
51523426788573093633237404823675591722436703103185676480802298745433681056629\
0058081`133.7525333179659 - 5.63947991888779670605702823992300962468839221174\
18773509575669333713339620809396686763064680166103498963628055369973271963477\
939151721179553067199359934148`132.9017540523877*I, 
    2.31919989718736683843999883846634275412094350815736723742250003062827259\
83549251256308403670126950134792797619285760872084797478731637132500710226258\
63225`132.5158531809262 + 0``132.150514997832*I, 49.8027229096749921367553214\
85837942955936211904486949416698792221477635173842322034566523752249455703841\
2936318477871314964225325801661520135274716822734771`133.847768085819 + 
     35.430244314739837713158418677765147462289586721406858567071146825967024\
25214972192565049349714923136038858717506563354891484429938147872494009402990\
93229822`133.6998891449204*I, -8.65059305800019986426638458663447340897339942\
70722384246191007955321015517741896398275721840526277473193775152073442196464\
297020140476570739311261516814894`133.0875608802087 - 
     1.5489572751064215237050969282723651680761153015761602684987150049099563\
42318437228770850340908323805197488139832043919907916814672543143395947583261\
5173047`132.3405544366103*I, -0.195366207355727637081217696846514216373841109\
13008423344452650455403702993803575302030403219333845208947538891111148059238\
63451101155738665883461015538467`131.44136444345773 + 0``132.150514997832*I, 
    11.4547542396876543388720717888029740875250863838909767790914924013481354\
12876873948925477188615410333338374768349421553547772585054160482289567768588\
0649548`133.20950077372385 - 29.484841559642109084669336505095893473885206948\
06319870192469734386494578124217750046545159606831906274833824365183038397617\
3365227948916388507151412270366`133.62011379621825*I, 
    -1.7485736278055366258949282022377318224835127380843926154260297267390838\
21942779954713269375585040715908453721178501757825084873557695892443016070927\
3704842`132.39319892185298 + 0``132.150514997832*I, 
    9.08069835279317127375077698619743124756204373713336124616420992785233984\
01993736970884758901358431124412317174329981388750257166329541488588316824479\
477058`133.10863424713523 + 0``132.150514997832*I, 
    8.93540344439282393363222122101300401370858768613267183018315260112818444\
49234124353523008842595444921385281165605583948616873244703533853553132359958\
444866`133.10162916404332 + 0``132.150514997832*I, 
    1.96123029064076126881840729195289534401278995702810163755618032207209771\
44165084551984159053056873058264392553167949112376043448236728875299771563148\
721603`132.44304359001197 + 0``132.150514997832*I, 
    2.58685680467794881188700356069522312395166587104374660508310395778180988\
23293345008974371333751163922913448325729967848724484699929513902071814482243\
930833`132.56328738686574 + 3.51372657081223688287786567587639706489819387982\
85155315833076826517768528579977614450371897304226702637472405478958337342761\
865111091243970836338161482619`132.69628296062368*I, 
    7.77483919708404068608566414019599322631954020894947980942674387604444282\
98614777426826889083610847579382568932958317784702355802422882174401859851560\
257412`133.04120641333907 - 3.99518053086515447811241552313850630839352289470\
24055163622720522166385221279511745129568785247740874051902847315639091927279\
297295876816263409019405969968`132.75205140646003*I, 
    2.05606260031603625951639337030903958065206881559699607855699294705800985\
11268887404663335190905658657589731176013205079678495878544778363909294139178\
467474`132.46355133118925 - 0.00894222300358952654708759345238611846150043527\
45704808776653329119509267655946232894259565966940566953585693781308103898038\
879777930592261270115925940058`130.10196049405297*I, 
    0.28999537208977030456190040140158952870738105507599382565733545425911116\
95202711107696997607769682999462074775346475740904549096442428119256468882694\
008582`131.61290606506918 + 0``132.150514997832*I, 
    -1.0510784664788433826531501403253191689920884751496558782593921625604341\
72766773943171056775831951651493685711151407615086988825906466203162817345292\
8223692`132.17215013658787 + 0``132.150514997832*I}}, 
  1.5672503103615972*^-134}, {{s12 -> 357/50, s15 -> -9/4, s23 -> 13/50, 
   s34 -> -161/100, s45 -> 241/25, p1s -> 137/50}, 
  {{0, 0, 0, 3/4, 0, 0, 3/4, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 3/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, 0, 0, -1, 0, 
    -1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 
    1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 0, 1, 1, 1, 1}, 
   {0``132., 0``132., -3.8773526795144138925445381059090522587290857171180825\
87833121309689984418073173197549428055326922136802522207188883705702089730317\
5600574332671530758604563`132.73905030355957 + 0``132.150514997832*I, 
    0.73408235415812335576223673509448016112767845748001403577920317665046006\
67792596683264891146090536949807882318711161409679232782903445670184030310592\
047957`132.01625978247577 + 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    -1.4366322839272712421524137053884498689644646889186851686615722706408320\
29363087753242554515054025481658340468997193483636142558132085627625992041702\
6142206`132.30786061948234 + 0``132.150514997832*I, 0``132., 
    -4.1823420387496752735473641033137035362431162294164252463322347819779632\
82543386761154469436343362935068897183898714717876664498550382184847607017268\
4185789`132.77193454507673 - 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 
    0.29554155627547513911061966371092290543867722633342933281440440045028865\
84700683990150452588785272958399227342491363549563437178441185476900304496898\
744961`131.62113355375052 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 0``132., 
    3.36353937037313291729033382277856816517630735579464199672717840916212076\
63525319249759921896304909564025793027388093387564058284404343266720270665586\
914283`132.67731151331617 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    0.50204405582993570411985534756607626040007816964035612525498838420416017\
96734988455321595126094355867429206345972483692149023070266944010911330237454\
820335`131.85125682725652 + 0``132.150514997832*I, 
    -1.5528850225346657120192670156296155321944873311017972853842595494663025\
82970114504504966361321925673647106113031021520088181948400292425194222857825\
7735701`132.34165429906778 + 0``132.150514997832*I, 
    2.23421789603268208538288871666544903480322008489247062673096505529528086\
75066549977897592865419883642411838378435782078073885830028985764075290856025\
857058`132.49964052401086 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    -2.5849017863429425950296920706060348391527238114120550585554142064599896\
12048782131699618703551281424535014804792589137134726486878373371622178102050\
5736375`132.56295904450388 + 0``132.150514997832*I, 0``132., 0``132., 
    0``132., 0``132., 0``132., 0``132., 0``132., 
    -1.0790019320914690432606447886369657577327078725310359883774794650332441\
36279214284001030637688457611432306495531006724959483172091382837235307563154\
6733108`132.18353722017562 - 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 
    0.15010416613548061406675542096508016660999079919307383215038002462386170\
10514473233692090000496465460801148584114509897516637721187988507324229121640\
04148`131.32690774406956 + 0``132.150514997832*I, 0``132., 0``132., 
    -7.0170908502930938790436984810947267539990440529406678643767177100115116\
72990323721564315362780319393416378732701260292814971567630221436358787368613\
7995436`132.99667209720897 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    6.28010561592799614210156993392038618954882915135643970279811154942757640\
13212814419128012869896194216795185053310611020591765380036404180069427553029\
878197`132.94848194539546 + 9.42477796076937971538793014983850865259150819812\
53174629248337769234492188586269958841044760263512039464442595398469199412815\
338286517466951760782243854434`133.12478612524578*I, 
    3.30558224161220526384333592792074542056532635721322877806554614981978998\
69502069389804211517229001281127196445690795193455722559443490943189561552525\
354562`132.6697629645427 - 4.712388980384689857693965074919254326295754099062\
65873146241688846172460942931349794205223801317560197322212976992345997064076\
69143258733475880391121927216`132.8237561295818*I, 0``132., 0``132., 
    1.29245089317147129751484603530301741957636190570602752927770710322999480\
60243910658498093517756407122675074023962945685673632434391866858110890510252\
868187`132.2619290488399 + 0``132.150514997832*I, 0.7447392986775606951276295\
72221816344934406694964156875576988351765093622502218332596586428847329454747\
0612792811927359357961943342995254682863033703556391`132.0225192692912 - 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
03143104499314017412671058533991074043256641153323546922304775291115862679704\
0642406`132.34663487486216*I, -0.47887742797575708071747123512948328965482156\
29728950562205240902136106764543625844141848383513418272194468229990644945453\
808527106952092081365722647232422`131.83073936476268 + 0``132.150514997832*I, 
    0.09851385209182504637020655457030763514622574211114311093813480015009621\
94900227996716817529595090986133075780830454516521145726147061825633434832299\
581654`131.14401229903086 - 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 
    4.22689726862174224004576912039175670113902131631899814872479580802963437\
00678768861043538078135187719556734499738187785304205618220985728787125011842\
423333`132.77653669060712 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -0.6895271242860563892638317180164269962317733705774411333866421505987889\
79254769543376604743138897858094011965796012080314167215018628178987130542854\
8279847`131.98906635274716 - 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0``132., 1.55288502253466571201926701562961553219448733110179728538425954\
94663025829701145045049663613219256736471061130310215200881819484002924251942\
228578257735701`132.34165429906778 + 0``132.150514997832*I, 0``132., 
    -3.3635393703731329172903338227785681651763073557946419967271784091621207\
66352531924975992189630490956402579302738809338756405828440434326672027066558\
6914283`132.67731151331617 - 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 0``132., 
    0.87083946897023769468914068046058580944417283097233260313556055629285904\
06784374599524912391806186757093525552786303093608379462398723848077234391800\
398951`132.09045310213253 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -2.7421552876188258741410153181430878888433191226439633722374762037487664\
25871656522959721218917291490980998954770505012456446792831293774670059400611\
6810089`132.58860704297783 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    1.48947859735512139025525914444363268986881338992831375115397670353018724\
50044366651931728576946589094941225585623854718715923886685990509383527237350\
571372`132.32354926495518 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.33469603721995713607990356504405084026671877976023741683665892280277345\
31156658970214396750729570578286137563981655794766015380177962673938038231668\
052018`131.67516556820084 + 0``132.150514997832*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266869664599\
163307`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418417652923452\
7227141`132.13176936042666 + 0``132.150514997832*I, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998128989090761705421390418417652923452\
7227141`132.13176936042666 + 0``132.150514997832*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266869664599\
163307`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287309660979194\
4495513`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -0.4762341789963716278761226658846474328772620671647509783913697254854278\
89382162605514065180561669744663323339692608780540763429962548511135314084079\
5325617`131.82833555903284 + 0``132.150514997832*I, 
    -0.4762341789963716278761226658846474328772620671647509783913697254854278\
89382162605514065180561669744663323339692608780540763429962548511135314084079\
5325617`131.82833555903284 + 0``132.150514997832*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562073018616520\
7457813`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    -1.9657127763514930181313818103282801227460754570930647295453464290156151\
34386599270707238038256328654157445898254994252412355818631147562073018616520\
7457813`132.4440350582465 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830489597\
2247756`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830489597\
2247756`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -0.4762341789963716278761226658846474328772620671647509783913697254854278\
89382162605514065180561669744663323339692608780540763429962548511135314084079\
5325617`131.82833555903284 + 0``132.150514997832*I, 
    1.96571277635149301813138181032828012274607545709306472954534642901561513\
43865992707072380382563286541574458982549942524123558186311475620730186165207\
457813`132.4440350582465 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    0.81093021621632876395602623092869827314398084692498839522802864828820134\
24978285025355048556346268024919370960907743600173649679803447785283427829863\
840461`132.05949848087653 + 0``132.150514997832*I, 
    2.26592110862245424626489265225844045596605705547921239384610647826333853\
64894939174456560383556217463176756150778962319156833628687452635343549823785\
042546`132.50575978302118 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -1.3470736479666093225652633463452332423214348981370835815269302817782869\
30060600065466556419742288420372675894971239089901601376202420895942265825178\
02089`132.2799063381958 - 3.1415926535897932384626433832795028841971693993751\
05820974944592307816406286208998628034825342117067982148086513282306647093844\
6095505822317253594081284811`132.64766487052614*I, 
    0.47623417899637162787612266588464743287726206716475097839136972548542788\
93821626055140651805616697446633233396926087805407634299625485111353140840795\
325617`131.82833555903284 + 0``132.150514997832*I, 
    -2.5849017863429425950296920706060348391527238114120550585554142064599896\
12048782131699618703551281424535014804792589137134726486878373371622178102050\
5736375`132.56295904450388 + 0``132.150514997832*I, 
    -1.4841920993963504845725620059539609763136943983120255954956679740738216\
70860036707392933542115314744381875591949474043862357543172305654789564894746\
9749595`132.32200511326863 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.4419469553478646460075044762129275556233375242578157079367161545010430\
23768761876221303218817998398820769237947603032953119248593696073206983062285\
8966923`132.53825122367758 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.2871643952127003918321488968133457060212429140897393736193983737736292\
31879991108049570036196296547155260435783383140558128397942893289662984719573\
1735677`132.26014901588962 + 0``132.150514997832*I, 
    -0.9524683579927432557522453317692948657545241343295019567827394509708557\
78764325211028130361123339489326646679385217561081526859925097022268859515314\
1900426`132.12936555469682 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -3.2044933975315406927687547988297800887517728976\
06681026715341532380834958375637157168489093735590023493109194238153222554027\
7649736438061211068212944731362`132.6562743789421 - 
     11.854212345137480715892025557737657346469679078282347818348917113309630\
08509099564946378212090579195565242100182865415132233433922673022998799096321\
81474868`133.22438770034486*I, -21.702816943940277015299064745551234691945466\
62958088576901911045436053576411446034131663481201956665719111223360186608242\
77775738580237647490471375560509217`133.487031105128 + 
     4.6123754619061222873750976475029162772669794414386988145283167978029136\
53707889930267084297704055338045540621091768910688119355414637518224326265001\
7766524`132.8144396508339*I, -3.558246138116594779172563812442832908084147773\
80008561745900039777362944518395550414600870591216091512905710871101024195459\
41862397506564912676468537943573`132.70175098450528 - 
     9.0266268581916826558033117716857738970613016841105310272978474300442949\
38256121532298550055870624495183078096384307239680878699160362598268515155466\
4565621`133.10604048784046*I, 0``132.150514997832 + 0``132.150514997832*I, 
    14.9858901631280978623916177905022273054500089322598325756097128739340206\
64806952537657162548483950261027526569539838557440052520583405087339065592195\
6245457`133.3261975430084 - 6.27343683447156221916430781908732394898177084334\
04923695922435576961561910856984654335573285432905003175278120943236883537124\
841969161510275921531644485877`132.94802052738993*I, 
    11.0801749418118221456557110274699095561750277611993528569442529241160708\
26673925723236186213919023832159603355377321239739136547714817888818087324343\
1015064`133.19506161523375 + 7.5432557091089898691428891962295511863942369712\
41051715381058696119832165174029441370185729841206550263926225239239866819849\
2112056705980043011100021194355`133.02807382796246*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -13.633422772330515737319657662427513007629837872972905436174538953322124\
39520601285237070738871996586520091460369730129721402133427376444342059590259\
58544167`133.28511990022008 + 21.47728227871095859082668477842841852577453924\
02530553034790517356971321528988246180011581105361797009444089144023256092210\
772869280123472474099901654525073`133.4824943229958*I, 
    1.65168100103630689468534365728544128304001874844855438989591115151011065\
11323519777951665515070915876939397961979800970508852961191117110205476499100\
349095`132.36844117104198 + 2.10295722343166668675223641086070816755762751759\
55131196034301869805300154745888880401286445530081840254957386726695498975275\
185855936798509869488605519526`132.47334543655896*I, 
    4.89998619772341395232761201908164049250589656805640734990522685819160096\
21220667183632305830240503919254015842171665985994994255710440970735296610973\
620128`132.84070985454196 - 1.91644305920761057168402790637783665080001788725\
13894756985769275224875297397778569531874402056477242088819257417359675527601\
675343173281473977402921095925`132.43301091798418*I, 
    8.12025700268534446519884454034595769272969738442099622343736521219587841\
65630112136345823486704821889836908942730945119702615278753997004507210405248\
665682`133.0600847725266 + 11.79663262281000372950096466426473134570506545637\
11667291070929415677871815190674209890202281666483069376877681117133161482157\
84659423070066995643320560754`133.22227305242288*I, 
    1.60233257794018772719542335732852726357662093335464914555257703625086514\
22635970195270452531298474250470148909004935044922396251783701300294853537883\
788438`132.3552676605001 - 7.793858114024419820581470095078711963670431424781\
08091611458620980460009793499402801086778000574636524531376703088362981327768\
02138125239761490469675548809`133.04226749309709*I, 
    0``132.150514997832 + 0``132.150514997832*I, 4.07131570419403256899822667\
10229584977517044569706815328138764962530441113974927353321370563885398576578\
550251694654184561276890625376708411922896389827766`132.76024977824463 + 
     4.4038953577754734471357602987776816979558897124024608966775184363022266\
47764269924097877415884185889608426745632458647581229621667329071480431685267\
3436284`132.79435198885818*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -1.4225889391590822687673613112676812373248525725527707911164016934829292\
18269806669328196965317990956562224841258021369648633076542927356964813491159\
4026631`132.30359442550267 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -0.2788963965445753708558365511416013019774423852325446726885716529412497\
43447633541227137827134512560162941458962362249468045373555674068514041478501\
0530078`131.5959579008721 + 0``132.150514997832*I, 
    -2.1136935307282989341956703449928654549887624476217597085749146315760200\
51974344273253897516942884129216723888000541416439395666938974122571120884565\
0367198`132.47555701601524 + 0.9416578236864949161591570897996005386118669430\
88533914929805372303676273419795043918523479885224749841181409662474845976163\
5314558686910187075672445778695`132.12440811688668*I, 
    6.34959801602032880291106448832499038099364239386061551751435341418983546\
98599710357340458315661959716479614615477831179510947948697220942687429722793\
254725`132.953261229431 - 3.8884155496338906145490469440283301537190184776390\
14773014063424437522204727076332174021361627365459221704970720886469766289359\
1211920400512672052219355001`132.74028766902174*I, 
    -0.9586763559235741588793759586510891618048221443303438723281888841807196\
94324384865533571954536601795940425188927121387367546376214764361499548374391\
6979483`132.1321870142212 + 0.94313229120889544405565407874749076770129951592\
86035394544113561430519959579775581086810437401625579595452728093523628536110\
892481898999700115326829711531`132.12508761242765*I, 
    5.97971960198952680278632845337357969612982945337159622006291455760553750\
25459299300397123476040705726306111533597798697520925596199468768411693647761\
751545`132.927195817579 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -4.8360128793484079040936360034846585471322663034\
71715474979368979453888097830471159406794409861277106575773245294127855476630\
5835987136941123658423935339947`132.83500244664242 - 
     32.049352061573450894241855470181830638296133738242708332035330191518134\
63466737700427255155385011667307521403536799709551502034459962619930225053431\
2585217`133.6563342516891*I, -21.28070590459236318964871333444748771330443366\
79645816685327382515371804395021952456056977605732622489504469408367717750136\
780290914274609788995958288546515`133.47850102772307 + 
     40.146149586859617675938894898591689127367589329404648379241696231803900\
46661256439477993787981777703608119816101484011740951201149757608200879774255\
74646722`133.7541588963043*I, 4.609779773828531343639469863709949800739996504\
53364038593266136205523536807637470481951530020465494402950072373531628447400\
46409382146857037903308795289941`132.81419517586903 + 
     9.4596987683166004408269171026073878371942548584924411910796356236423196\
94913807298323373170046854274472808150980975834372609378739987926180272556254\
4480949`133.12639230491658*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -4.0934269653666898929300166539873116653131798423891849360341107761727205\
43415035549461681778347069983802895758361614417740337254252980332912636832115\
4622184`132.7626020439754 + 2.48900258860757261684727642161317772058078918085\
32093425868368708663800738526616043719689594038005165588043548220754055361473\
474672632119736539520590941478`132.5465403461149*I, 
    6.89369354568845279797845192384637705451342159128780984565847723957820076\
52025065694547413359966986592180456274814486898376731078342501690160049039011\
65555`132.98896697107645 + 10.55196036576623432043354528680295087962402853030\
35829856550694461285808675470918491457405253711904436180588308525417536177482\
526157803530509573020840854504`133.17384814911924*I, 
    1.93262923116247192110431365003614766342312111705033643495663383866279675\
12121432761032499428820091487579458259831415175593749729139522402788481236901\
321367`132.4366635418217 - 3.008875619397227551934437257228591299020433894703\
51034243261581001476497941870717743285001862354149839435936546143574656029289\
97201208660864692196227895712`132.6289192331208*I, 
    0.58085101891588745179658425365971850724689142206476061747728091216561527\
74036433599804152037259055366471156278908726634308374272374325355679836328095\
579188`131.91457975335553 + 2.39083415912956773547865441422473045394856856489\
50317570151491140778694672596734405451038147318654787618560753324874719337831\
616386661979990326105923479599`132.5290644500361*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -17.001650886823442133938653062017917939942113773736343725940323039256219\
79537794185144704107718889379121900303715135448586509773541062740214489181153\
21857919`133.38100609192952 + 7.584008980148980045024082771614517296605624145\
95216923849202994716464806286916327264589992774351309999060618788317455299478\
97049674428868760394935742895395`133.03041383640607*I, 
    0``132.150514997832 + 0``132.150514997832*I, 12.7366979369211275428066290\
51182179351896815063938394192952176120076866316074071813128471187060853349696\
0043909265114740915813202117384005267045317023840097`133.25557184705164 - 
     4.3324266962159421169909372033319318751130523155306039289580930067260117\
63749230030989630923456253635976420777806982424263561022607344878771521388444\
2575739`132.78724622110525*I, -1.37836787830589127254938299574653649451282362\
24403468820118629925395837902904975650220404681589237679929107395703825400142\
740863262171252254248856597936398`132.28988014152543 - 
     1.3950197383782458952013230415490903989354558176989505542449026262874616\
68345562746665027397260644391214067380171022901020936721947208205397575722949\
9673279`132.29509535039367*I, 0.253861155536272004934006000565472968313188544\
64086482709590409814827386852742214097076450793851476161866233895169617049911\
59107538433809183178872909662429`131.555111250392 - 
     0.3043179381396919201609781099548785507679602201781403808882190469688894\
86044718272457618563671613316556584630895440373669357700070084123907488029101\
274238`131.6338425506025*I, 0``132.150514997832 + 0``132.150514997832*I, 
    1.50426399670320960690030393656314804920576247022146605164200342679851670\
12568600304847881908357063434773852434813842157730978507963942531568065032379\
757566`132.327839058988 + 1.9164430592076105716840279063778366508000178872513\
89475698576927522487529739777856953187440205647724208881925741735967552760167\
5343173281504290252808504837`132.43301091798418*I, 
    0``132.150514997832 + 0``132.150514997832*I, 15.4041007778746024959173066\
69503391745637132428473458553897553125671261846938673458286536098410542749067\
9471813532929916458512514284940939156651271098891306`133.33815134906624 - 
     22.164364532035783694477094450665891156087823358055443292365426801291525\
47411536122329108426050446029934704793607170186136542321223683507818707008304\
75423027`133.4961702821167*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132., -8.4585058913010294713016586096581869649683877670597595509496005\
19319811119538222369308976460227456932636971474659333718903284081963340143760\
1163725326560067`133.07780865395978 + 9.8589330909708522279498266018432233366\
86776890779368089159404540756899399016252016302996270483655908060116343282172\
0926978613654984150164283852951153847048`133.1443449170557*I, 
    -4.7433904823796489405783100432391454455946562001220812727831651874522569\
48123539511560105209209758830600994822242341498348485178267297244883712387237\
8260556`132.82660387567012 - 8.6147349065857098781398850312483443361251759585\
22015237196912024287778305548817904041557270978626754310211157661211405121362\
4753203950401465205439139171649`133.08575691567196*I, 
    7.94694006676308188856624126622682974902001200443099145700027869728426846\
72580048280024664131033532254470798613223691683173107881938604703230070909877\
61092`133.05071493555354 + 12.65525557264658535134914968349540706391891530033\
48506740623411652374367798076969080216703986225000821612149531974161421209642\
207139163960540212210870032474`133.2527859179837*I, 
    0.59919750861345123724432200635386660326255045881433264725379680958356972\
24485694726544480605574179340648818920324069089186571578707138014557338669018\
904825`131.9280849967863 + 1.051478611715833343376118205430354083778813758797\
75655980171509349026500773729444402006432227650409201274786933633477494876375\
92927968399406349453131872113`132.17231544089498*I, 
    11.7217117191695005602799695774268428720173519026226170856320406268125693\
15766453259354717956973643148666952994292815645542130960109730287789532648322\
5295218`133.21950603407964 + 8.4018786589455714909910742154602269046080868152\
04735660336306919789481763462658928402835900297058325487453410324942692792597\
6472601639239778688244385073392`133.07489140294032*I, 
    -0.6187573683476630079062691312921614950852317538862461829580703886765787\
11626037754341840528618145400261951599604156452496500086412586258984453786063\
3189063`131.9420353815129 - 6.01775123879445510386887451445718259804086778940\
70206848652316200295299588374143548657000372470829967887187309228714931205857\
994402417321794844626243766779`132.92994922878478*I, 
    2.07419045754047828854257454398426050815364908064408846784394311503688160\
94809574159682560596114706894029926859949264259453535163237342866299811573076\
772404`132.46736362976026 - 3.00887561939722755193443725722859129902043389470\
35103424326158100147649794187071774328500186235414983943593654614357465602928\
997201208660943422483755489702`132.6289192331208*I, 
    10.5529839355466902964466142667246346030056878747107111216115430314779139\
66024068730997285499594166953723390491986490446392613794320646311731285001031\
4819821`133.17389027486016 + 8.0975607208058795708300961055053483538401265950\
26595279448087872820592277417940655945217336625445008930868779429502319123239\
947190079800067800512294550864`133.05886921115047*I, 
    -5.9797196019895268027863284533735796961298294533715962200629145576055375\
02545929930039712347604070572630611153359779869752092559619946876842704244837\
1026088`132.927195817579 + 0``132.150514997832*I, 
    -16.389641510325833663777017427457996272313075075152403677501457627432805\
57465153058368165723094844457332273766697912181706076508496423829656718501906\
18841049`133.3650844522085 - 12.666372791424876654638594118166691830220174581\
49937921661778099647803466985112856139670359540760753763182318275820855066204\
14424071810799165586260676259704`133.25316726368627*I, 
    -0.9594097481395174074590539876290319834011339559748848573430656630161758\
53614288389044909798043318613158381301577751835249515384089275269162284048237\
3102101`132.13251912465907 + 0``132.150514997832*I, 
    1.06814363716928280628724441161928742363733665574861701101240919750717215\
77000905049684492175941862300740433012448306150638184815274167492109118408123\
978569`132.179144655614 + 5.3181493721992825209986165898322871616604179333137\
61753997813759297983494085397575282238087780971810656925079364028715368108523\
7497329080079288175141506354`132.87627552913722*I, 
    -7.1515351956308925439030689354032880348057814078634817666196598140750488\
67461115761409775017093333257517840306724533394151332131488938924672368754007\
6505753`133.0049142781539 - 12.3509376345068934311881715735405285131509550801\
56710293174122118268547293762978635564051834950886765604630322301975768451606\
5206438322721430695481772367682`133.24221492660462*I, 
    1.82843639636090138490223932078168457377769230483438875223458916431350753\
61662392999310483115500405634759307410875075757607114959142682503108096112659\
376357`132.41259485548395 + 0.34354112666241255182520483611873631515664205890\
11939944431875327971966606082683026449630749841402992013195108346881260721729\
626544113654618110269981597637`131.68649373344414*I, 
    -4.6663274381958355265462217093953966044618804429350262440393642213668683\
84141907855644420654898327995104380225497429449927477473268261734641275173013\
3552396`132.81949020798888 - 12.989751987576096955082847542333140730084294375\
90717345174031442744270980367623792121511431501943600700759096421588775763585\
99098219380481936896769715383219`133.26411585703008*I, 
    0.14287177144292935467815042564244918436751822635316633795554973780462335\
53477819953310894054676251311084527224177762365770822179620501823456332546133\
522998`131.30546142733954 + 0``132.150514997832*I, 
    -10.887354262856319291452320749194914299174638024425743610089652141181934\
24676140882808065494490898140453795014478540901547424322758569594289125755537\
70277746`133.1874373524598 - 6.3331863957124383273192970590833459151100872907\
49689608308890498239017334925564280698351797703803768815911591379104275331020\
7212035905399596984272995047605`132.95213726802228*I, 
    -7.2177599944888721647726531614923859931519978996473135383169661839123936\
29707987364027135565292238266430385286709050681531542640819095834777435324723\
9856277`133.00891743460204 - 8.2165020430854281596376112386825469923338211769\
26757438168501242846369881765154368535398757474253268498274410704053967283347\
7841153279219906193503229319285`133.06520196540762*I, 
    1.04926602666846134959717833138901468252741914120837451747652298135749346\
83243112075634559039485347295479018935495319446650945674587649265794263276946\
418638`132.17140060925428 + 0``132.150514997832*I, 
    6.82804471540197702811583749921143784508311421583644233188327157297750310\
89772539161946162062480326240984544510593480706543837615074785132051961101546\
279594`132.98481135438553 + 12.3509376345068934311881715735405285131509550801\
56710293174122118268547293762978635564051834950886765604630322301975768451606\
5206438322721430702265606405766`133.24221492660462*I, 
    0.16485921785145149962566271731092013835182274452723195494113065090943681\
11730319263198879096892487288725605282685866607127238137106256880438867061586\
271911`131.36762823290292 + 0``132.150514997832*I, 
    5.55767296401265974193154845429295990091880431122983345669967028681115523\
72962078755577899188654302990563757845354759429131877490408706131855746947269\
04236`132.89540798537888 + 14.23720221692468431929947973103551004855355411201\
39173720829448305546512856789337517814139224312118815237208679206804941588286\
991402120720621384104214395797`133.3039396513793*I, 
    8.87746402146740333639198761777569147608007743352522157561839784884321905\
62144315452861071303430620874715009126519644236680427842002819998729613676625\
267191`133.09880391870317 - 8.46391335259260633274850356029413293775132107308\
04175349145019144694377306706892696379688732230115168460489631111491916769246\
435512068110226305049140274696`133.07808620655388*I, 
    0.59566804017976508687523683525701050669153075999842392025903524801251400\
20788896662701729966712239757561024254128052460145341572282400812395232912656\
50774`131.9255192970312 + 0``132.150514997832*I, 3.55539075464292727740086358\
89755774294426898409247811084954518949257516878544798054015679133977101880373\
050813681772078843349863511531993478158086004099489`132.70140233658535 - 
     2.4890025886075726168472764216131777205807891808532093425868368708663800\
73852661604371968959403800516558804354822075405536147347467263211963077956604\
4440006`132.5465403461149*I, -5.478323173437632587673695891849188561732911293\
34186929257778524801774020056290640696468864401868197150972556848774735110790\
29878142663229716463218453380798`132.8891626461042 - 
     4.6627269959795868821497936952722622694034425478899013553098848581299613\
30172133168500026208614922697956306519390423295707458486352084274091544287626\
728779`132.81915498596277*I, -3.598183801026552720258977297776109180824543787\
18640923302695502385969622644181735067597143730414176503033692425259883486365\
89917408449854604795497450812523`132.7065983418701 - 
     7.6716026153768144340842309525008535684238764425934116977425006681447263\
09590840345932876227238464196350665884851859042267751386072205140181520845643\
9229806`133.03540109637171*I, -0.81653797669658805278090356198658279903361572\
96217185193875159252115524982665063937138203925756934820499285791599755986724\
331661272250868364838611896738468`132.06249138615297 + 0``132.150514997832*I, 
    -1.1913360803595301737504736705140210133830615199968478405180704960250280\
04157779332540345993342447951512204850825610492029068314456480162501117217047\
8052536`132.22654929269518 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 8.62516620957842906239278811415363033639781775372\
18336978836387170871421052564032528509129219007533441497206048957718737469478\
135851229056084564184122526657`133.08628247064482 - 
     34.517692698087080194758172493686918859594024859901924612239519881016337\
31905736124949460759081747203422013618710223344620177309790564478061375794842\
25078724`133.68855675584913*I, -56.117360359931531825561686989267105901992641\
56918878794155022586221746170297361386291253563927108169411333264865007879633\
44293770162586891293625345764205523`133.89961223238936 - 
     75.601084868232938600790564571999765857581053395257610329703401643921934\
46391399467551565802701919205736991782986056632131334368397486425857333776137\
83482523`134.0290430254616*I, 2.606258092289579383827158736173164813263433038\
68811157168776946203587420887517834733939066842425111799817922133859491247128\
59144522643517575928122175961728`132.56653241861267 - 
     26.362161207138586373375568417274383879825264565894373342972930017411044\
20289501342247644949889580946827334546192132185951566490345832087130106390703\
25850655`133.57149600928733*I, 0``132.150514997832 + 0``132.150514997832*I, 
    16.1109846476698325127773425285449091259036646809237853475555073967046740\
19349817554891992319757419351141080251607232787920470051419379585540689635388\
2567851`133.3576370816393 + 37.5623540371534547170717928519529239582915113146\
72038531103743766091453741055111290713548043731074224737039905075333822307165\
8830186944681346958378178353244`133.72526779956533*I, 
    -16.550316443268234261616715022679994733178985685667945634068103166002573\
07166619906271491661123311788927035631470772859706254904908735266844978521606\
76227168`133.36932129976557 + 21.75132819784965616736955249440897145735338071\
71617640382733289129626254113445811007961352454679581327743853347479473508205\
03003843684303412001428313654694`133.48800077918634*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -68.723148940684660730561206568340955747140221855483251129557293385517333\
01688798147580343134721699147005476654868403500013716939492236241288775046880\
94843646`133.98761804877498 - 4.508332266233457341467877560052291613395803337\
90828977834195836337712117870844729354438973091210633833120887740895365003357\
8161480637186797662135053933825`132.8045309140956*I, 
    -1.3060281384993733179415764854630197237667977067258063884930035989051081\
61623948784921203401420534699402496174018752693306850252576464147928378593563\
163406`132.2664675317874 + 10.83545285980758045591492738921946561136393973479\
87870649115002937919824382294823519516261097737822204820514846265708546878190\
449407804922408021143205895718`133.1853620648866*I, 
    3.77221219839576261359966483078113440962592288853213117523922760682368613\
78676409083201541247358457725687605068654322200287649587018143224065459401592\
28135`132.7271111129684 + 6.0478745453216169444238780044139652685504772148881\
04503556735680774017698982667138525343622033174471550710148086990390849292188\
9522000557542608168960505686`132.93211777158842*I, 
    -23.916568888691625535539238929415466093772146708893297511991228103673112\
20596046167380970595633601763330431698939023808334930126100389156627627192250\
36242887`133.5292138729983 + 11.734842258649394149149727404662303489003258819\
31670807044987554932316876623718400955913244428376447026759791818296041860612\
12057978105135752847793479636898`133.21999225396016*I, 
    5.90569203399567656005711636738345209290927222181201531054365776853855683\
06489305476992356469267486775062157856373091149808556030997686236367220398500\
020272`132.9217857937588 - 4.127074396167452738132095843520132140200129965509\
15151680129590525197507207178559872234283722982210732685640752679753696828680\
07600938906425066399000904831`132.7661572955327*I, 
    0.00853890127562883050879580002411172164589115288325442698111225964140454\
60907898897220714073325833943381693461142157818020338947041722244533978186753\
936572`130.08191699022714 - 0.01416887873431372201982599958595451344283791499\
37565843870907703099476960385662251521222106051635622808788565355290115716325\
966400070178506384296790450568`130.30185048119395*I, 
    -6.0380405266729978857688912945199094368468244955258231638072206492677467\
93128951299707199660732773760244618408192821555508286902345439150201266196597\
5051308`132.93141102146632 + 22.696233738335629498184554292610143804547138891\
53250934504612332856338691274688987307503657353826512253787607750073927907453\
97346480132301372943168655672682`133.50646879324697*I, 
    0.01707780255125766101759160004822344329178230576650885396222451928280909\
21815797794441428146651667886763386922284315636040677894083444489006353522537\
060796`130.38294698589112 - 0.02833775746862744403965199917190902688567582998\
75131687741815406198953920771324503042444212103271245617577130710580231432651\
93280014035730579419606091786`130.60288047685793*I, 
    9.13878435835899954414129463395687267000908680488749835387078408482162192\
84981841693099136812109033563519792062548866106968935071770921711678938761645\
538274`133.11140342752986 + 1.57667711971515918144483926395005047232123238939\
64782169986283033191371675772589563089156254373898409600223771468539389602786\
994683982517058530559120558822`132.34825776314372*I, 
    0.01707780255125766101759160004822344329178230576650885396222451928280909\
21815797794441428146651667886763386922284315636040677894083444489141884268459\
223258`130.38294698589112 - 0.02833775746862744403965199917190902688567582998\
75131687741815406198953920771324503042444212103271245617577130710580231432651\
932800140357274353071641044331`130.60288047685793*I, 
    0.53956651662844208744959816213245423176161651457368248105311072404123534\
53764257314978039372043135540983804893642838311493085476511759402389963862312\
0704`131.88255998906408 + 0``132.150514997832*I, 5.92145299822318376291512771\
04429136354395420314873194822426043715688083083330235730438789620567026314041\
817244977308030153635342392188623761658877786875604`132.92294328423122 - 
     10.026408241056045568032642615132133149671544351105952140969803542719143\
80770517069407543671103485121500040860050787792264636476310115863559259960618\
04290049`133.15166038145517*I, 13.9878710751432597654101648625447458175924088\
36967138103821900986868462054359687056937043243156233517154583806066382623453\
9790400230147214779471035449965387`133.29626661863736 + 
     5.5554458069643548469231301052548076501631620552650645733108616184893265\
18685595009685219842256790907789132235830367494870638496531057265655443944758\
8090975`132.8952339132666*I, -0.172686062823562956836846712547228567014828987\
32821576773576306578031222856904321080663624854304013569120455160442512702586\
66703779847214751659878009806701`131.38777228570015 - 
     3.5081480871517180983638459372931657671679643045202730886519808320058662\
32096170731163816445322099060920668215656643026691551652158688303404133965844\
4135494`132.69559291550075*I, -1.52640465304449691148567749927798259330538330\
00373095714124883123322474669107294138849814114048385841612327924211354959750\
865573653747706347382548315571109`132.33418467908382 + 
     30.986607624100846103577055517992466672335387127698208252905227857735020\
12469479254386668422911464648699263099867559406426748813563735503819834192847\
22987581`133.6416890306451*I, 0.008538901275628830508795800024111721645891152\
88325442698111225964140454609078988972207140733258339433816934611421578180203\
38947041722244655359646567926112`130.08191699022714 - 
     0.0141688787343137220198259995859545134428379149937565843870907703099476\
96038566225152122210605163562280878856535529011571632596640007017890783511466\
8134948`130.30185048119395*I, 78.67814820935157416364330755787835129736812995\
52132374972446640158198089327084937175465983698244298343812319634556870904471\
355820057593010680391306355618391`134.0463691275246 - 
     4.2663070613493915959369113300657450099512993903419833517660195869703698\
85519346752533991953695761105131286798521592641971230606080953749904033698933\
2896288`132.78056710779455*I, -116.323559784079825606640113296398857341250367\
87578282057253310075523956839471648434727353730239565795853998846483308095905\
46236976983860256221909705286905718`134.21618268201863 - 
     3.9573589231271641659303663005888810924880848666696243547596268740332220\
43514501136337575603307262791405467911250266364439355881729584873518901094224\
1144454`132.74792043937032*I, -10.2748142156784750461475193429719272384596952\
58339700207889122733064130386888636083563398350069724448927643076140367027838\
7894098819867195680556248933875537`133.16228897574408 - 
     16.397462258623819892516462476570140007699680668986886038682782464035254\
52573054596634516105493428981525703335251606172364013212253792300976166777228\
16458783`133.36529163780915*I, 0.00853890127562883050879580002411172164589115\
28832544269811122596414045460907898897220714073325833943381693461142157818020\
338947041722245008046704379320142`130.08191699022714 - 
     0.0141688787343137220198259995859545134428379149937565843870907703099476\
96038566225152122210605163562280878856535529011571632596640007017905003190254\
3136007`130.30185048119395*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -6.1781185745217440806973152303803926954787546542058635252626925302781688\
69855637230057483295160513814173504780201394987225708699051677919534272328732\
0552172`132.94137123714322 - 11.021204215276440919908268196940356263313517156\
38942781002027353065016324795506324158525415199006525186700084143909784134792\
93893162822235733917786496480533`133.19274404747273*I, 
    -38.747451185383224698373002790559244751891312527990148207869610771589802\
73252021187709265141099646587683795052890991078372314302554662056006693900421\
46560338`133.7387581376413 + 5.2453562135708535224320191315543222159408555173\
19621375402480053256312770922125223476445138620164471912240006763103101818920\
8238830987867502933777080588828`132.87028998441974*I, 
    3.95418150927564028585094858826900883945629153669200722047553659145224314\
19024397316573835627556989438902937668105919963461485575124667232920881292784\
896072`132.74757159873974 + 8.55928116655523144108477826846092818819296716453\
18349337559200094221255459140459198688172855427037562540219705975857950612489\
39531567070417177131835033715`133.08295229072093*I, 
    -4.5567123984837453689354388349934027045049857368639623364703586588268430\
54242173416189415031318093413854548164713533294445023673652530218374979823447\
7203082`132.80916661634353 - 5.1242675335662618161213225905342395586426832565\
25578137892616263454019909189381776454349262465306282789651554571681387512395\
4514957744144212185164115723924`132.860146793635*I, 
    -6.8741011723088378979794598350605011617963769122452617859203827189373888\
32840005032231275008665776674365450902447383275621012532650454032763014200677\
4499244`132.98773091758144 + 6.5584979608647853577809022144184120199236500019\
23839945130519793741585349742714439916608883092745034387276684114205562388035\
668847775411830246072381501053`132.9673193856831*I, 
    -33.338529848600837922092656594655883748052539989431295900187163973042300\
10696839088014183176927109675726610332527178336405919311445908568817145056969\
25192729`133.67346144237266 - 70.20876554733155144690373454681995505204635191\
07733198695335806922309621559596852014462479154786004751404440918778903659773\
181437608128778556817276804921979`133.99690633490746*I, 
    2.69057199161815884873632916657868252391648613000578047816380106232965087\
14975401877804375512482823473856333970936974663743726195833921855119163667585\
314293`132.58035961478475 + 0``132.150514997832*I, 
    33.2299779628008749014948303183742017425681426573601244140491945097490719\
47331216775740144187335547467601774842578344211404746990717058680731091394221\
8618319`133.67204505109876 + 38.685331098847619871020438743170384726709754439\
23997603966980633914359011661057161517521413739411038546223972088013509216240\
36745592864586720636432648694795`133.73806131606807*I, 
    1.37702774309308790308383549821643847177663389007774227575636697035492832\
96169536710805301264685280578251942321269909424174269545419178761144972127247\
617149`132.2894576879443 - 6.873407963359896627062465299795277490461582686622\
44096321566705022717468587519956925023615377280601104261252448902117956951784\
0400880186101084202702110579`132.98768711956413*I, 
    0.63834312261311126818322918017834734854371254939366802970595221724570539\
33026968584544518275640701109426822581277582002946577101018143769760089491056\
96278`131.95556918156984 + 1.290854633794568330121050658720434652485917489525\
93135842668977847521975570942531128437486371328126180530161937086005238343772\
55908451389401564864371880533`132.26139233591914*I, 
    -5.9923560101813895111334020113915810822429249099828607080639204320881639\
86894693017592547426008893056054841287127053108134227143433145830037029366868\
392866`132.92811260503748 + 4.93428646338929701522453175321454664661002701870\
73460756007367880535488601559882235900981191393364884739017859261411098510753\
682057897789642410006339354444`132.843739356982*I, 
    13.6409178618749758108584755256161848288526548819791327409378027709716019\
56429750260789160506040889911368180096959971303402586304197072354681632122922\
6881059`133.2853585916815 - 8.29525343433793810030692613341758121690888770822\
61335222867419070511218513004814002463824102395801150833112626473519296030734\
194015623159164182913913714298`133.06934465684253*I, 
    -4.6863103611613083349742576852219673814272077540291312721432476764425274\
09500829106673480023354373404594583005762066080835251732889155027106274567814\
182522`132.82134604514806 - 3.43311898946498008724081301929872284031555026770\
42216632752441415864009019056668276531103799910374772898249900109464825784708\
701639951611328609008420856111`132.6862038538568*I, 
    89.9539574895334907270395331482094040195775396547410347593163745482362606\
65130443881354939389151752715655130047670013668251124341284711755161729435916\
1660574`134.10453527255146 + 15.460886856179987985642651011711677519040139396\
62196067624410157287516646302146582168947368338957251819177959658345316052520\
71001621843178905595630650963014`133.33974939981394*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132., 
    -41.871318730090994613720335091294546647069305861292917911699659579531120\
54824167045985915416624569079394503027865214580456597538776653992493177241059\
53753746`133.77243163696977 - 9.121150954657076515016988348240913710277114524\
48054510904324487668108643587265452635439004608561168336863456189501796136208\
70187553807020306549817538471137`133.11056464117337*I, 
    9.83907099608952246787790498186958049061040368056007004629290750040633448\
13000559982978672636317002461009773159848866149340172225435817762602929061012\
789304`133.1434690921659 - 5.144054734726640736093510096151664388251349742609\
12290375282459507454220775454074116708396427897080616246541348284031058219455\
19465088016463768754982333782`132.86182057883357*I, 
    -38.730623098505748995159638162088151180740324343480542057890076592916648\
67888880201259482311281995639190118533250462145193666066234071659873477658280\
206975`133.73856948180662 + 1.99009711800404255204077980511019356377872328227\
68863580825688081263359737842592487035132576354015487105403309713053528252763\
519392261475552006945240968733`132.44938926860556*I, 
    -0.7430683279295791951506919428163464017609258767437045983862321712254758\
63046792129090330224579479669690867113367067582421349398254904164600728045552\
857907`132.02154374844102 + 5.18002919058466274842876030982780825781627266072\
40027910639008660381574912240412841310598691102595267021959225894702770587434\
531954365346899076159145899685`132.86484720492746*I, 
    -32.888522295413843552534706086102406464100733413217182410927462375797385\
07681587875202011199588813516361691890974579757358363093441388424709932026549\
61600891`133.66755935859453 + 20.47489226982325671302035457907795210249934281\
42824338793811396111483602271380028714609572497290970339324854335403806913052\
14543958443397495446915960154123`133.4617366231976*I, 
    5.91032547783288419997054072611689345018599583435014109646370167809840567\
10188195464498016854921175568103239515893999824305557743118432905370112139222\
75774`132.92212639569036 - 3.887767205511143534917213785990978848173289961743\
99747308403379459370018915935394835998698548574910539488128287859403817628969\
9540735907143777583145835184`132.740215249871*I, 6.14902117608760456644511587\
13180412942513222088380410302816277125632491391950765813872776296469734119855\
642421698310511861682374562777305780526565005516959`132.93932098650882 + 
     10.100047926465811286757679401582137950462611072742733225691020933877697\
83430784472562216493406806225857901171736069719628260913575518399681016250245\
56725387`133.1548384324216*I, -29.1921151777001747926189718938590059899471896\
78766948402855615551447117616806614705961527173739939955536911059784315285010\
3810724556765916211249027076762561`133.61578056170396 + 
     19.681086526715036045918651470942413370907117142173682782396368722694836\
72292545839349302769223400187026920539013260998874069656909471351103071966124\
54532043`133.44456406852953*I, -4.9140005246491698871778995971917967694941015\
63088422521034312208340207431787467404229807621119785447479605578678111520534\
9562655615119503093287543858993065`132.84195019634404 - 
     37.571686344274359551472122721587248408749687521668982983909681925217850\
95744588153743726654001283602591406070938311967729111170408966147397131549059\
35481689`133.7253756859371*I, 47.87206717040022790704910546937886697365605764\
73186814951494698863019917041454755448254268041312138030870670538708510226982\
801543024001104306054213612617151`133.83059717904936 - 
     20.295750246820404367740746323140500458042893818891059325815411355088878\
91565771658410379156244728106851826914132600873361657957393867854639076413575\
5983855`133.45792010778595*I, -4.91086517953777478516887246550082257671075597\
73139673124717974681715283360687966122135254449104930005579525049534593435135\
757194602653520402137551196770838`132.8416730092215 + 0``132.150514997832*I, 
    -23.907918042640969005784568244349105974228526366381090017265174976283642\
76667099361849724692541087366985842174093510608710359373110513619109875893882\
81171925`133.52905675621625 - 9.448091012584026176450757941111981511269024929\
96986124624406396286859222491145315929213766785217721516243368315593036051222\
50158551438308145563271108182822`133.12585906597607*I, 
    32.2181266826847060950921705104273026013469446770648037165182932315775657\
37505169332964042398630883177015734036242415660036405422535832662606332102547\
713834`133.65861528267297 - 3.59271862456595340356973854345800731804874252502\
11876381160868041058160847327087551742281575492843750093750636141234509248842\
57478556602048185126151335807`132.70593820318487*I, 
    -7.5224250517529469111216286787100169864249899239454392525869450724781153\
18882474981454832907375155020499900691675321861682288070679209810976094376647\
0708107`133.02687286725543 + 1.6128608488678122975497688156729397918430860110\
33696371973011364656185719616912282063802725611272874090684054469348851943270\
9503185761790675800509428113466`132.35811189766005*I, 
    26.4004047264349276498517852192711030947443733461391093660019248834271710\
87902883882114724233145167609133414968178175317018491530152721482115610453773\
1078331`133.57212558262268 + 11.351657189425007029314924609730490641705863470\
29914818826116563356160416808380984010497974574578243184149677542248065392243\
81707187540896075619115772002432`133.20557426514847*I, 
    -6.1771637594612569012011805059562361588033633776176051703669329930869126\
81183003122257731906717568118425617763950694603135313656618049279100066421021\
3020941`132.9413041126694 + 0``132.150514997832*I, 
    18.9030930873677121047013861683428528758222362025393635482877429162271590\
05189655837727110203978213018073541848250307985843247720506454436188024816519\
3019962`133.42704787083423 - 27.065562098038102585289321231067661308108203753\
68418205476018998087607789127268993203811206698771270649367433250879289097922\
30817254800761839275604480431093`133.58293204878768*I, 
    17.0962413479763073032900770235594719856315050536578580559631663833010366\
26455427477660843873921249792013082693812528629633855402871509949906779781907\
2068927`133.38341563797505 - 4.7584439656445851030527640008267851757146108631\
99956121546608024246258698676755773990871652493773731844310844505949712912963\
4699874646966189992131347798884`132.8279799573564*I, 
    -6.0642933600834868834540099263806549992320144927237055983753339644929454\
51796907468298461638016083990496074013213709280496332017457563019404800567461\
8582931`132.933295199952 + 0``132.150514997832*I, 
    -30.560401572173427178173101567206652140301031102646727369637714480358452\
79913999184540506561528248990164116971101073042514528996415251649279789292447\
83883445`133.6356740545234 + 1.5601679921791629225678993741232816916573964829\
55871211879954365404565233787626326000923474811445605103939205994277386025202\
2998363877452260956650582721399`132.3436863616662*I, 
    5.43255944373892307670163919288238626927231952760903052232583791069913529\
96511158241485562909869524640669992173914724068615766238629458841668422813594\
372213`132.8855194849546 + 0``132.150514997832*I, 
    -34.287715983617556376395270628487976161342660408300062808153881415719553\
65426609909371875804332595724846953425754096379734191502281377784042572561383\
3831898`133.6856535541412 - 6.42181313080619387396375341279220443177488160208\
91758323674770488921643950502036212905650782961157477711206835337693432760896\
725091367139834192954917948584`132.9581726616535*I, 
    33.5873789417243035198118036893016055142014417107533244936198622811774202\
43099920435229148099059990266950578589420835061814754705118839696289761865959\
8319897`133.67669111195767 + 14.437049264299633476338814196786391183144306240\
24988184679999986818907889623579133297029573982239507539835179815670405157635\
15679767800177780834343524939188`133.30999343627457*I, 
    5.69960261358582556552221206191934847259527877608293938697389778997120756\
46310974266837916189229768945486871204892563021057149960831855729250600268334\
066188`132.90635957477764 + 0``132.150514997832*I, 
    5.51000044705512265702402469550872463979107184973677003122133637698810589\
10449848005994377183442376355958959160677943018119473363040655718987890890960\
085424`132.89166663192037 + 4.77578821376999687084602681133945086164988075232\
66621387778194687368376684028182425811793353177993585457245116505077883647700\
660546672852620907170457346046`132.82956005723673*I, 
    3.61109083202470813133831356140669778987010478460772640412480172661380738\
13683216827580676924047518342108161490787326623295254709254245464418890627418\
46148`132.70815341047677 - 6.875234275562449198463683235418638830370096567927\
10506588267688583283976914825461561387472641304611413820665437804100238156712\
74316200280252357655934406474`132.9878024992944*I, 
    8.03083707458951214417144868548503957515767619527328918800904081170504849\
65859453162264220293533573554058734082753298420640600534108538017641059596562\
121573`133.0552758130893 - 0.968602235470876301981936493847762499939921966016\
69232787585375026877271766889577314148680289041365000004052967701576351471944\
30894151263128328625671177724`132.13666046486705*I, 
    -3.8477256355508413571739332575669893908739925137533452486684273719350414\
17274223119537567814898529388081553085096459703363860360065360175045144348115\
2297787`132.73571909466597 + 0``132.150514997832*I, 
    -4.1868638082140854186459951547699970006006397981228854831941662478913858\
94544316312248847996189942240220179294206948287700478016174331446625225024983\
7537314`132.77240383206856 + 0``132.150514997832*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 100.897364326304955449436502668321669039359003067\
28624934366875381028874575943525230876367037935064366055358082663044895963114\
64355437440505755032249690841652`134.1543948194357 - 
     59.932148045636145026124910424618906363910716172045042874275447880347387\
43370905692739577532075790935242373115581689583346608110225218246996605334338\
12789086`133.92817484148293*I, 80.8474259717897943356647740309445265745835079\
36768314038155722981275159970635602949817283650904796574657466772603690453405\
2959696237039202401661316632275305`134.05818119518457 - 
     289.38108761729225484746055321962204278960893489322133385304233844350689\
84563313191826719673737840999330903097979345185143648980762216112104100984696\
079795071`134.6119851424041*I, 51.7510483433003454594532528405236732793712004\
30927625979823406046568379772205164229302926753549898448842266541829749247116\
9709676102335961436961010295459696`133.86443414974065 - 
     67.989402953926211877521158862224635570487437232862994582051026177300293\
40667179936259441891296890194244598998616351100650806508630455307215291167837\
84700717`133.98295622528417*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -95.578490823072251675121170525418366864313410720396780554952801556110929\
31922035984363619327285374243871648453329837017935189962984115605720353720672\
36172302`134.13087516659488 + 55.82662029823873080069974002111303705635803524\
76335977802776925514461328964281511093007906294100609972405009244158524050209\
386294193244359600573972979770124`133.89735633461572*I, 
    -38.269927307052161087200387044989019426530712285585564803343813659682869\
10999626484816361319602910025110858441552588085149441908878141946818581800433\
5327062`133.73337263512374 - 4.1397309777542618279055478773233229631092409979\
50526252144353236810938719438336306758814174790071460660615216812494067630345\
2717331416205287781154227684083`132.7674871170512*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -66.860972507139362777861305788366810348380024742939600955603589635105677\
76943978646546888813563421153192762004448619048510112623870189599242408872632\
07053938`133.97568768704056 - 142.7448222510350094543808222038693491093733374\
88221768059047508538544894086801214544820487754431999769870378925702769588345\
6267620494642638430142805496317961`134.30507536197518*I, 
    -31.239105959786951374545404585433903357258496989150804586876312880841408\
66256534512434900036081160982750960209244495208972524854975217616393368645023\
37835868`133.64521359402679 + 12.38894054162054936119080543046407282350853391\
27919379117931106053241815732414260716209710861968503389790805466249593289930\
127519878557600375257270455583104`133.24354916646786*I, 
    -18.743444141233561003735755154073476456091008232731125355253910594523180\
57675504503255442910729391659846283717127890900123200138886713994487687108360\
56879943`133.42336439410087 + 1.117401193390496347747745002929018269151401365\
63082199222510004949194172686050012735357308082916522731701610225397174552001\
04553123718909274496801703783096`132.19872412868523*I, 
    -28.573604426973446651317787342617408730362119691487588842177181320121145\
56190306360837326525551786364322068456537297655482565883718268544350229850770\
9398248`133.6064800258944 - 9.47405761079109210020658521485049067352282203425\
83581273219406867350882986768816264066692160011624489704110388987947751179172\
901879849869903883698540958698`133.127051019133*I, 
    29.1438071610091876695880185523952579247705565643021813275824702255850331\
75612187728331823675886869127198543848950127822808512251775899448018991913669\
232726`133.61506128243195 - 41.4082136430105352663466129051734824580477199308\
01211389953163269979190853316341709124028640221648488904296611286214104190396\
4249350290796304536058895555629`133.76760149320478*I, 
    0.08415107152582900463135743545269273281260913920266517713809215725640188\
08502024849270245454124241266736513336615137253429150781865607547105268538952\
081831`131.07557464820673 - 0.02049239689737751116534124020586943841614406725\
68463444022887493667231731142230233014342618322480153913223405021957506529710\
334049848724331503744919462471`130.46210775654674*I, 
    -53.378525267146644561139264570216169096890937510565520398739053107944559\
99627148495067214639726551042683189581239565857540970428708963812831466662365\
81478257`133.87788156883485 + 31.94301104618517544325886177220894210726241874\
82073535943066443826458907846873647748186603803590025399813468792628228058124\
231907028737012804950675025820788`133.65489084949382*I, 
    0.16338223434945405669394672080987688410831243636894514534850389272473991\
81541962962826030807081543169424932371305017667591358032154132415073940002302\
833082`131.36371982883216 - 0.06756785637308422611521466611185672566169911033\
14632543555970625763582354130549939188437288720168092679606099710734614416481\
265420096803402869566159446363`130.98025513874737*I, 
    13.6309552399342888861450891653194178838562292604182577371409521757618563\
28677446790444307313006668935167550325095777875721383356787556321669455505769\
5699464`133.28504128953577 + 47.982378541878051778337340779188291642836372045\
51561137347401693015825666859131944645856638039270495601288081327030228061109\
16158383347935247483167788377735`133.8315967704761*I, 
    0.18057961344441674707902445433943182996225520066546707126518143225567049\
85961571040157023068469449552650546282966854355435043333819815337334735027853\
653989`131.40718371685296 - 0.06987798949319196766396200646422326732981942236\
33062883985392215675348443538667534914420527781292103846834547266384350476071\
880937896379267284280202226836`130.99485539894295*I, 
    -1.5442438094364922081408399697723079352937230438152897406202336579930125\
18242113102698896579353576393636649003815536986616377191198739491373459110304\
9356664`132.3392308668458 + 0.47647939479603827029274054847325570090382347177\
85298897335129198183130890793226626985465284027281509817241207549184052368507\
961942674325417165701214276152`131.82855912228194*I, 
    8.66359584591695662538095567073775075726504382979855355389273798604139639\
96017802071066213023011416405779333393600329304979758702825325580260610364989\
05809`133.08821318221771 + 23.02328196002465854638658106811915133396800157241\
90280850864499176179384813422482310890206277107615015422858577566982330026862\
688389758211582634173656734811`133.51268223005076*I, 
    -13.568383806194668742459761385174968561629763016663191712620030927330606\
15746287808153487383790149759767376809474751128592644823861329048300652452694\
47078269`133.28304311772067 + 19.64425343287861516300674505486987050442976196\
28998031695230298985061137709471117362864266809812124407905916638316636304026\
304682730969452555854235272446152`133.4437505262131*I, 
    9.63612164353016778314676177372354406196115505264263564331496854303284880\
23687709086145401611075806185471168880818008334262840767453063956183554031282\
981618`133.13441727159713 - 1.20983966363025434769851257655051636301249918672\
60903422714416392560554830396723375457953906747620125295024157286648721877344\
363920959245876138900408386761`132.2332428162356*I, 
    -85.063435551256919404305944802218354344588061768066460939276517230513046\
55217233506894487356485803743601490766652857312484565975851052270707675350554\
53820673`134.08025791689684 + 34.89831538054485616223260357719637910210244894\
91258662430924871464166869658293070865793638116711895570540925695963854919988\
742228844519258352896803639054774`133.69331946093467*I, 
    0.06804662599082670224724919826001663656498559669067641469395049683329868\
97944395320631401630819944090195171583934944347683007950034580085310897033983\
603979`130.9833215939416 - 0.008608433904947067962519670269243814972785518497\
96500205515987427203691181410635262539929686693326910674049065928843660718459\
53485629637552776720840450971`130.08543914715978*I, 
    47.5944892783431672098445959237008779121247393637395181827461879429838922\
94194136061533711547269238048382705797477097266607045843664160013690810690340\
1781587`133.8280716687341 + 126.279696408345075203760793224251696472081493790\
22144956004330329870468971867315065582852650865778977049939560803381276079783\
57019621745751774513474178956593`134.251848526957*I, 
    -147.41587791731043775829108457970508852772247586473938869334856293209361\
47915806043210596906394308003907167202107635223902843632597665951637029583346\
229535566`134.3190592610056 - 245.8667104647409562753492928581408721777577131\
97775293116256686383833646429883911411109972534191289103564292211179217501908\
2463994623414650042686609317955772`134.54121472852205*I, 
    65.9300213923539286592658003490909566070545919478817768926712231985749990\
19842047062746503268695973292509985352435787814530787343365114797547427175917\
6305985`133.96959821449153 - 33.760508200719092243648509839485333503040817506\
33074923277390202508895120654055869749728636527643467494155925901068083277382\
69127250661644186797799399609184`133.6789239733184*I, 
    0.08634635599556055600288796874001862728889307794856555861280310597803293\
92528575739875298880628429208731525592673953284585751475311164637317564845165\
892841`131.0867590119484 - 0.026967240954513039004451916176604725217657743896\
41686446998876549780093972927622213003671920272676516699257283639581286770896\
62727470760532192179090574432`130.58135151345343*I, 
    4.53080844753835668615172783837835203323196056833021669158397646258678940\
36875533593679530469923515652228588306322919976163269461946517516721228432177\
697657`132.8066906993986 - 24.35216450030512017682068217723350204854281496574\
19828279329138174289094416349727343037396535197981026601454683358572236348169\
970492635641080889379137084011`133.53705256661718*I, 
    12.3824605799794044773450116320713467374398712653171708090234658527833290\
73322888072844786753421104039173115641275548835644368668313548394266089743506\
9563372`133.24332195189615 - 4.8949388791298774697969242421656613383349802828\
31000811245644138534952221136457735766494664100841183854588908086920669273190\
9654985151507383530386738910975`132.8402622711678*I, 
    8.90565120514538357150940339288710281451592538396952089929555887456640980\
37932790013460453772737728337147662702543890042829908541764780779772222260827\
658881`133.10018067957185 - 115.880879527269852442517368991297950861038965098\
14536056368841247944472220500487312416151671500961697992969416169163541979894\
01892190185133772868008790655518`134.2145267806391*I, 
    -22.577217312131979521539549058376797956514455915456089158572525514447723\
80124877138553750929435476202182443581469092976507387942977767278082521264942\
46437401`133.5041854110428 + 11.528180584785256033506406863879710426726317861\
16902031128594153982097449724904634323272506896290380439800215382236835347819\
92752160392388696772738719037226`133.21227576875742*I, 
    22.8412009038058473153250097935764039420284960545084203654474688311023076\
32412169293668147631785824051916664512580983741220319099904841300760181592760\
8535165`133.50923393156455 - 16.525437543828067599620076461233293694123144961\
01520684507860517568955560968891851539170117424045170079178427959620090282620\
13028006005843196812654389674005`133.36866796495212*I, 
    -28.362794609900943992793851966331908801504071950356924088473344582438313\
99659468810640336717272240248295677098519353587053909990080692572426194836498\
91972395`133.60326401785022 - 22.13351556604285274536663549778646967471453692\
93138905193141165530116192543665300884089931977694356179118339871561044206345\
634624337947423764740755559522808`133.49556539818823*I, 
    85.1827059669772674027605552031545272606376393759620126166524703374402458\
49968921364712113052788149976480899528698409980885248220088008373537156467037\
9999452`134.0808664298583 - 177.847817454530227393116522253675282003108521153\
97879523383536125965167988561483622741831062923371695918131464175054084924635\
90405545862151014710401052615329`134.4005635377318*I, 
    5.60590911332631289560797334377743488696559105315074083775942203080350190\
05644441203360888336275511077422983389073670370701087401425614260217437529530\
542163`132.89916105024648 + 16.9053624056441331776606962801340984735079408966\
79140407216354904888667277010253909890323078698795387859625393359947632333963\
8515445048506366227281931965592`133.37853948314287*I, 
    -30.615572530121474530836610957913235845927665751867847498266673557147677\
18780666170485161585113868840414881846233409744276084784871258903823840484533\
54099478`133.63645738325482 + 151.7776591759453817118076583323340690423173534\
44399300005940852411574272442152960514959581481636759870445977320152134729473\
162914554773973857246656590368885`134.3317228483727*I, 
    16.2594384743929622390563473850311272842701075141366688871916114895892011\
36544081647342672450046905197584118437881187598090088950068838803403099506421\
9243751`133.36162054083152 - 8.5816904801238978813981870096240912165791261052\
36929039441990892445208176133278022585875045339859018046863654843350090630512\
5544955959024560201971598168503`133.08408784440732*I, 
    -3.6243387276452750338460391272614447386021677522049887303775545026477309\
51507941037798878534827746647641544713818653196811954114479739814406743885265\
9468573`132.70974377753012 - 0.2394150296631955486267702262311098051964015779\
18973690250696429732183096552761275011280614709556573929062041345317892689171\
2077666416563656815076258765647`131.52966640829214*I, 
    -20.326785248470926814703137694030052949039568582364229046404764819909742\
18315150948441698855220514476453592190675127356477371957945306240405081340079\
0732029`133.4585836967235 - 17.4356057180912771055529723604699289712948473288\
16347850851806408124148018013287365265312260446743365293441833439098914373030\
7443406044000937657152855642096`133.39195203732461*I, 
    36.8502896087890441469821238370096091865760380311950625626243996734874116\
50356708844852031543411359317963722172446997059150785917714325864245859749192\
8103831`133.71695590318868 + 4.6792811780481843927612192099502311730741703551\
28545910998405975541413871227526873207685823521297732203433495978832069858739\
6395453857530919743736871778223`132.8206941405676*I, 
    -8.9760214886150458199896684459269159706490023675437542628635099347795281\
22727634836609009003054429001327854535702673828409281603909789673221692324852\
4811029`133.10359888144728 - 27.572174446099014128003322667906452854513822151\
21338134775753027846541565679802298307232463082178210836630908335335239224238\
13218950892226790782534311650039`133.590986015396*I, 
    141.279526621072516875912161087124602650480204481383495907357909809290660\
27561124577556962042290569827731953426770527095249764616540352138562897728488\
33198652`134.30059422889704 + 273.2323912910815929954590355911890016646877234\
47748104786957202964054112587855795248261840430689309501817112196263156340838\
9233061055900843827571661646807053`134.58704718085437*I, 
    -7.0697783346463421272729393928381828786609324994514532841281396908082544\
80482069583465412941463433773700156440732326030985102934411214950220895281834\
312575`132.99992079500245 + 22.0962334553278554365985859144369126268234959736\
46156147717920482649051039429136142096943300733941947497282631152578904014482\
8427551774787619915507136257561`133.49483324758145*I, 
    -2.4170636075673685414482558665554883950805875465591733500659284469332074\
01056660603164431774715956539921344242886317383150322289330933487726734586638\
1211083`132.53380307730544 + 0``132.150514997832*I, 
    -31.947163776384753817512235645453828625286162081890146567451467334585167\
09226920506967938297829667273371349336497163616661428794807614898948373673081\
8654003`133.65494730599337 - 100.21965109758884962501303769740229412650933895\
03027818492841619344375319885662678797726920077492292722124130022107070887308\
114182038947742833843739243150423`134.15146788429817*I, 
    6.97081870037965520031808693027957963677395168211612845589392850637173563\
05977023385595237511000443525784221373955281559731363996019994737445117839244\
781834`132.99379878542453 + 5.63699690831271295529567875902674486427231045680\
82335648157084169975303164927308896251392623142884593963293322379421280063471\
0896608473980445962163272709`132.90156279445756*I, 
    12.7734549774515203483387319008617476064050436055341034966357361503123598\
20531886559909067732394745198877289531522721693733416973871939150062324663307\
5561322`133.2568233794101 - 38.0700407163004779358361249486705501924694727461\
90424794673456252476168606750221556617421918020957022188582053894663043569772\
3667617653481646950150481312411`133.73109833912903*I, 
    -16.303199649074030673078264511155435480058352826783710177966587878860973\
70095504137562412802550926125586452851142529585579828145448053523534354043718\
15360785`133.36278784478614 + 6.459599046960810996965285713286534253478348869\
38577479330319144400179709652557499947153796335584645153309501268572009253868\
31559921535753430618961408536984`132.96072055962017*I, 
    -25.367655983671421834401959738649505808354269564793669431708162225720588\
81840496707015792518124335193598710512401200838849891687905217905577449362925\
43729717`133.55479533732856 - 47.18084166155105705137242280263639734982075310\
45214976877617785987358575711740901010333867866590102121525431655483791176749\
089051055257556874214472429177176`133.8242806818531*I, 
    1.25461291972090966702051075436561128510298767494053394118405591454765783\
97613312469633732674762911862083205448878801961943084396828813241643939532200\
097367`132.24902475332297 - 42.0547619451201785522393799720206664523897475774\
35795853161351122311819632863391397790890903071127836159246757775897921397884\
6592117802782152235302691188746`133.77433017678632*I, 
    -15.743280883746554358007076225462488124837594488781103900171553818030068\
07914756733096977191014914411590130182196099610852777204644011477740326245329\
73642753`133.34761024181603 - 2.393217457557783804626244805989882380078352162\
45336552832087094327661684730766391137750161749738345296132681338461078570743\
9572731956468599229671134573441`132.52949716001694*I, 
    -25.825008797966280787907512396331960917715019679795505007511899089201367\
94478070568561716502666650538545805826838570263521400548978625701175458440891\
76604045`133.5625554759775 - 34.144075112753657610468639794107360837790212407\
44973739610571209146318632809817089061583211592758749983377019106630213085003\
57398616479992346879961189573078`133.6838303509717*I, 
    82.7182323506661887294194315720722580343673897274346446195343034611258303\
91208328646455471543253469615821630446102180315067487871255299679293316992387\
4997411`134.06811624301423 - 30.875575895948443606693781656882200825420015834\
55525878714856525629070892325844255016391848985736016462170694962009391849756\
6576726023523818826758964445135`133.64013006470216*I, 
    23.3531093542626704474860931047153395907641062546816083650159090269602254\
98289472696084948859438711912640502362537842215254121611721971218473545238971\
7728922`133.5188597108068 + 134.106284205258996821568188029633753089694529111\
66812387756223418496454227576842794064467765913649865326219924633962928335025\
79928047748034664026797354997557`134.27796412715057*I, 
    -2.3805997684423473517707670760940345899312668849669491452120445311107329\
65606043618288164966238559628568883928984934414775854772965241988961809937473\
052874`132.5272013848507 + 0``132.150514997832*I, 31.789652408505521445610847\
63626453681888877698673049203253918859516802548473886312656352209892740387886\
63994655778229661920547670060676137509977535367198073`133.65280077714993 - 
     24.143093386319355885288397553186424979511793436461408934319765481520779\
10710923919169649079295964623174019906354405620234006482825954019482254192489\
52567647`133.53330791208296*I, -8.9307284823989347019028575650811804706819106\
78290587625731790275196994667263980320338728737689752408507288097891233986728\
7214863637625374323467419770180147`133.10140188370625 + 
     39.900635617349233045541406443551145853173683336521023161445717141401585\
91291653597631600011744936264384184387374566425352910220597137103648127388752\
66257381`133.7514948118874*I, 0.302524690941478791928061355527019987450208653\
58698315276184011075128369773202822909958038797703878629823335200320130381385\
63580658814848934163710778678855`131.63127582376936 + 
     1.6477607645372132115688499773085202190213017684440395502062651806698603\
22293100401357669630109434737200984037768627133080504691647923596024529555535\
1432438`132.3674091553245*I, -39.99616212531883326259449245125041140773138291\
55308874780595204035025035152342678857309363323740482367559172243670310318567\
648080229874543368009939931993218`133.7525333179659 - 
     5.6394799188877967060570282399230096246883922117418773509575669333713339\
62080939668676306468016610349896362805536997327196347793915172117955301520164\
6260778`132.9017540523877*I, 2.3191998971873668384399988384663427541209435081\
57367237422500030628272598354925125630840367012695013479279761928576087208479\
747873163713250071022625863225`132.5158531809262 + 0``132.150514997832*I, 
    49.8027229096749921367553214858379429559362119044869494166987922214776351\
73842322034566523752249455703841293631847787131496422532580166152013607898653\
3463337`133.847768085819 + 35.43024431473983771315841867776514746228958672140\
68585670711468259670242521497219256504934971492313603885871750656335489148442\
993814787249400675249551248368`133.6998891449204*I, 
    -8.6505930580001998642663845866344734089733994270722384246191007955321015\
51774189639827572184052627747319377515207344219646429702014047657073926935321\
6709005`133.0875608802087 - 1.54895727510642152370509692827236516807611530157\
61602684987150049099563423184372287708503409083238051974881398320439199079168\
146725431433959474042817528872`132.3405544366103*I, 
    -0.1953662073557276370812176968465142163738411091300842334445265045540370\
29938035753020304032193338452089475388911111480592386345110115573866588346101\
5538467`131.44136444345773 + 0``132.150514997832*I, 
    11.4547542396876543388720717888029740875250863838909767790914924013481354\
12876873948925477188615410333338374768349421553547772585054160482289520054637\
3017467`133.20950077372385 - 29.484841559642109084669336505095893473885206948\
06319870192469734386494578124217750046545159606831906274833824365183038397617\
33652279489163884629317016301766`133.62011379621825*I, 
    -1.7485736278055366258949282022377318224835127380843926154260297267390838\
21942779954713269375585040715908453721178501757825084873557695892443016070927\
3704842`132.39319892185298 + 0``132.150514997832*I, 
    30.9608635648300074271448279853271607124611630163542324207554421307204842\
28658271544134271108456323760850487906136411151497849922033367261979048746220\
2350764`133.64132806341553 - 28.082001739200442687436209900763927204211549963\
76568721042071837956292575702396647079827535296342253296704983959002668033568\
74642242959407879477787518550118`133.59894305974075*I, 
    13.9853295682307337960438832865103063528938009142882919730107268230930224\
09981404966649636196827224863803074431839626525280368968089678962628989638339\
8556592`133.29618770293192 + 99.655090573065891068618632369678149629458624415\
04489917638635010374597174095336857278088220484520062522061452322718512703607\
54380433341250490769091803101817`134.1490144860298*I, 
    1.96123029064076126881840729195289534401278995702810163755618032207209771\
44165084551984159053056873058264392553167949112376043448236728875299771563148\
721603`132.44304359001197 + 0``132.150514997832*I, 
    2.58685680467794881188700356069522312395166587104374660508310395778180988\
23293345008974371333751163922913448325729967848724484699929513902071916732998\
628687`132.56328738686574 + 3.51372657081223688287786567587639706489819387982\
85155315833076826517768528579977614450371897304226702637472405478958337342761\
865111091243970734852357510322`132.69628296062368*I, 
    7.77483919708404068608566414019599322631954020894947980942674387604444282\
98614777426826889083610847579382568932958317784702355802422882174401889207807\
562147`133.04120641333907 - 3.99518053086515447811241552313850630839352289470\
24055163622720522166385221279511745129568785247740874051902847315639091927279\
297295876816263430391671261189`132.75205140646003*I, 
    2.05606260031603625951639337030903958065206881559699607855699294705800985\
11268887404663335190905658657589731176013205079678495878544778363909386059898\
187055`132.46355133118925 - 0.00894222300358952654708759345238611846150043527\
45704808776653329119509267655946232894259565966940566953585693781308103898038\
87977793059226128887148329021`130.10196049405297*I, 
    0.28999537208977030456190040140158952870738105507599382565733545425911116\
95202711107696997607769682999462074775346475740904549096442428119256468882694\
008582`131.61290606506918 + 0``132.150514997832*I, 
    -1.0510784664788433826531501403253191689920884751496558782593921625604341\
72766773943171056775831951651493685711151407615086988825906466203162817345292\
8223692`132.17215013658787 + 0``132.150514997832*I}}, 
  1.4004490450176495*^-134}, {{s12 -> -1, s15 -> -153/14, s23 -> -5/2, 
   s34 -> -7/2, s45 -> -3, p1s -> -11}, 
  {{0, 0, 0, 3/4, 0, 0, 3/4, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 3/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, 0, 0, -1, 0, 
    -1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 
    1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 0, 1, 1, 1, 1}, 
   {0``132., 0``132., 3.77783294854968507369787191939993244263807655460968758\
41121648115453565615376781019731359825402321609196523823622124747087084171404\
307492266307895056210558`132.57724275000533, 2.771712955720378064015247167756\
94019488115372995510678700724690754342953387221497951298411276567684662911137\
03634686149055096283605091225394405084962218375`132.44274825184107, 3.5968429\
09197555816092915366947693949732560280906125762827851563695860435869855069612\
5820620039521871220735888322069977833833537378936810936455198785490119`132.55\
592147057956, 0``132., -2.375691341421884885443069336185732365854823474452121\
67725131848722260367612184731871731539882961930554934933367151928650859806770\
49625470288384646437851684`132.37579001483402, 0.0097720215317905433167550267\
22461478976661384472434890548017195106398919595277222713875233882936821283235\
87140318555458729686053733589018409039985978059`129.9899844152322, 0``132., 0\
.4446537828153075752915847861276148283178268983185176921117564466026721419920\
95260119477658784926295700400219532511259573295223569771317354794023473650396\
5`131.64802199135275, 1.70792643492271327924397940724772772841352200360128197\
07717691579231821551010160186260140707338361066622473976511007604290291451676\
783064808216140359045101`132.232469160501, -4.7027505143269553741667317178150\
57732418150306088710772146808948163361068001967038110821852810369856478060484\
5024766418408124724957003522137248257231982335`132.67235193959553, 
    -1.8791444527430519935321809329775047423423768928324089015080652106662793\
61173561828272692757387179259176590319777920682767057348032879484428359935518\
2489563`132.2739601662729, 2.518555299033123382465247946266621628425384369739\
79172274144320769690437435845206798209065502682144061310158824147498313913894\
47602871661510871930037473705`132.40115149094967, 0``132., 0``132., 0``132., 
    0``132., 0``132., 0``132., 0``132., -0.7375449299515108916669565075244052\
87860249022190432390197294181872761155889211091120767000491957993650630161475\
7680424823429219034026574818615058977121589`131.8677884819189, 0.549306144334\
05484569762261846126285232374527891137472586734716681874714660930448343680787\
74068660443939850145329789328711840021129652599114362006240612078`131.7398144\
5690495, 0``132., 0``132., -6.65984320018219339436858468551635391098200799515\
39569276547537704306834722030881338489492566952283341249966013305159195461440\
650548122490393191349950856665`132.82346400423077, 
    -3.5391763812291980410042723580814737310218513792068817436972917180775400\
84764119231185763889746666761445750628118583003110101659324984491720206384276\
0453176`132.54890220702455, 6.47426430287764192038461498478768545145906486241\
53249801960215870718415715240164750949789750172782281672461037979744127740489\
256433363114673852167784991579`132.81119042489948, 0``132., 0``132., 
    -1.2592776495165616912326239731333108142126921848698958613707216038484521\
87179226033991045327513410720306550794120737491569569472380143583075543596501\
8736852`132.1001214952857, -0.62638148424768399784406031099250158078079229761\
08029671693550702220931203911872760908975857957264197255301065926402275890191\
160109598281436767036699225817`131.79683891155324, 1.198947636399185272030971\
78898256464991085342696870858760928385456528681195661835653752735400131739570\
7357862944068999261127784579297893698409281595664502`132.07880021585993, 0.00\
32573405105968477722516755741538263255537948241449635160057317021329731984257\
409046250779609789404277452904677285181957656201791119633946967999532601967`1\
29.51286316051252, 0``132., 2.56718746754993777918465490082302862771688101255\
53243050972712339787506586001796673058995998756901952337397710820369143155226\
076745119079949387230918718571`132.40945758396157, 0``132., 
    -2.5802168295923251702736616031196439330190961918519041591612941607872825\
51393882630924399911719605956944720932952950987098585088390959761573173245759\
5820924`132.41165620361386, 0``132., 0``132., 0``132., 4.70275051432695537416\
67317178150577324181503060887107721468089481633610680019670381108218528103698\
564780604845024766418408124724957003522137248257231982335`132.67235193959553, 
    0``132., -0.4446537828153075752915847861276148283178268983185176921117564\
46602672141992095260119477658784926295700400219532511259573295223569771317354\
7940234736503965`131.64802199135275, 0``132., 0``132., 
    -2.1690537003695230608716478337530142330116858151298684021306780224249716\
06520337601206065722688213762709025035186425332344076717015486201929076549584\
6938173`132.33627030419743, -2.3513752571634776870833658589075288662090751530\
44355386073404474081680534000983519055410926405184928239030242251238320920406\
2362478501761076087775084351112`132.37132194393155, 
    -1.2527629684953679956881206219850031615615845952216059343387101404441862\
40782374552181795171591452839451060213185280455178038232021919656285573290345\
4993042`132.09786890721722, 1.13861762328180885282931960483181848560901466906\
75213138478461052821214367340106790840093804892240711081649317674005069526860\
967784522043202628833604201862`132.05637790144533, 0.006514681021193695544503\
35114830765265110758964828992703201146340426594639685148180925015592195788085\
54905809354570363915312403582239267893935999065203933`129.8138931561765, 2.39\
78952727983705440619435779651292998217068539374171752185677091305736239132367\
130750547080026347914147157258881379985222555691585957873954387842680527742`1\
32.3798302115239, 2.397895272798370544061943577965129299821706853937417175218\
56770913057362391323671307505470800263479141471572588813799852225556915859578\
73954387842680527742`132.3798302115239, 0.00651468102119369554450335114830765\
26511075896482899270320114634042659463968514818092501559219578808554905809354\
570363915312403582239267893935999065203933`129.8138931561765, 0``132., 
    -4.7957905455967410881238871559302585996434137078748343504371354182611472\
47826473426150109416005269582829431451776275997044511138317191574791441180532\
0840694`132.6808602071879, -1.25276296849536799568812062198500316156158459522\
16059343387101404441862407823745521817951715914528394510602131852804551780382\
320219196562870384911081307738`132.09786890721722, 
    -1.2527629684953679956881206219850031615615845952216059343387101404441862\
40782374552181795171591452839451060213185280455178038232021919656287038491108\
1307738`132.09786890721722, 0``132., -2.3913805917771768485174402268168216471\
70599264289127248186556245726307677516385231265804552080676910559225144952680\
9621307243288003718606065262502085972426`132.37864870022912, 0``132., 
    -2.3913805917771768485174402268168216471705992642891272481865562457263076\
77516385231265804552080676910559225144952680962130724328800371860606526250208\
5972426`132.37864870022912, -2.3978952727983705440619435779651292998217068539\
37417175218567709130573623913236713075054708002634791414715725888137998522255\
5691585957873957205902660420347`132.3798302115239, 
    -2.3978952727983705440619435779651292998217068539374171752185677091305736\
23913236713075054708002634791414715725888137998522255569158595787395720590266\
0420347`132.3798302115239, -1.25276296849536799568812062198500316156158459522\
16059343387101404441862407823745521817951715914528394510602131852804551780382\
320219196562870384911081307738`132.09786890721722, 0``132., 2.391380591777176\
84851744022681682164717059926428912724818655624572630767751638523126580455208\
06769105592251449526809621307243288003718606065262502085972426`132.3786487002\
2912, 1.098612288668109691395245236922525704647490557822749451734694333637494\
29321860896687361575481373208878797002906595786574236800422593051982017995224\
66601448`132.04084445256893, 0.9162907318741550651835272117680110714501012199\
08262467791967881980785365737963049024270551096760923257964822001144877166038\
4849935665456428097565581146102`131.96203329377198, 1.25276296849536799568812\
06219850031615615845952216059343387101404441862407823745521817951715914528394\
510602131852804551780382320219196562870384911081307738`132.09786890721722, 2.\
51855529903312338246524794626662162842538436973979172274144320769690437435845\
20679820906550268214406131015882414749831391389447602871661510871930037473705`\
132.40115149094967, -3.650658241293738539750064199950132461383291449159023109\
55727784957475986469561126525684987959408763086577593907341845370029380118051\
54436821794024443904307`132.56237117809698, -1.252762968495367995688120621985\
00316156158459522160593433871014044418624078237455218179517159145283945106021\
3185280455178038232021919656286505862262536675`132.09786890721722, 
    -3.6441435602725448442055608488018248087321838595107331825252663861704939\
18298759783447599723672129750010285358137961417308762560822291516892892593823\
9849762`132.56159547757818, -2.5055259369907359913762412439700063231231691904\
43211868677420280888372481564749104363590343182905678902120426370560910356076\
4640438393125723083293713864668`132.3988989028812}, 
   {0``132., 0``132., 2.09294061294903240328390396483999594229613940560445747\
56449790982783073579911298214121767552098134717266173431887628775495486113001\
358793703917897563532321`132.47127190326842 + 0``132.150514997832*I, 
    9.86615906071221120223779843784271200396840367488618013666208468437091078\
05700617932733184494212286753231832357885580651015381691074671611250870828171\
211956`133.144663110644 + 0``132.150514997832*I, 3.43493082222753007517351328\
20699806718802188688511149477881691327850598130400269800367232703817521602765\
853750184621915453096260747456878373011885315909485`132.53591799501206, 
    0``132., 1.45559146171829777214195434365601067573236035190069385228011621\
21768689428548228658398048605585080506952578450810780867419919329708826667297\
588233810541248`132.31355449724722 + 0``132.150514997832*I, 
    -0.0184807779846918738709734521749468940683463308577917502454188395294651\
18762670150321158963955465002724811787037018528116390680033337306376481340938\
9666478`130.26672024974917, 0``132., 1.21482834999793147430113917700319137351\
23575772046736623517723886528677554382200135630374822543097584629532851092678\
413035366467271706063484178772352184702`132.2350299161655 + 
     0``132.150514997832*I, 0.24500857336340712544106603964063492567653974601\
75234422628604117626042486312469425567005168584096268844009109349882085650993\
982834685611355576646299707519`131.38918128150445, 
    2.05709620686015853175531119009458905039476418356527349449818245823193658\
79708687719829957058351371636826257468632036183663242897424051541694172844594\
910339`132.46376960120946 + 0``132.150514997832*I, 2.036545853242151397154437\
36990386497870008571799645409512495517173096047130967310703133111637918559715\
89836061913144366014824536030855218285930566731677646`132.30889419276028, 
    0.43588404886687081044356706893275646357975066572511107968896354549157092\
19134373733874402770079033285521278940745425108235355088133703547189758572896\
447554`131.7898859741774 + 0``132.150514997832*I, 0``132., 
    -4.1944155664704180068910193611701534698248620531842780937029148471247230\
75984224320734389000768038727275394720480343803471720962631760489975963245267\
1031551`132.62267145647843, 0``132., -3.4085590948293233936194148126854912239\
80220025010301350307101267667207928358019367230960662856182857278645851912736\
2307049202370266206607259961613084900783`132.53257082784478, 0``132., 
    -0.2029402773941462796668928427995586188923565163637950343823192327223746\
63385795972612150456424672056501942105709847759770425233555007078710689446902\
6305068`131.30736824966556, 0.45547119199057920355821500619532834049880665697\
48612702571465049507718736411404193972458337769941179197846677603646004130531\
446821587698434468898942266809`131.80897591140186 + 0``132.150514997832*I, 3.\
45795896838864643528198774407076542047225711215251216974370471373307007781373\
91537078602692766767901657223363298811531671685763731792923776867888643456694`\
132.5388198356967, -2.0402208472899719352847915858182663110591881089694830950\
75607344894123546681390424773010018040773556812751562406654438579097134545288\
4958084995817952108289`132.30967718093967, 
    -0.2524994499090998177301954466210528113869512589848051716668649826255022\
72522716365698786470524940504361290888385919616075327263759139145721336352055\
0964075`131.55277543414132 + 0``132.150514997832*I, 0``132., 
    2.59772728273659079471300630536478162478507752161574425775205027248020290\
90675263876270806898945322885632492543240286638463138626575037924501006360001\
737873`132.5651085534145 + 0``132.150514997832*I, -3.909093031281631564499531\
68157176909058664326583383090629791984221885581903302066438616312045676587569\
25590201043018190224280320005419014521572361364630964`132.5920760061937, 2.21\
14543288484763387088274937948929414766240500819004019357378473445668445086072\
999055495179170603374252809315781686744843397438055006322036253791790734184`1\
32.34467797470995, 0``132., 0``132.150514997832 + 0``132.150514997832*I, 1.56\
00171269172103602943923484855596128261521925283662748220071720685767754011333\
974263590196380098982690070803154397043138283580410567131884846998272715616`1\
32.19312936635757, 1.24342465000443496948987627781997475575644992317672104216\
61175487338033236167590326975541706352147780952883614793445946056449487177799\
753131427924796627814`132.094619472695, -2.9879474320882980122092106922987515\
90722001945648644913326541592495171895288842144481119065487944593940302499511\
1670786355008493180696914911321764846865432`132.4753729525293, 
    -0.0204753067058354328635116986305483713711974926455556015650262760945092\
95705167782540757709119952867975438426111532136550466621790828819197790387761\
2338682`130.31123041591007, 0``132.150514997832 + 0``132.150514997832*I, 
    2.63789450888769651627715657193109065080598521672873152698580230170572357\
50152565086200038590277020517247712856040731827063558830233941353338005780926\
748955`132.57177242167162 + 0``132.150514997832*I, 0``132., 
    -13.138120451808070336089211006171184717592957400310963431446729914729072\
00961459085626932474979509801788342007861159170886066248399469210516574832813\
71922008`133.11853323921204, -1.908021398345480893318995132093762395240734367\
37596054558029249209070810484573253343933661565307002183585706242811145526232\
07027356831487857733392604593028`132.28058324098194, 
    3.40427548374957032446567650079478628495855895116142600366701633665639167\
74654087409394794730247761664762970753532471645361561532333289981272977545228\
008284`132.68253969502342 + 0``132.150514997832*I, 0``132., 
    6.57366576087599588862394594095366582037147334196826524291075919429312113\
69951298815221811806441560850840557151615934050363743846438387659717511195066\
097884`132.96832261636413 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 2.50563537660365399789776896\
47680141371452804189593926256901267677116874715847063483049293909182638603168\
841945767392399608472737380721496292969274158472821`132.5494328699768 + 
     0``132.150514997832*I, 0``132., 0``132., 1.16887664492486923322936321248\
42222718130628564318364359705368982374534033004422060560937960592199445332440\
758543973774397218588393461968866395925761172989`132.2182836790065 + 
     0``132.150514997832*I, -1.3586572201735374173930653412601709065688957618\
82585437970357991524500679023115358841329283219763934051627299711100444440693\
2713195498882155495311810715668`132.13310990105578, 1.24682000521566344367595\
25263767653739801337131099139491202371790968470957744090291947568632323568455\
105689888535638433998664046285287537520566145416569481`132.09580376191172, 
    -1.6147333679851303568718615560694808578592644565379050946782939884137155\
43541687861271281392164697613586062063427611240631650372128078083981426666193\
3841101`132.20810081993483, -0.0162321119480710800887372220940727751970218092\
54648610188477194788063514037909902509084783920640983465385699063378032763034\
2289684566311319662922878180761`130.2103750292361, 
    -0.8738421972662777472404722831553483139632506000733432711706604575535113\
95470624597464643550024917994276207753769748712932425746863003925251647566592\
5880821`131.94143301267547, -6.9762791620821766474504867764192641790288470206\
33581910453867796768942576300581451638369166446026743387459536678203971666467\
4122304475640164216877716679314`132.84362385095636, 
    -0.0205157230278241492424755339847777142186828831035239568285621257988797\
64930520528800565973752047674267734475622867098931798312761748293742022503994\
0784135`130.3120868272479, 0.252499449909099817730195446621052811386951258984\
80517166686498262550227252271636569878647052494050436129088838591961607532726\
37591391457213365559389485316`131.55277543414132 + 0``132.150514997832*I, 7.9\
29845842536357468371406352846208339786985674260283637910439493516657976049041\
4478527345688496037867533033653603599988873191772405224123908402705629856768`\
132.8992647446459, -0.7562664253149731709863050103311495714667607175958981636\
49440446309992902760190298626691447148739826518706990008094995023600200510869\
0371023546673858680128`131.87867482018441, 1.66113633618756414746503961900826\
20593806747932530177997477106197586792188359085645564203383434822516538351559\
666232943010811131484310150844817213343841374`132.22040527822145, 
    -2.2592134003077941645991096072165959488594313862582713215350230395500195\
24478998234460552317464948242753335332309477023351813431334365700320445104852\
6479372`132.35395725535545, 5.91463685498805085373337610811819896317926010192\
69342715108169567076428971482399303843020266099524046554498577530566804781802\
013912532842959022780240404643`132.7719280851066, -2.521362875419127391284298\
86733831569086473153075498153129104316836957893245949988901161445472208824866\
70751887208777903585124557434412490285670919269980378`132.40163535398707, 5.7\
51223502404676073373928073085944692727758953452389031613193977946776952964433\
8178449813183752231692961034192748838027431134001995897183483002908123749937`\
132.75976024535376, 6.2507617230883765849048373793154534413768880023684688961\
86778298003795409722300867287869333137831612672952031064561831318517471533978\
8025200040312407599813`132.79593294406035, 4.93393878431892561845462168132567\
95225945616556911562869078468226575023356684280832690767527344992638294984841\
241371109515607150596471054175419441228006444`132.69319375686888, 
    2.39188208865743960354251941995495571007926127801306863125223047620321924\
87608195356736840187921847692335307318973339845842091265274920515685042581809\
837782`132.52925476449133 + 0``132.150514997832*I, 0.822467033424113218236207\
58332301259460947495060339921886777911468500373520160043691681445030987935265\
20021594811685953398143623435025038865261380875225159`131.91511849934065, 
    -4.8962341013044473260061036373732576373749167728970701494945396334924074\
37454101582109434887111661479763361039411970137421021893421615898679351099612\
7501767`132.68986217434875, -0.3844819273884687596075715405263533190089883960\
25822765948947725373211779606384817541729851461529980770834619675523425794381\
7687653480948193172318647253107`131.58487593056157, 
    -0.0171216718943615108966730907216094480390892066517740540396848524567382\
01214899971243448627554889749216094003434380917201001356614532085156297073774\
6967532`130.233546170332, -0.746948021809213167070104253308930520860311376806\
27019351667224683321177835761866184005511817242606392952641293499679390458040\
18404870437495546392206911404`131.87329038143142, -3.797723477238259876384029\
73999327242103133262180499446675392467368397607327602344043084367616402596383\
13052111824031054503582448174365128219679206408835629`132.57952333936848, 5.0\
18718730514719624908603950048247693002431221457039890509061020459587508330773\
111940729397595598968929870312400553206221705934394095406620724427614540166`1\
32.70059285672843, -0.8602265392315632438192592483300536314840567375019637315\
43332548610899713623591324455194116378605997013240032754254496057431342595010\
2339725966198652325153`131.93461283703698, 4.99495707708970290238762306275479\
51212609982358564908679637535316367840502042435192182898712264833427773964292\
667888077195131996887206812245283182245484857`132.6985317605774, 1.4938960436\
18426334140208506617861041720622753612540387033344493666423556715237323680110\
2363448521278590528258699935878091608036809740874742918242195289699`132.17432\
03770954}, {0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 3.40045054498236835967506423\
32851582176219939976376642543394445419479456167911221517732445824648991136315\
868011393705174998815853638499445863409613345097219`132.68205146082616 + 
     0``132.150514997832*I, 22.3396493973402491307283553773226475152181918236\
66184737030127301078566446839790609461986080200161008592911456644148157201343\
0762026850886910243785058473078`133.4995913507658 + 0``132.150514997832*I, 
    26.7028005555075055706922141544993526048085770145835114925373528574735353\
53398629467567954727645817203512342444225317595684101557997719758765034809925\
6028055`133.57707180983405 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -2.8494714263928127092334553537205982554999966158520691047861953020173734\
00915095154179559230574097749896529889752412412099120483220604588087400957997\
8969218`132.6052793041946 + 0``132.150514997832*I, 
    0.01946099498173323937415413611496525604133117036559068173535619389952522\
09765038713718482923829276212213734994831122002228941387643777588573799919609\
39509`130.4396800384935 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -0.5080790553666655552474077237698373555756584587\
59148806783987862636597217236067868907665997310750902023906850588188704963386\
5633496889832642204838987357636`131.85644629011256 + 0``132.150514997832*I, 
    3.88631105993855945002218970878937973802173282161743231947495574562926949\
75682402512919157277121358115141018362081797201975517608184178975616982958803\
24327`132.74005255637275 + 0``132.150514997832*I, 11.202015233473923734708688\
01830279857122078648273021245408504063314632762254551996492108266144595151634\
64677489362188844501587288570872891710877414821955617`133.1998111567565 + 
     0``132.150514997832*I, 5.74184078014742155842565403204761700673093179798\
95160008609353192678546472474469005223282753313648458134032135993676691222098\
536742388749065896509341512382`132.90956614327877 + 0``132.150514997832*I, 
    1.75498595218697556128685587513813075285305660809546413083447057620247255\
53157048742110793246224579949995106567159041716169853093698359655057555667429\
96092`132.39478864233064 + 0``132.150514997832*I, 0.3247204654238891689510361\
17126847164833404457180966619000902800732019730718091973618621183025992711673\
2017124260932659589105919830242895872428484599114282`131.6620246586187 + 
     0``132.150514997832*I, -0.0358575813244022267050535059207836891723404612\
13870935199464560044104579302818142036589170783365257642564876494372999426091\
0898702911367847501161190374632`130.70509598989332 + 0``132.150514997832*I, 
    0.64944093084777833790207223425369432966680891436193323800180560146403946\
14361839472372423660519854233464034248521865319178211839660485791664353927340\
148189`131.96305465428267 + 0``132.150514997832*I, 
    10.0578905436828126191369412612942204784867584805797749096564725534242683\
67975295502462869767907680020368073334193499361741821216820339193675167770100\
3225045`133.1530219028758 + 0``132.150514997832*I, 
    0.64944093084777833790207223425369432966680891436193323800180560146403946\
14361839472372423660519854233464034248521865319178211839660485791812731146979\
666902`131.96305465428267 + 0``132.150514997832*I, 0.908086014033843165039675\
33756397845725778095596969976279885700607421027498035068080544959434009021889\
60690126488022159861653445950703514082850629301635773`131.9581269869033, 
    -1.2871641424990023989769951812656310366519936715179838189062075783558441\
25181796323545689892414023748972263619263645319449162077132843419181744328183\
228438`132.260148930623 + 0``132.150514997832*I, 
    -5.2993872637721194755165839166885192167271883377772121669772315027124580\
50581209844326154589003347174602469826499771871279174525269581919773316275986\
7499986`132.87474065548068 + 0``132.150514997832*I, 
    2.51011917534906387695677412456422873368528336056938042081575734849214937\
75764092974304172162146113727776800125459168887849430310276215780630437445083\
468635`132.55020933922052 + 0``132.150514997832*I, 
    0.39617384812017513712304864041044273558684897175291090447821473107800055\
31931881581411032331071932604821327506596604970830373027523553357458494799239\
96376`131.74840080171512 + 0``132.150514997832*I, 0.3247204654238891689510361\
17126847164833404457180966619000902800732019730718091973618621183025992711673\
2017124260932659589105919830242895858041756470853043`131.6620246586187 + 
     0``132.150514997832*I, 19.3139207839307498899656433835685157791985353699\
41771889328179516035697537229895654037097370558252340757837652139477911611178\
8577757828054862278976161165948`133.43638544364558 + 0``132.150514997832*I, 
    -28.701463387165897631473060428174108070666005757532195931229147703331223\
85794261419010395962382248688042026877075526604046386389661958412703027664971\
17384946`133.60841903828614 + 0``132.150514997832*I, 
    1.68894993429275025904916620583889159742657996601504313010396754572201205\
75464124903202292938824777150488249581935343860642733597962480162817033183284\
704431`132.37813177376023 + 0``132.150514997832*I, 
    0.32472046542388916895103611712684716483340445718096661900090280073201973\
07180919736186211830259927116732017124260932659589105919830242896191941644356\
050977`131.6620246586187 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 4.17625507159042897017318920\
02972437489014689577897900420401334072434469462302890922775517593631931630861\
474146283602098514994561562398422054496350072679674`132.62078701604815, 
    -2.3209573891409380031307970785524383966541162418157561233610963166966507\
99813669268591806315662803552976764272582986782028912226135802875007521685734\
9489899`132.36566716724144, 5.42709246001523505728806576163883885002859799282\
28675500343892299424140788040283697691403590235033901845140748296344972785741\
547673779030614458961866493987`132.73456722060885, 0.041824755360883258555372\
05618578209791053114343374442653443012958933804629331691644548898203431688393\
65478019640280509628110301569721691692917606032302339`130.62143340938988, 
    -5.4787898362990878962343288587981019278340092195718441934235920769703633\
92811351090762227748723529539912748606850682371884946306508239215255364449517\
8826882`132.8891996392621 + 0``132.150514997832*I, 
    7.72909462435204083897172503066790940516095988835411471947352333348874047\
41945324782215201180685113636577789463508996885647261676763913194705966052709\
479227`133.03864362206383 + 0``132.150514997832*I, 
    -0.3840895197541338250606594900063611950990731206556706472774172818090545\
38878492191199682478376297796335300999852534411734971272603972850089101857425\
3938866`131.7349474550231 + 0``132.150514997832*I, 
    -50.917292052197254253292968837898260350395786510895505951214333149082850\
00761334882422064741895943149979041872590430196347626684560529807951890981081\
38057813`133.85738029622956 + 0``132.150514997832*I, 1.8963694383134074636867\
10956165038445460795301429474748412916530037363234847304771408245961283825244\
0326686169398798656677416256050365783849457912512967842`132.27792294766002, 
    -2.1728723683044921810725297445028203170121776796957664431340001692910856\
46716887264645572165414881159062019794222387504663216699662668271009329082495\
9654894`132.48754921500895 + 0``132.150514997832*I, 
    -12.763263147795175986105731384434219732721383708434870253801909361357786\
82536901271792324282283214086462207341724045252089469850561058361490478145592\
07637867`133.25647672126917 + 0``132.150514997832*I, 
    -7.7915751850028194648862057427908442270251165094409375330618492696857053\
43386423839262983529832400986069458640076733682900399407904187676681420866253\
0287512`133.04214026359188 + 0``132.150514997832*I, 
    -4.8156703265290338178804676289967282031494374407245921190118114219358545\
84748159476219683219117960118154348870508535831885608623833618488018870754102\
2328362`132.83317174595928 + 0``132.150514997832*I, 
    18.7185546738183048065478332475903872353128628655841732040546809114969949\
05959453404614718279880725927320695087385420721424936203022001379561729379244\
2938742`133.42278731010705 + 0``132.150514997832*I, 0``132., 0``132., 
    -9.7003508148384907772071142822972205522255086330845999909729940594149797\
62027272960017412257723472191116202968445155727180889447064803092620729302996\
910562`133.13730243871615 + 0``132.150514997832*I, 
    -7.2217978676815942941874096996872962955462890951813769804306817808323082\
01528673952817639543651161793587247766330881616981764531201419504015792179347\
8819225`133.0091603265394 + 0``132.150514997832*I, 
    0.32827818952789977913186457925004617469503844992010142989944627586812291\
04272279128765308155019484888545794159186405263697076398496352802259293103520\
935197`131.66675702743208 + 0``132.150514997832*I, 
    5.14189409417507276046640953794238954513734119623071081814241946037592720\
45789562071925491156858174004011068556025774302945093577614402440697575251051\
071662`132.8616381252168 + 0``132.150514997832*I, 0.0484700877102671255804352\
60498819581577741367164889976938644898663264338619422750326811075466612377722\
6343742125307302124540905907766127192582981584156252`130.83598880344397 + 
     0``132.150514997832*I, 16.5052313182491825645599413565311091164061572363\
83317828959694306097309273132517810552734906340213176317437423692846137879517\
2777269863889216871248462237269`133.36813661311058 + 0``132.150514997832*I, 
    6.44243346033414443031433611577982020977436718497840599212044955831495418\
59788155782271631762038460952314190698085448843842090121955478365744270347700\
502438`132.9595649395355 + 0``132.150514997832*I, 0.0381229185737662298943076\
99442897198676312210590920561265080002472794616149253497921423089996531771757\
5737143562642523063195747267644606495699104729500279`130.5811861414931, 
    -0.1789510024457400407864118464049986466527464778999220988211053114882855\
96918227407100340358757295208781081387324066179936475613684881531488406959924\
5342642`131.40324913339086 + 0``132.150514997832*I, 
    -27.602910954118125971301669375269517701549096029923739145818997139323891\
61356697872004672245017411541229010991831634502469554508793965824464753175846\
54754066`133.59146988223952 + 0``132.150514997832*I, 
    0.78974641568290377521884320949687793411349198118531755216980844578130951\
07022382096013853416610297480901157689482949847320944384621186461483525359311\
485137`132.048002661339 + 0``132.150514997832*I, 
    -8.2423309566455742732321731966381298003681929708831885371776051905950247\
05329346666939852081331932623072233899084283650658162320362914909946166201122\
405936`133.0665650467198 + 0``132.150514997832*I, 
    -3.8882674491553160351103738638902245774001583308327778395942659476770247\
96443963456680788354054120836875628522926808358351497655454273558596029793964\
3458316`132.74027112746526 + 0``132.150514997832*I, 
    -16.688103995542443543733091018464021948586768495848492183637670798842469\
76084090545702607493210252872718702042892507718659597978184476620104103149539\
52631435`133.37292199532322 + 0``132.150514997832*I, 
    -3.2306422779611908334611775385253106565130706273167264945051042930719475\
79603845506409766180902579181866603538433632822485112674388228504293860759781\
723126`132.65980387002222 + 0``132.150514997832*I, 
    -16.001306752025008725381933681045301859860393658960006649627272171163910\
03368629299464863140333840448491455384598114352215542885755573364102164320525\
97982523`133.35467044873917 + 0``132.150514997832*I, 
    -17.841768161227655355713917886793869846711218796272310449940451145499959\
40879455490136004849609303894778876475178142700554522966150037749963447355224\
58321849`133.40195288961047 + 0``132.150514997832*I, 
    -11.696035137791394032715457475988333324496459682466063612896495345038487\
19208804486561208540848650117109222318346111354581261145589304891735340942687\
21831992`133.2185536621761 + 0``132.150514997832*I, 
    -8.5803624405191334080789871386719859197325858892047682095486606643887378\
77623868928589604905486255570458889337588190419184219047636643090586851088597\
8041252`133.08402063097125 + 0``132.150514997832*I, 
    6.41097015018450285546527019472773328407992689248266070289211496182313709\
75270031476610979925831213767797288415747238368986239786595908437934595399426\
196623`132.9574387526224 + 0``132.150514997832*I, 11.594367350479884848000569\
00921819361803720221699808220801823608521478820196454265491078912424854939624\
82757528054328000325784905454772199608576835750149536`133.21476205406677 + 
     0``132.150514997832*I, 5.48780467705883635198594630421515052902956342558\
81597970398321772849462889937116418873887235767814726702978694764201427708308\
661145751837396904673316102777`132.88991364331767 + 0``132.150514997832*I, 
    5.41660387636710415269959910222012353603562316588856770273274366590339954\
79715417248276590884119135001263979920972161862971539882858868148470125051937\
034712`132.8842420740324 + 0``132.150514997832*I, 5.6609943745508431978288028\
46901542630542374169764087670054104531691562642801895430248572277406559711606\
0382873807180381017854387894180176967581480372054343`132.90340772114925 + 
     0``132.150514997832*I, -2.1557792357491439625445505688088882848241697828\
99894725127517823868479664993170143599636838733620424719215195266704185516316\
0854696612339435769851442065109`132.33360428452727, 
    -7.7134131078248413142482040041998679336195157022261883941561088148044526\
13804095286179820194861390308473603443847480496807944976054221329591378494731\
8688141`133.03776158935844 + 0``132.150514997832*I, 
    -3.8765705740800683982542736634495089802023485958247425738385376010477213\
06426743354152521126582704119514196269828356994899239244542386898373647992714\
0262336`132.5884476948332, -7.68079517899758327943127848835359594200138535189\
39474941401855615582825403413466823636062554008548334406214562668910795998044\
901903655214836056885941038341`133.0359211819226 + 0``132.150514997832*I, 
    -4.1096473301441206832591767247343853164948305854851820493545797313320960\
50885912319378409313157107874334881627989871759692618901586796336132211316601\
4334646`132.61380455444444}, {0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -2.1652339520417046693817640444773108393421616384062100242967975133063072\
63653745545105060645754200710599860536387653545652083791495980711054445914258\
9591637`132.48601982627724 + 0``132.150514997832*I, 
    32.4049564428933117442342996319271748518494027440171057779070650285334003\
88280252864870658664346807271267900515971341483028120079884703865437327612350\
4157366`133.66112643986486 + 0``132.150514997832*I, 
    41.1806889786927802648844670298598490546028157318693490876169603712239126\
25141660988338170240135111211820607222061340557937673868077016667995268270201\
8627523`133.7652086061932 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -26.448489513691555413631999964763821994086976916337680111019646977397076\
90750222628716640770708375277827944172106232251900417827192553255375750526823\
45765411`133.5729158721389 + 0``132.150514997832*I, 
    -0.0649799110239235228535065671838320993607658106488171239985744782512874\
55029638297168219046307351761556892999992194838309994880039912502018209544573\
2883813`130.96329411016805 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -4.1916439551206427042735587111960963750356579698817687873980281861943010\
23342446395114040107657246828071817827683112380472616284844674329145427022362\
204954`132.77289938371288 + 0``132.150514997832*I, 
    -19.739692941063164042790770371257712582413538752668066991137554356801995\
88849481606863923242533450439363499398271918832112040928225597820049590846258\
53793788`133.4458553905912 + 0``132.150514997832*I, 
    4.59293858135443727517500681337398827949137655141101135677734707959332685\
34575458905589344993262471033664655610231999537519381703431577097779966288187\
707774`132.81260563572604 + 0``132.150514997832*I, 
    18.4351724549719263383374550590339290556737340570630050308892709354561852\
36439646161390590577378234528980026813591538890346833926459346387612650274893\
6070495`133.4161622024751 + 0``132.150514997832*I, 
    -6.2116538884994077745995592182588620117453892386515792861111842081640532\
26228561319290722346567765088258456213109489780544600670918327246003601162320\
9225211`132.94372224680376 + 0``132.150514997832*I, 
    1.01348176366492784419750809269535079632542265805359435572181055987593639\
58739612175992653442238702676798492085752100127861625789086657976545874690298\
737259`132.15633093634602 + 0``132.150514997832*I, 
    -1.1684893792752663646433978826018997248960683008394330357049122658457254\
70300971354645491857392998064788854419844869278280969672990115188098703021543\
1804045`132.21813976715492 + 0``132.150514997832*I, 
    2.46555211942709426832171617770182544002277415201319338988081287817174196\
43628163263429674353241014939314036327978047440029430260141731436049031118495\
603013`132.54242918536852 + 0``132.150514997832*I, 
    36.9963757979716029094757736718928337954279294507402354030050734697893103\
25101624243401310899424548939941604763065034616356839924047021567070312940697\
5279378`133.71867418006025 + 0``132.150514997832*I, 
    2.74582170146660458441052865276804408557156550311171813847746775728208993\
16091936461000572637523689969718902980754456598582931094425795564289545890266\
916139`132.58918733095734 + 0``132.150514997832*I, 
    -1.2089712297473039043349673134172165704132657662519690086193024741310586\
65240895645815138557966494893825814895220208608182152294823836552683679954237\
6448509`132.23293096377907 + 0``132.150514997832*I, 
    2.35136440145888410430730694023011907588387875235433303580003615157742584\
16341578394537571593822358046322167943793931463431389807941242024195881175344\
637209`132.52183493673118 + 0``132.150514997832*I, 
    -8.3242553792208747442245769438122368736658634042192659450009917655407472\
36979891338132262391237063493533819022962351835846406590081067014271717113463\
8422973`133.07086039326455 + 0``132.150514997832*I, 
    9.95595075107845946046981082951612442633892234299898108824098827105708728\
16536918620728035806308635619106518894961843849949891435567580510105159141631\
369003`133.1485977374572 + 0``132.150514997832*I, 0.8789343731190637483033548\
49796721869823061649282987862991328900783222153879514209223388351731762854661\
0271086120605519855553872002826558349861409854441426`132.09447144690319 + 
     0``132.150514997832*I, 0.98447049694459302880177950702397481944586490957\
07075050503271164195760560029456531598470773394571230769101982342877718379579\
443545208427068663093552991911`132.14371770336845 + 0``132.150514997832*I, 
    100.534124058253994028153740750374487228292109810397317368234374484469607\
21256034295506439145374643592548872733328407633125327484741182464671917819870\
46953864`134.15282849615343 + 0``132.150514997832*I, 
    -46.826927166686765124187526340248949697891350101772672852614000682475430\
62315693900693933308247126922531322974096066488792178827129679643006955981376\
29125196`133.82101065767822 + 0``132.150514997832*I, 
    -45.187563515843792691154866266425631276061742598942044627243737281977064\
19965972844805518970588603510714230089058424269848967071401802563307465299872\
18751592`133.80553392291733 + 0``132.150514997832*I, 
    1.26757382262385252172258943153008489187194278385613617860551155205639568\
89738744200438874515006530693215206226377823946835389013674052260528920293409\
838557`132.25348825958457 + 0``132.150514997832*I, 
    0``132.150514997832 - 4.1729390629939310586043248789358323405596528316392\
66886175191530457041130024737585958940571019099835511058195338363201735992433\
8835242575864281145703423418`132.77095704063174*I, 
    17.6365470560230281046467881794718073726552759419061052110475316998210622\
17855386823945647406551100588422760682199793905000345286591702375744181159557\
1885722`133.3969285592795 + 0``132.150514997832*I, 
    -3.1815648435784326313416999630298374625979866081329422135555289633815914\
84848458587846842034795256251435672998052671535585543158398322284940450382682\
9252915`132.65315577686465 + 0``132.150514997832*I, 
    7.54851106516124766486581083600753063184334808669315104702711031736132902\
34009135413822576464080477423860081536179009948375209267396420657844690075229\
338266`133.0283762938381 + 0``132.150514997832*I, 0.0373310398768410954233643\
27273683336960279355028926126595905375148422176132081569817836576504335813120\
3066342466507872885230811755484190918653674881552616`130.7225850854407 + 
     0``132.150514997832*I, 2.72594109504983406439399739974519465373655082639\
02727367494071290465273452790181719212227974075002871865038822016005043114523\
492477940813687906422112703075`132.5860314647484 + 0``132.150514997832*I, 
    5.19814648309290598368556456936141255576429603885656399950110401855011086\
80848902347732610369457980555164232625327514577525049087452232429129866584781\
280463`132.86636351153155 + 0``132.150514997832*I, 
    -0.3787813354574796191882845515441540896554806948973719901237673840134567\
98827989995681016412731591827551740935013887675692391032264069067418428094651\
5796031`131.72890356872412 + 0``132.150514997832*I, 
    -170.12472600491743358655474926149886816083236272625395371593940245699732\
37137260282455748087096387973376560445216869332325737493236948434152755735930\
699173502`134.38128243658917 + 0``132.150514997832*I, 
    -3.0118871659725422940294723512208925218294943366274497611838288495980260\
99714617086718545925505252583702855932049215892616189561903589669994030335017\
5730999`132.6293536957347 + 0``132.150514997832*I, 
    -1.1746650454769651133971760437436413774091103467573739430905762862971655\
00461284771410943048149489437192280535366236880886874650394433312702303284333\
8654516`132.2204290434702 + 0``132.150514997832*I, 
    -20.975748091916538625662055286368737320605340439410173737427275546621298\
69532679419382665901987107998474019430799261362452785589800454203625159048741\
82421196`133.47223245655314 + 0``132.150514997832*I, 
    -64.458131066126177393324983668636159057511252743093777303578531311495669\
87885957444690254103765570236917206804353343660594672369040234824799187289031\
6438442`133.95979270702205 + 0``132.150514997832*I, 
    -5.1922228040363259708525060244392027856778887424526867976857917331027376\
64770122540391513646977879364474672460764396714020445830386871170019657490016\
8745557`132.86586831808182 + 0``132.150514997832*I, 
    62.3394531830722057450116470457306348260788985719298651374496097357919144\
00117402529321415540261406547787604855052217487546905630557315826814666719919\
578134`133.94527798633078 + 0``132.150514997832*I, 
    9.19710036171656822662802732723476028669737376781139207028626273839971090\
65181453873959147941746293861850201263787066967988448907813680855147130398066\
128177`133.11416592350375 + 0``132.150514997832*I, 
    -8.3338075471516366623487342553096259333638767175470923721027827146125459\
04762803101309798278661425854868490995585199856972514185381935267979414703444\
1049743`133.07135846489456 + 0``132.150514997832*I, 
    3.60477590391773146994032766330637860067861589311888112473206523388507643\
75323174540706077178005914330357109221935466533223288489053170290436254076063\
910234`132.70739326918508 + 0``132.150514997832*I, 
    11.6002999079618234664908413390621507368238290748953368968989176456257265\
17263152935031754911805415233283973434473184747951368177055308575614876868626\
9782178`133.2149842152218 + 0``132.150514997832*I, 
    13.9295348096995775637848624274588233818335907628306463822160889887996575\
38210849759817321872868385972774318461613454710199995723160567001767979241671\
4405439`133.29445161081347 + 0``132.150514997832*I, 
    -18.719615365077624788229202556734842714284059982714158321104982387525604\
28502793932576907540928898732865208831898221382061546693209785459028444946127\
0855718`133.42281191880778 + 0``132.150514997832*I, 
    -0.1315878195249803074986411597175415790698649810857136522655724045222543\
07792903167862574158254734913628614687712415571864213848176222316265713260715\
4661874`131.2697306883416 + 0``132.150514997832*I, 
    0.00139333833232947404754741878994596226231350221090997139194425071112077\
36438203790157995201517805993259624459967965070626110739402645178937807395505\
388746`129.2945715830447 + 0``132.150514997832*I, 
    -29.427735881248081982686171326142102658076230602974104406523704673088407\
72002334767376158679563631770700087130684162199694014313391626427095831803231\
32636417`133.6192718473558 + 0``132.150514997832*I, 
    -0.1468317952715540470333259149958744137939272882679264392084398598360125\
53523834489694062044653195071949304777134511319934863413309613020889854885626\
6785827`131.3173351066533 + 0``132.150514997832*I, 
    1.16112573616396378581032241546462846180049193920564985619324830979504787\
50075669356880039282625529089088414864551866475842444537572986198475372862987\
005226`132.21539424906538 + 0``132.150514997832*I, 
    52.8846206841532744302453141213441983220177510528838528375095262465235337\
74929165090448824137037518645526832265902678164434612312570501535890863156994\
5694506`133.87384439154786 + 0``132.150514997832*I, 
    -5.3845010641692363589371039507858213235634854061758464923436588307138906\
64956738846588974799274924031821020353275638881538868915758003788290225392387\
0262469`132.88166046496144 + 0``132.150514997832*I, 
    9.50774032012175387019274133725967842565861775387574733053230681432681998\
58603923863583130168276808466824725920210228956625927098207762861387415184662\
241723`133.12859230939483 + 0``132.150514997832*I, 
    -8.1418370560291975966754343158912360437941910833411320387385553461651209\
15541178241102233479426538780009799239907078954953038621121543888481026277705\
6468117`133.06123740435297 + 0``132.150514997832*I, 
    36.4555887846357765081297893416372377511449534883942362141530152020630439\
52031752729932177217187940326053133218427299267921805850142350838773520126391\
5455133`133.71227911463606 + 0``132.150514997832*I, 
    -8.5865688285182307311104018569510147901629882161439343829928627164478239\
23370465675407872517138714501724927451186478035160920537220625654790066735142\
294559`133.0843346533362 + 0``132.150514997832*I, 35.088087485815464766791392\
98554749902888067557202387436124924019641911687949284559782640571498020663519\
10560488053511284210452299123204816252465482983348043`133.6956746950017 + 
     0``132.150514997832*I, 38.5801216061749242556943069731351061315753535633\
71706545545597244637063328745390891637984435626026303872472313448183868070581\
3858901447267850959515912235517`133.7368785900566 + 0``132.150514997832*I, 
    24.6980121655078947461339695716002192824692499421347488913493964880086527\
43640953362069552182535162336388718387903916942344865855928348431742747021436\
1768348`133.5431769980434 + 0``132.150514997832*I, 
    10.9067661657614223174965720816956528528813524441350684472542657000287121\
52744092995881385599367878510473044679209350645376231929539868204010551151355\
6858897`133.18821100006554 + 0``132.150514997832*I, 
    7.71155304019185961455152633785582130727010053242092921724120553503935939\
03321530317179811560846119102850595490948045397039115099688115730004034625445\
472114`133.03765684784977 + 0``132.150514997832*I, 
    -24.444880717846162873800602572880763041398834316039586662178630312326410\
88458255170336587035129532575458577636969621256997279038517144255158498558859\
66575355`133.53870292023743 + 0``132.150514997832*I, 
    -4.8750119404435796004486630895725272393619852855505990230121044209037276\
54700090905376049447817025282814412183059462251646397520824534431881038174218\
0269215`132.8384906815922 + 0``132.150514997832*I, 
    -2.8909736895267419923553887288543793940931842540919467120650956138990759\
86314334472995505705345614343629430378957620433932504881651623355008278396080\
1855716`132.61155913704837 + 0``132.150514997832*I, 
    -6.5907358681886918227460353439944009509428241254333426896680668846119925\
94687342639362252260862067596173134009074403861661429778950687508244728079922\
1778213`132.9694489049377 + 0``132.150514997832*I, 
    -7.1632685824969311753650339921145565690731005754626553995049917756264392\
64051445171711611310638890538245884878589729293921750646431216692543056190280\
3116372`133.00562623290932 + 0``132.150514997832*I, 
    11.2359733477297129927350819399842345414286668563147071040973805727260784\
77522656088457359477890062159774342544988257221018785006678713334735274965139\
3478546`133.20112569819534 + 0``132.150514997832*I, 0.15713627572263047728454\
04209746344450083582000862096276696449072294790365865862684285118229427697850\
988354722040118508871508846237897869180815598570031126`131.1962764557436, 
    11.1858292534876446110613570476090726599836410654554057467755163768141102\
83395188331892341725573738918391475179241965269417133688708560780718851918064\
729503`133.19918318357034 + 0``132.150514997832*I, 4.851672348146878167442673\
04877826996957428372453156059895225395201417647677847840525137672211636812288\
98905994501635701664750613251590465945657215808897758`132.6858914636297}}, 1.\
37542771044014046235551870877245545915675775894805718327973408056027875453664\
51697622668054169808631233130173518357901835934954656500346599807193790653390\
22627724981188212923886292736198228420729514991780754388152146416802418285018\
02328290133460517608308369946448363757370289304364075462024`276.55806679958397\
*^-134}}


==> anc/zmz/pureBasis-zmz.m <==
(* 

  Pure basis. 
  
  Formatted as {{Topology[propagatorPowers_List], numerator_List}..}.
  When flattened (see usageExample.m) indexing matches diffEq-*.m file.
  propagatorPowers correspond to the variable Propagators in input-*.m file.

*)

{{Topology[{1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[(ep^4*(-1 + 2*ep)*(Mu12^2 - Mu11*Mu22)*tr5)/(1 + 2*ep)], 
   Insertion[ep^4*Mu12*s34*tr5], Insertion[ep^4*s34*(s12*s15 - p1s*s34)*
     prop[11]]}}, {Topology[{0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*s12*s23*s34], Insertion[ep^4*(-p1s + s12)*s34*prop[11]], 
   Insertion[ep^4*Mu12*tr5]}}, {Topology[{1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*s15*s34*s45], Insertion[ep^4*(-p1s + s15)*s34*prop[11]], 
   Insertion[ep^4*Mu12*tr5]}}, {Topology[{1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*s23*s34^2], Insertion[ep^4*s34*(-s15 + s34)*prop[11]]}}, 
 {Topology[{1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], {Insertion[ep^4*s34^2*s45], 
   Insertion[ep^4*s34*(-s12 + s34)*prop[11]]}}, 
 {Topology[{1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*(s12*s15 - p1s*s34))], 
   Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Topology[{0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s12*(s15 - s23) - p1s*s34)], 
   Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Topology[{1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s12*s15 - p1s*s34 - s15*s45)], 
   Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Topology[{0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^4*s12*(-s15 + s34)]}}, 
 {Topology[{1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^4*s15*(-s12 + s34)]}}, 
 {Topology[{1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s15 - s23)*s34]}}, 
 {Topology[{0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*s34*(s12 - s45)]}}, 
 {Topology[{0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*s34*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]], 
   Insertion[(ep^3*Mu22*tr5)/prop[8]], 
   Insertion[ep^4*s34*(p1s - s23 + s45) - (ep^3*p1s*s34*s45)/prop[2]], 
   Insertion[ep^4*s34*(p1s + s23 - s45) - (ep^3*p1s*s23*s34)/prop[3]], 
   Insertion[ep^4*s34*(p1s + s23 - s45) + (ep^3*s15*s34*prop[7])/prop[5] + 
     (ep^3*p1s*s34*prop[11])/prop[2]], Insertion[(ep^3*Mu12*tr5)/prop[8]]}}, 
 {Topology[{0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^4*Sqrt[(s12 + s15)^2 - 4*p1s*s34]], 
   Insertion[(ep^3*(s12*s15 - p1s*s34))/prop[8]], 
   Insertion[(ep^3*p1s*(s12 - s34))/prop[2]], 
   Insertion[(ep^3*(p1s - s12)*s34)/prop[6]], 
   Insertion[(ep^3*(p1s - s15)*s34)/prop[5]]}}, 
 {Topology[{0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s15 - s23 + s45)], Insertion[(ep^3*s15*s45)/prop[8]]}}, 
 {Topology[{0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s12 + s23 - s45)], Insertion[(ep^3*s12*s23)/prop[8]]}}, 
 {Topology[{0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(-s15 + s23 + s34)]}}, 
 {Topology[{1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(-s12 + s34 + s45)]}}, 
 {Topology[{0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], {Insertion[ep^4*(s34 + s45)], 
   Insertion[(ep^3*s34*s45)/prop[8]]}}, 
 {Topology[{1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], {Insertion[ep^4*(s23 + s34)], 
   Insertion[(ep^3*s23*s34)/prop[8]]}}, 
 {Topology[{0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^4*(-s12 + s34)]}}, 
 {Topology[{1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^4*(-s15 + s34)]}}, 
 {Topology[{0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s34)]}}, 
 {Topology[{0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s34)]}}, 
 {Topology[{1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^3*(-1 + 2*ep)*(s12 - s34)]}}, 
 {Topology[{1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^3*(-1 + 2*ep)*(s15 - s34)]}}, 
 {Topology[{1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s15)]}}, 
 {Topology[{0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s12)]}}, 
 {Topology[{0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s12)]}}, 
 {Topology[{1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s15)]}}, 
 {Topology[{0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[(ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[8]], 
   Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(-p1s + s23 + s45))/
      prop[8]]}}, {Topology[{0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s12)]}}, 
 {Topology[{0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s15)]}}, 
 {Topology[{0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s45)]}}, 
 {Topology[{0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s23)]}}, 
 {Topology[{0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s34)]}}, 
 {Topology[{1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*(s12*s15 - p1s*s34))]}}, 
 {Topology[{0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Topology[{0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Topology[{1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Topology[{1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}}


==> anc/zzz/diffEq-zzz.m <==
(* Constant differential equation matrices of Eq (4.2) in SparseArray format.
   Arranged as a rank three tensor: M_{\alpha i j}.*)

SparseArray[Automatic, {58, 86, 86}, 0, 
 {1, {{0, 213, 403, 469, 758, 990, 1250, 1478, 1507, 1627, 1629, 1631, 1749, 
   1903, 1961, 2004, 2004, 2005, 2046, 2126, 2127, 2127, 2375, 2460, 2715, 
   2715, 2815, 2815, 2820, 2824, 2824, 2824, 2829, 2873, 2922, 2934, 2944, 
   2972, 3015, 3026, 3204, 3204, 3316, 3533, 3801, 3866, 4084, 4094, 4098, 
   4108, 4109, 4132, 4147, 4147, 4148, 4148, 4169, 4236, 4241}, {{3, 24}, {3, 
   80}, {4, 4}, {4, 6}, {4, 26}, {7, 31}, {7, 43}, {7, 60}, {7, 63}, {7, 74}, 
   {7, 78}, {8, 31}, {8, 42}, {8, 43}, {8, 60}, {8, 61}, {8, 63}, {8, 70}, 
   {8, 74}, {8, 76}, {8, 78}, {8, 84}, {10, 23}, {11, 25}, {11, 38}, {13, 
   30}, {13, 35}, {13, 56}, {13, 67}, {13, 71}, {13, 75}, {13, 78}, {14, 36}, 
   {14, 85}, {14, 86}, {15, 28}, {15, 45}, {15, 59}, {15, 63}, {15, 67}, {15, 
   74}, {15, 78}, {16, 44}, {16, 45}, {16, 61}, {16, 72}, {16, 73}, {16, 74}, 
   {16, 76}, {16, 84}, {16, 86}, {17, 42}, {17, 43}, {17, 61}, {17, 70}, {17, 
   74}, {17, 75}, {17, 76}, {22, 22}, {22, 26}, {23, 25}, {23, 38}, {24, 23}, 
   {24, 24}, {24, 25}, {24, 38}, {25, 23}, {25, 25}, {25, 35}, {25, 36}, {25, 
   37}, {25, 38}, {25, 68}, {25, 70}, {25, 71}, {25, 72}, {25, 73}, {25, 75}, 
   {25, 85}, {28, 28}, {28, 44}, {28, 45}, {28, 51}, {28, 59}, {28, 61}, {28, 
   63}, {28, 67}, {28, 72}, {28, 73}, {28, 74}, {28, 76}, {28, 84}, {28, 86}, 
   {29, 36}, {29, 37}, {29, 38}, {29, 68}, {29, 70}, {29, 71}, {29, 72}, {30, 
   30}, {30, 35}, {30, 36}, {30, 37}, {30, 38}, {30, 51}, {30, 56}, {30, 67}, 
   {30, 68}, {30, 71}, {30, 72}, {30, 73}, {30, 75}, {30, 78}, {30, 85}, {30, 
   86}, {31, 31}, {31, 42}, {31, 43}, {31, 60}, {31, 61}, {31, 63}, {31, 70}, 
   {31, 74}, {31, 76}, {31, 78}, {31, 84}, {34, 34}, {35, 36}, {35, 37}, {35, 
   38}, {35, 68}, {35, 71}, {35, 72}, {35, 73}, {35, 75}, {35, 85}, {36, 36}, 
   {37, 35}, {37, 36}, {37, 37}, {37, 38}, {37, 68}, {37, 70}, {37, 71}, {37, 
   72}, {37, 73}, {37, 75}, {37, 85}, {38, 35}, {38, 36}, {38, 37}, {38, 38}, 
   {38, 68}, {38, 70}, {38, 71}, {38, 72}, {38, 73}, {38, 75}, {38, 85}, {42, 
   42}, {42, 43}, {42, 70}, {42, 74}, {42, 75}, {42, 76}, {43, 42}, {43, 43}, 
   {43, 70}, {43, 74}, {43, 76}, {44, 44}, {44, 45}, {44, 72}, {44, 73}, {44, 
   74}, {44, 76}, {45, 44}, {45, 45}, {45, 72}, {45, 74}, {45, 76}, {47, 63}, 
   {47, 74}, {47, 78}, {48, 78}, {49, 49}, {49, 62}, {49, 64}, {51, 51}, {51, 
   67}, {51, 72}, {51, 86}, {57, 70}, {57, 75}, {58, 61}, {58, 74}, {61, 61}, 
   {61, 74}, {61, 76}, {62, 62}, {63, 63}, {63, 74}, {64, 64}, {70, 70}, {70, 
   75}, {72, 72}, {72, 73}, {78, 78}, {80, 80}, {84, 84}, {85, 85}, {86, 86}, 
   {1, 1}, {1, 9}, {1, 12}, {1, 20}, {1, 26}, {2, 2}, {2, 9}, {3, 3}, {3, 
   40}, {3, 55}, {3, 69}, {3, 73}, {4, 4}, {5, 5}, {6, 6}, {7, 17}, {7, 19}, 
   {7, 40}, {7, 43}, {7, 47}, {7, 48}, {7, 55}, {7, 57}, {7, 58}, {7, 60}, 
   {7, 61}, {7, 63}, {7, 65}, {7, 66}, {7, 69}, {7, 70}, {7, 73}, {7, 74}, 
   {7, 75}, {7, 76}, {7, 77}, {7, 78}, {10, 10}, {10, 11}, {10, 23}, {10, 
   33}, {10, 41}, {10, 53}, {10, 71}, {10, 74}, {10, 77}, {11, 11}, {12, 12}, 
   {12, 18}, {12, 26}, {13, 29}, {13, 35}, {13, 57}, {13, 65}, {13, 70}, {13, 
   75}, {13, 77}, {14, 29}, {14, 35}, {14, 37}, {14, 38}, {14, 50}, {14, 57}, 
   {14, 65}, {14, 68}, {14, 70}, {14, 71}, {14, 73}, {14, 75}, {14, 77}, {14, 
   83}, {14, 85}, {17, 17}, {17, 39}, {17, 41}, {17, 43}, {17, 57}, {17, 58}, 
   {17, 61}, {17, 70}, {17, 74}, {17, 75}, {17, 76}, {18, 18}, {19, 19}, {19, 
   41}, {19, 47}, {19, 48}, {19, 55}, {19, 60}, {19, 63}, {19, 69}, {19, 73}, 
   {19, 74}, {19, 75}, {19, 77}, {19, 78}, {20, 20}, {21, 21}, {22, 22}, {23, 
   23}, {24, 24}, {25, 25}, {26, 26}, {29, 29}, {29, 35}, {29, 37}, {29, 38}, 
   {29, 50}, {29, 57}, {29, 65}, {29, 68}, {29, 70}, {29, 71}, {29, 73}, {29, 
   75}, {29, 77}, {29, 83}, {29, 85}, {30, 37}, {32, 32}, {32, 39}, {32, 40}, 
   {32, 52}, {32, 55}, {32, 65}, {32, 66}, {32, 69}, {32, 73}, {32, 76}, {32, 
   82}, {33, 33}, {33, 39}, {33, 40}, {33, 50}, {33, 65}, {33, 66}, {33, 68}, 
   {33, 73}, {33, 77}, {33, 83}, {34, 34}, {35, 37}, {35, 38}, {35, 68}, {35, 
   71}, {35, 73}, {35, 75}, {35, 85}, {36, 35}, {36, 36}, {36, 37}, {36, 38}, 
   {36, 68}, {36, 70}, {36, 71}, {36, 72}, {36, 73}, {36, 75}, {36, 85}, {37, 
   37}, {38, 38}, {39, 39}, {39, 65}, {39, 66}, {40, 40}, {41, 41}, {41, 74}, 
   {41, 75}, {48, 77}, {50, 50}, {50, 65}, {50, 68}, {50, 83}, {53, 53}, {54, 
   54}, {55, 55}, {55, 69}, {55, 73}, {56, 71}, {56, 75}, {68, 68}, {68, 73}, 
   {71, 71}, {71, 75}, {77, 77}, {79, 79}, {80, 80}, {83, 83}, {85, 85}, {3, 
   43}, {3, 60}, {3, 63}, {3, 74}, {3, 78}, {5, 60}, {5, 63}, {5, 74}, {5, 
   78}, {7, 43}, {7, 60}, {7, 63}, {7, 74}, {7, 78}, {19, 60}, {19, 63}, {19, 
   74}, {19, 78}, {23, 35}, {23, 36}, {23, 37}, {23, 38}, {23, 43}, {23, 68}, 
   {23, 70}, {23, 71}, {23, 72}, {23, 73}, {23, 75}, {23, 85}, {24, 43}, {25, 
   75}, {31, 43}, {31, 60}, {31, 63}, {31, 74}, {31, 78}, {35, 35}, {35, 36}, 
   {35, 37}, {35, 38}, {35, 68}, {35, 70}, {35, 71}, {35, 72}, {35, 73}, {35, 
   75}, {35, 85}, {37, 35}, {37, 36}, {37, 37}, {37, 38}, {37, 68}, {37, 70}, 
   {37, 71}, {37, 72}, {37, 73}, {37, 75}, {37, 85}, {43, 43}, {48, 75}, {60, 
   60}, {60, 63}, {60, 74}, {60, 78}, {75, 75}, {1, 1}, {2, 2}, {2, 4}, {2, 
   9}, {3, 3}, {3, 7}, {3, 10}, {3, 11}, {3, 13}, {3, 14}, {3, 15}, {3, 17}, 
   {3, 23}, {3, 24}, {3, 29}, {3, 32}, {3, 33}, {3, 35}, {3, 40}, {3, 47}, 
   {3, 48}, {3, 50}, {3, 54}, {3, 55}, {3, 57}, {3, 58}, {3, 61}, {3, 65}, 
   {3, 66}, {3, 68}, {3, 69}, {3, 70}, {3, 73}, {3, 74}, {3, 75}, {3, 76}, 
   {3, 77}, {3, 81}, {3, 83}, {5, 59}, {5, 63}, {5, 74}, {5, 78}, {7, 32}, 
   {7, 40}, {7, 47}, {7, 55}, {7, 58}, {7, 61}, {7, 66}, {7, 69}, {7, 73}, 
   {7, 74}, {7, 76}, {8, 32}, {8, 39}, {8, 40}, {8, 47}, {8, 52}, {8, 55}, 
   {8, 58}, {8, 61}, {8, 65}, {8, 66}, {8, 69}, {8, 73}, {8, 74}, {8, 76}, 
   {8, 82}, {10, 10}, {10, 45}, {10, 58}, {10, 61}, {10, 66}, {10, 74}, {10, 
   76}, {11, 11}, {11, 17}, {11, 23}, {11, 24}, {11, 33}, {11, 35}, {11, 39}, 
   {11, 40}, {11, 50}, {11, 54}, {11, 57}, {11, 65}, {11, 66}, {11, 68}, {11, 
   70}, {11, 73}, {11, 75}, {11, 77}, {11, 83}, {12, 12}, {12, 18}, {12, 22}, 
   {13, 14}, {13, 29}, {13, 48}, {13, 50}, {13, 57}, {13, 65}, {13, 68}, {13, 
   70}, {13, 73}, {13, 75}, {13, 77}, {13, 81}, {13, 83}, {14, 13}, {14, 14}, 
   {14, 29}, {14, 35}, {14, 36}, {14, 37}, {14, 38}, {14, 48}, {14, 51}, {14, 
   57}, {14, 65}, {14, 67}, {14, 68}, {14, 70}, {14, 71}, {14, 72}, {14, 73}, 
   {14, 75}, {14, 77}, {14, 78}, {14, 81}, {14, 85}, {14, 86}, {15, 15}, {16, 
   15}, {16, 16}, {16, 45}, {16, 47}, {16, 51}, {16, 58}, {16, 61}, {16, 66}, 
   {16, 67}, {16, 72}, {16, 73}, {16, 74}, {16, 76}, {16, 78}, {16, 81}, {16, 
   86}, {17, 39}, {17, 40}, {17, 58}, {17, 61}, {17, 65}, {17, 66}, {17, 74}, 
   {17, 76}, {17, 77}, {23, 45}, {24, 35}, {24, 36}, {24, 37}, {24, 38}, {24, 
   45}, {24, 68}, {24, 71}, {24, 73}, {24, 75}, {24, 85}, {27, 47}, {27, 52}, 
   {27, 58}, {27, 61}, {27, 66}, {27, 69}, {27, 73}, {27, 74}, {28, 45}, {28, 
   51}, {28, 59}, {28, 63}, {28, 67}, {28, 72}, {28, 73}, {28, 74}, {29, 29}, 
   {30, 30}, {32, 32}, {32, 39}, {32, 40}, {32, 52}, {32, 55}, {32, 65}, {32, 
   66}, {32, 69}, {32, 73}, {32, 76}, {32, 82}, {33, 33}, {33, 39}, {33, 40}, 
   {33, 50}, {33, 54}, {33, 65}, {33, 66}, {33, 68}, {33, 73}, {33, 77}, {33, 
   83}, {35, 35}, {35, 36}, {35, 37}, {35, 38}, {35, 68}, {35, 71}, {35, 73}, 
   {35, 75}, {35, 85}, {36, 35}, {36, 36}, {36, 37}, {36, 38}, {36, 68}, {36, 
   71}, {36, 73}, {36, 75}, {36, 85}, {38, 35}, {38, 36}, {38, 37}, {38, 38}, 
   {38, 68}, {38, 71}, {38, 73}, {38, 75}, {38, 85}, {39, 39}, {39, 40}, {39, 
   65}, {39, 66}, {39, 76}, {39, 77}, {40, 39}, {40, 40}, {40, 65}, {40, 66}, 
   {45, 45}, {47, 47}, {48, 73}, {50, 50}, {50, 65}, {50, 68}, {50, 83}, {51, 
   51}, {51, 67}, {51, 72}, {51, 86}, {52, 52}, {52, 66}, {52, 69}, {52, 82}, 
   {56, 67}, {56, 78}, {57, 65}, {57, 77}, {58, 58}, {58, 61}, {58, 66}, {58, 
   74}, {59, 59}, {59, 63}, {59, 67}, {59, 74}, {65, 65}, {65, 77}, {66, 66}, 
   {66, 76}, {67, 67}, {67, 78}, {73, 73}, {79, 79}, {79, 81}, {80, 86}, {81, 
   81}, {82, 82}, {83, 83}, {86, 86}, {1, 1}, {1, 9}, {1, 12}, {1, 20}, {1, 
   26}, {2, 2}, {2, 12}, {3, 3}, {3, 24}, {3, 40}, {3, 54}, {3, 68}, {3, 73}, 
   {4, 4}, {4, 22}, {4, 26}, {5, 5}, {6, 6}, {7, 7}, {7, 8}, {7, 19}, {7, 
   31}, {7, 32}, {8, 8}, {9, 9}, {9, 18}, {9, 20}, {10, 17}, {10, 23}, {10, 
   24}, {10, 35}, {10, 40}, {10, 41}, {10, 45}, {10, 53}, {10, 54}, {10, 57}, 
   {10, 58}, {10, 61}, {10, 65}, {10, 66}, {10, 68}, {10, 70}, {10, 71}, {10, 
   73}, {10, 74}, {10, 75}, {10, 76}, {15, 27}, {15, 47}, {15, 58}, {15, 61}, 
   {15, 66}, {15, 74}, {15, 76}, {16, 46}, {16, 47}, {16, 52}, {16, 61}, {16, 
   63}, {16, 66}, {16, 69}, {16, 73}, {16, 74}, {16, 76}, {16, 78}, {16, 82}, 
   {16, 84}, {17, 17}, {17, 39}, {17, 41}, {17, 42}, {17, 57}, {17, 58}, {18, 
   18}, {19, 19}, {20, 20}, {21, 21}, {22, 22}, {23, 23}, {23, 25}, {23, 35}, 
   {23, 36}, {23, 37}, {23, 38}, {23, 42}, {23, 43}, {23, 44}, {23, 45}, {23, 
   53}, {23, 54}, {23, 68}, {23, 70}, {23, 71}, {23, 72}, {23, 73}, {23, 75}, 
   {23, 85}, {24, 24}, {24, 25}, {24, 35}, {24, 36}, {24, 37}, {24, 38}, {24, 
   42}, {24, 43}, {24, 44}, {24, 45}, {24, 53}, {24, 54}, {24, 68}, {24, 70}, 
   {24, 71}, {24, 72}, {24, 73}, {24, 75}, {24, 85}, {25, 24}, {25, 25}, {25, 
   35}, {25, 36}, {25, 37}, {25, 38}, {25, 42}, {25, 43}, {25, 44}, {25, 45}, 
   {25, 53}, {25, 54}, {25, 68}, {25, 70}, {25, 71}, {25, 72}, {25, 73}, {25, 
   75}, {25, 85}, {26, 26}, {27, 27}, {27, 46}, {27, 47}, {27, 52}, {27, 58}, 
   {27, 61}, {27, 63}, {27, 66}, {27, 69}, {27, 73}, {27, 74}, {27, 78}, {27, 
   82}, {27, 84}, {31, 31}, {31, 42}, {31, 43}, {31, 61}, {31, 63}, {31, 70}, 
   {31, 74}, {31, 76}, {31, 78}, {31, 84}, {32, 32}, {32, 39}, {32, 40}, {32, 
   52}, {32, 65}, {32, 66}, {32, 69}, {32, 73}, {32, 76}, {32, 82}, {33, 33}, 
   {33, 39}, {33, 40}, {33, 50}, {33, 54}, {33, 65}, {33, 66}, {33, 68}, {33, 
   73}, {33, 77}, {33, 83}, {39, 39}, {39, 65}, {39, 66}, {40, 40}, {42, 42}, 
   {42, 61}, {42, 70}, {43, 43}, {45, 61}, {45, 74}, {45, 76}, {46, 46}, {46, 
   47}, {46, 69}, {46, 73}, {46, 74}, {46, 78}, {47, 46}, {47, 47}, {47, 69}, 
   {47, 74}, {47, 78}, {49, 49}, {49, 62}, {49, 64}, {52, 52}, {52, 66}, {52, 
   69}, {52, 82}, {54, 54}, {54, 68}, {54, 73}, {55, 55}, {59, 63}, {59, 74}, 
   {60, 60}, {61, 61}, {61, 74}, {62, 62}, {63, 63}, {63, 74}, {63, 78}, {64, 
   64}, {69, 69}, {69, 73}, {76, 76}, {79, 79}, {80, 80}, {82, 82}, {84, 84}, 
   {1, 1}, {1, 2}, {1, 4}, {1, 9}, {3, 3}, {3, 7}, {3, 10}, {3, 13}, {3, 15}, 
   {3, 17}, {3, 19}, {3, 40}, {3, 43}, {3, 47}, {3, 48}, {3, 55}, {3, 57}, 
   {3, 58}, {3, 60}, {3, 61}, {3, 63}, {3, 65}, {3, 66}, {3, 69}, {3, 70}, 
   {3, 73}, {3, 74}, {3, 75}, {3, 76}, {3, 77}, {3, 78}, {5, 5}, {5, 53}, {5, 
   56}, {5, 59}, {5, 60}, {6, 6}, {7, 17}, {7, 19}, {7, 40}, {7, 43}, {7, 
   47}, {7, 48}, {7, 55}, {7, 57}, {7, 58}, {7, 60}, {7, 61}, {7, 63}, {7, 
   65}, {7, 66}, {7, 69}, {7, 70}, {7, 73}, {7, 75}, {7, 76}, {7, 77}, {7, 
   78}, {8, 27}, {8, 46}, {8, 47}, {8, 52}, {8, 58}, {8, 61}, {8, 66}, {8, 
   69}, {8, 73}, {8, 74}, {8, 78}, {8, 82}, {8, 84}, {10, 10}, {11, 10}, {11, 
   11}, {11, 24}, {11, 25}, {11, 33}, {11, 35}, {11, 36}, {11, 37}, {11, 38}, 
   {11, 41}, {11, 42}, {11, 43}, {11, 44}, {11, 45}, {11, 54}, {11, 68}, {11, 
   70}, {11, 71}, {11, 72}, {11, 73}, {11, 74}, {11, 75}, {11, 77}, {11, 85}, 
   {12, 12}, {15, 15}, {16, 15}, {16, 16}, {16, 45}, {16, 47}, {16, 51}, {16, 
   58}, {16, 61}, {16, 66}, {16, 67}, {16, 72}, {16, 73}, {16, 74}, {16, 76}, 
   {16, 78}, {16, 81}, {16, 86}, {17, 17}, {17, 40}, {17, 41}, {17, 43}, {17, 
   57}, {17, 58}, {17, 61}, {17, 65}, {17, 66}, {17, 70}, {17, 74}, {17, 75}, 
   {17, 76}, {17, 77}, {18, 18}, {19, 19}, {19, 41}, {19, 46}, {19, 48}, {19, 
   55}, {19, 60}, {19, 73}, {19, 75}, {19, 77}, {19, 78}, {20, 20}, {21, 21}, 
   {22, 22}, {23, 23}, {23, 24}, {23, 25}, {23, 35}, {23, 36}, {23, 37}, {23, 
   38}, {23, 42}, {23, 43}, {23, 44}, {23, 45}, {23, 53}, {23, 54}, {23, 68}, 
   {23, 70}, {23, 71}, {23, 72}, {23, 73}, {23, 75}, {23, 85}, {24, 23}, {24, 
   25}, {24, 35}, {24, 36}, {24, 37}, {24, 38}, {24, 42}, {24, 43}, {24, 44}, 
   {24, 45}, {24, 53}, {24, 54}, {24, 68}, {24, 70}, {24, 71}, {24, 72}, {24, 
   73}, {24, 75}, {24, 85}, {25, 23}, {25, 24}, {25, 25}, {25, 35}, {25, 36}, 
   {25, 37}, {25, 38}, {25, 42}, {25, 43}, {25, 44}, {25, 45}, {25, 53}, {25, 
   54}, {25, 68}, {25, 70}, {25, 71}, {25, 72}, {25, 73}, {25, 75}, {25, 85}, 
   {26, 26}, {27, 27}, {27, 46}, {27, 47}, {27, 52}, {27, 58}, {27, 61}, {27, 
   63}, {27, 66}, {27, 69}, {27, 73}, {27, 74}, {27, 78}, {27, 82}, {27, 84}, 
   {28, 28}, {28, 44}, {28, 45}, {28, 51}, {28, 59}, {28, 61}, {28, 63}, {28, 
   67}, {28, 72}, {28, 73}, {28, 74}, {28, 76}, {28, 84}, {28, 86}, {41, 41}, 
   {41, 75}, {41, 77}, {43, 61}, {43, 74}, {43, 76}, {44, 44}, {44, 61}, {44, 
   72}, {45, 45}, {46, 46}, {46, 63}, {46, 69}, {47, 47}, {53, 53}, {53, 71}, 
   {53, 75}, {58, 58}, {58, 61}, {58, 66}, {59, 59}, {59, 63}, {59, 67}, {61, 
   61}, {61, 76}, {62, 62}, {63, 63}, {63, 78}, {64, 64}, {74, 74}, {1, 1}, 
   {1, 2}, {1, 6}, {1, 9}, {1, 26}, {2, 1}, {2, 2}, {2, 6}, {2, 9}, {2, 18}, 
   {2, 20}, {2, 26}, {3, 3}, {3, 5}, {3, 7}, {3, 8}, {3, 10}, {3, 11}, {3, 
   13}, {3, 14}, {3, 15}, {3, 16}, {3, 17}, {3, 19}, {3, 23}, {3, 24}, {3, 
   28}, {3, 29}, {3, 30}, {3, 35}, {3, 40}, {3, 47}, {3, 48}, {3, 50}, {3, 
   52}, {3, 54}, {3, 55}, {3, 57}, {3, 58}, {3, 61}, {3, 65}, {3, 66}, {3, 
   68}, {3, 69}, {3, 70}, {3, 73}, {3, 74}, {3, 75}, {3, 76}, {3, 77}, {3, 
   79}, {3, 80}, {3, 82}, {3, 83}, {7, 7}, {7, 8}, {7, 19}, {7, 31}, {7, 32}, 
   {8, 7}, {8, 8}, {8, 19}, {8, 31}, {8, 32}, {8, 41}, {8, 46}, {8, 48}, {8, 
   55}, {8, 60}, {8, 73}, {8, 75}, {8, 77}, {8, 78}, {9, 9}, {9, 18}, {9, 
   20}, {11, 29}, {11, 35}, {11, 37}, {11, 38}, {11, 50}, {11, 57}, {11, 65}, 
   {11, 68}, {11, 70}, {11, 71}, {11, 73}, {11, 75}, {11, 77}, {11, 83}, {11, 
   85}, {13, 13}, {13, 14}, {13, 30}, {13, 48}, {13, 50}, {13, 57}, {13, 65}, 
   {13, 68}, {13, 70}, {13, 73}, {13, 75}, {13, 77}, {13, 81}, {13, 83}, {14, 
   13}, {14, 14}, {14, 30}, {14, 35}, {14, 36}, {14, 37}, {14, 38}, {14, 48}, 
   {14, 50}, {14, 51}, {14, 57}, {14, 65}, {14, 67}, {14, 68}, {14, 70}, {14, 
   71}, {14, 72}, {14, 73}, {14, 75}, {14, 77}, {14, 78}, {14, 81}, {14, 83}, 
   {14, 85}, {14, 86}, {19, 19}, {19, 41}, {19, 46}, {19, 48}, {19, 55}, {19, 
   60}, {19, 73}, {19, 75}, {19, 77}, {19, 78}, {20, 20}, {25, 35}, {25, 36}, 
   {25, 37}, {25, 38}, {25, 68}, {25, 70}, {25, 71}, {25, 72}, {25, 73}, {25, 
   75}, {29, 29}, {29, 35}, {29, 36}, {29, 37}, {29, 38}, {29, 50}, {29, 65}, 
   {29, 68}, {29, 71}, {29, 73}, {29, 75}, {29, 77}, {29, 83}, {29, 85}, {30, 
   30}, {30, 35}, {30, 36}, {30, 37}, {30, 38}, {30, 51}, {30, 67}, {30, 68}, 
   {30, 71}, {30, 72}, {30, 73}, {30, 75}, {30, 78}, {30, 85}, {30, 86}, {34, 
   34}, {35, 35}, {35, 36}, {35, 37}, {35, 68}, {35, 70}, {35, 73}, {35, 75}, 
   {36, 35}, {36, 36}, {36, 37}, {36, 38}, {36, 68}, {36, 71}, {36, 72}, {36, 
   73}, {36, 75}, {37, 35}, {37, 36}, {37, 37}, {37, 38}, {37, 68}, {37, 70}, 
   {37, 71}, {37, 72}, {37, 73}, {37, 75}, {38, 35}, {38, 36}, {38, 37}, {38, 
   38}, {38, 68}, {38, 70}, {38, 71}, {38, 72}, {38, 73}, {38, 75}, {48, 48}, 
   {48, 73}, {48, 75}, {48, 77}, {48, 78}, {56, 56}, {56, 67}, {56, 71}, {57, 
   57}, {57, 65}, {57, 70}, {3, 30}, {3, 31}, {7, 31}, {13, 30}, {14, 30}, 
   {14, 70}, {14, 75}, {14, 78}, {24, 37}, {25, 37}, {30, 30}, {31, 31}, {35, 
   37}, {35, 70}, {35, 75}, {36, 37}, {36, 70}, {36, 75}, {37, 37}, {43, 70}, 
   {43, 75}, {48, 75}, {48, 78}, {56, 75}, {56, 78}, {60, 75}, {60, 78}, {70, 
   70}, {70, 75}, {2, 1}, {2, 4}, {2, 6}, {2, 9}, {2, 12}, {2, 18}, {2, 20}, 
   {2, 22}, {3, 79}, {3, 80}, {7, 8}, {8, 46}, {8, 47}, {8, 63}, {8, 69}, {8, 
   73}, {8, 74}, {8, 78}, {10, 11}, {11, 38}, {13, 14}, {13, 29}, {13, 30}, 
   {13, 50}, {13, 56}, {13, 57}, {13, 65}, {13, 67}, {13, 68}, {13, 70}, {13, 
   71}, {13, 73}, {13, 77}, {13, 78}, {13, 81}, {13, 83}, {14, 81}, {14, 83}, 
   {14, 85}, {14, 86}, {15, 16}, {15, 28}, {15, 45}, {15, 47}, {15, 52}, {15, 
   58}, {15, 59}, {15, 61}, {15, 63}, {15, 66}, {15, 67}, {15, 69}, {15, 73}, 
   {15, 78}, {15, 81}, {15, 82}, {16, 46}, {16, 47}, {16, 58}, {16, 63}, {16, 
   69}, {16, 74}, {16, 78}, {16, 81}, {16, 86}, {17, 57}, {17, 58}, {19, 46}, 
   {19, 47}, {19, 63}, {19, 69}, {19, 73}, {19, 74}, {19, 78}, {23, 38}, {25, 
   38}, {27, 46}, {27, 47}, {27, 58}, {27, 63}, {27, 69}, {27, 74}, {27, 78}, 
   {27, 82}, {27, 84}, {29, 38}, {29, 57}, {29, 72}, {29, 73}, {29, 83}, {29, 
   85}, {35, 38}, {35, 72}, {35, 73}, {38, 38}, {45, 72}, {45, 73}, {46, 46}, 
   {46, 47}, {46, 63}, {46, 69}, {46, 73}, {46, 74}, {46, 78}, {47, 46}, {47, 
   47}, {47, 63}, {47, 69}, {47, 73}, {47, 74}, {47, 78}, {48, 73}, {48, 78}, 
   {51, 51}, {57, 57}, {58, 58}, {67, 67}, {67, 78}, {72, 72}, {72, 73}, {25, 
   42}, {42, 42}, {25, 44}, {44, 44}, {2, 1}, {2, 6}, {2, 9}, {2, 12}, {2, 
   18}, {2, 20}, {2, 26}, {3, 3}, {3, 8}, {3, 11}, {3, 14}, {3, 16}, {3, 23}, 
   {3, 24}, {3, 27}, {3, 29}, {3, 31}, {3, 35}, {3, 43}, {3, 47}, {3, 50}, 
   {3, 52}, {3, 57}, {3, 58}, {3, 60}, {3, 61}, {3, 63}, {3, 65}, {3, 66}, 
   {3, 68}, {3, 69}, {3, 70}, {3, 73}, {3, 75}, {3, 76}, {3, 77}, {3, 78}, 
   {3, 79}, {3, 81}, {3, 82}, {3, 83}, {4, 6}, {4, 22}, {4, 26}, {5, 5}, {5, 
   53}, {5, 56}, {5, 59}, {5, 60}, {6, 6}, {22, 22}, {22, 26}, {24, 23}, {24, 
   24}, {24, 25}, {24, 36}, {24, 37}, {24, 38}, {24, 42}, {24, 43}, {24, 44}, 
   {24, 45}, {24, 61}, {24, 68}, {24, 70}, {24, 71}, {24, 72}, {24, 73}, {24, 
   74}, {24, 75}, {24, 76}, {24, 85}, {32, 32}, {32, 39}, {32, 40}, {32, 52}, 
   {32, 65}, {32, 66}, {32, 69}, {32, 73}, {32, 76}, {32, 82}, {33, 33}, {33, 
   39}, {33, 40}, {33, 50}, {33, 65}, {33, 66}, {33, 68}, {33, 73}, {33, 77}, 
   {33, 83}, {39, 39}, {39, 40}, {39, 65}, {39, 66}, {39, 76}, {39, 77}, {40, 
   39}, {40, 40}, {40, 65}, {40, 66}, {40, 76}, {40, 77}, {54, 54}, {54, 68}, 
   {54, 76}, {55, 55}, {55, 69}, {55, 77}, {79, 79}, {79, 81}, {79, 82}, {79, 
   83}, {80, 80}, {80, 84}, {80, 85}, {80, 86}, {2, 9}, {8, 7}, {8, 8}, {8, 
   27}, {8, 31}, {8, 32}, {8, 39}, {8, 40}, {8, 41}, {8, 42}, {8, 43}, {8, 
   46}, {8, 47}, {8, 48}, {8, 55}, {8, 58}, {8, 60}, {8, 61}, {8, 63}, {8, 
   65}, {8, 66}, {8, 69}, {8, 70}, {8, 73}, {8, 74}, {8, 75}, {8, 76}, {8, 
   77}, {8, 78}, {8, 82}, {8, 84}, {9, 9}, {10, 10}, {10, 11}, {10, 17}, {10, 
   23}, {10, 24}, {10, 29}, {10, 33}, {10, 35}, {10, 40}, {10, 45}, {10, 54}, 
   {10, 57}, {10, 58}, {10, 61}, {10, 65}, {10, 66}, {10, 68}, {10, 70}, {10, 
   73}, {10, 74}, {10, 75}, {10, 76}, {10, 77}, {11, 10}, {11, 11}, {11, 17}, 
   {11, 23}, {11, 24}, {11, 25}, {11, 29}, {11, 33}, {11, 35}, {11, 36}, {11, 
   37}, {11, 38}, {11, 39}, {11, 40}, {11, 41}, {11, 42}, {11, 43}, {11, 44}, 
   {11, 45}, {11, 54}, {11, 57}, {11, 65}, {11, 66}, {11, 68}, {11, 70}, {11, 
   71}, {11, 72}, {11, 73}, {11, 74}, {11, 75}, {11, 77}, {11, 85}, {12, 12}, 
   {12, 18}, {12, 26}, {17, 17}, {17, 39}, {17, 41}, {17, 42}, {17, 57}, {17, 
   58}, {18, 18}, {19, 19}, {19, 41}, {19, 46}, {19, 48}, {19, 55}, {19, 60}, 
   {19, 73}, {19, 75}, {19, 77}, {19, 78}, {20, 20}, {22, 22}, {22, 26}, {23, 
   23}, {23, 24}, {23, 25}, {23, 36}, {23, 37}, {23, 38}, {23, 42}, {23, 43}, 
   {23, 44}, {23, 45}, {23, 61}, {23, 68}, {23, 70}, {23, 71}, {23, 72}, {23, 
   73}, {23, 74}, {23, 75}, {23, 76}, {23, 85}, {25, 23}, {25, 24}, {25, 25}, 
   {25, 36}, {25, 37}, {25, 38}, {25, 42}, {25, 43}, {25, 44}, {25, 45}, {25, 
   61}, {25, 68}, {25, 70}, {25, 71}, {25, 72}, {25, 73}, {25, 74}, {25, 75}, 
   {25, 76}, {25, 85}, {41, 41}, {53, 53}, {53, 71}, {53, 74}, {3, 14}, {3, 
   32}, {3, 50}, {3, 65}, {3, 68}, {3, 73}, {3, 77}, {3, 81}, {3, 83}, {5, 
   56}, {7, 32}, {13, 14}, {13, 50}, {13, 65}, {13, 68}, {13, 73}, {13, 77}, 
   {13, 81}, {13, 83}, {14, 36}, {14, 50}, {14, 65}, {14, 68}, {14, 73}, {14, 
   77}, {14, 81}, {14, 83}, {24, 36}, {30, 36}, {30, 56}, {30, 68}, {30, 73}, 
   {30, 85}, {30, 86}, {32, 32}, {35, 36}, {35, 68}, {35, 73}, {36, 36}, {37, 
   36}, {37, 68}, {37, 73}, {40, 65}, {40, 77}, {48, 73}, {48, 77}, {50, 50}, 
   {55, 73}, {55, 77}, {56, 56}, {65, 65}, {65, 77}, {68, 68}, {68, 73}, {79, 
   81}, {79, 83}, {80, 85}, {80, 86}, {3, 19}, {7, 19}, {8, 19}, {10, 29}, 
   {11, 29}, {11, 71}, {11, 75}, {11, 77}, {13, 29}, {19, 19}, {23, 36}, {23, 
   37}, {23, 38}, {23, 68}, {23, 70}, {23, 71}, {23, 72}, {25, 71}, {25, 75}, 
   {29, 29}, {35, 36}, {35, 37}, {35, 38}, {35, 68}, {35, 70}, {35, 72}, {35, 
   75}, {38, 36}, {38, 37}, {38, 38}, {38, 68}, {38, 70}, {38, 71}, {38, 72}, 
   {38, 75}, {41, 75}, {41, 77}, {48, 75}, {48, 77}, {57, 75}, {57, 77}, {71, 
   71}, {71, 75}, {46, 46}, {17, 42}, {17, 43}, {17, 61}, {17, 70}, {17, 74}, 
   {17, 75}, {17, 76}, {23, 42}, {23, 43}, {23, 61}, {23, 70}, {23, 74}, {23, 
   75}, {23, 76}, {25, 42}, {25, 43}, {25, 61}, {25, 70}, {25, 74}, {25, 75}, 
   {25, 76}, {41, 74}, {41, 75}, {42, 42}, {42, 43}, {42, 61}, {42, 70}, {42, 
   74}, {42, 75}, {42, 76}, {43, 42}, {43, 43}, {43, 61}, {43, 70}, {43, 74}, 
   {43, 75}, {43, 76}, {53, 74}, {53, 75}, {60, 74}, {60, 75}, {3, 16}, {3, 
   27}, {3, 33}, {3, 52}, {3, 66}, {3, 69}, {3, 73}, {3, 76}, {3, 81}, {3, 
   82}, {5, 59}, {10, 33}, {15, 16}, {15, 27}, {15, 52}, {15, 66}, {15, 69}, 
   {15, 73}, {15, 76}, {15, 81}, {15, 82}, {16, 44}, {16, 45}, {16, 52}, {16, 
   61}, {16, 66}, {16, 69}, {16, 72}, {16, 73}, {16, 74}, {16, 76}, {16, 81}, 
   {16, 82}, {24, 44}, {24, 45}, {24, 61}, {24, 72}, {24, 73}, {24, 74}, {24, 
   76}, {28, 44}, {28, 45}, {28, 59}, {28, 61}, {28, 72}, {28, 74}, {28, 76}, 
   {28, 84}, {28, 86}, {33, 33}, {40, 66}, {40, 76}, {44, 44}, {44, 45}, {44, 
   61}, {44, 72}, {44, 73}, {44, 74}, {44, 76}, {45, 44}, {45, 45}, {45, 61}, 
   {45, 72}, {45, 73}, {45, 74}, {45, 76}, {47, 69}, {47, 73}, {52, 52}, {54, 
   73}, {54, 76}, {59, 59}, {66, 66}, {66, 76}, {69, 69}, {69, 73}, {79, 81}, 
   {79, 82}, {80, 84}, {80, 86}, {39, 39}, {1, 1}, {1, 2}, {1, 4}, {1, 12}, 
   {1, 20}, {1, 26}, {3, 3}, {3, 7}, {3, 10}, {3, 13}, {3, 15}, {3, 17}, {3, 
   19}, {3, 40}, {3, 43}, {3, 47}, {3, 48}, {3, 55}, {3, 57}, {3, 58}, {3, 
   60}, {3, 61}, {3, 63}, {3, 65}, {3, 66}, {3, 69}, {3, 70}, {3, 73}, {3, 
   75}, {3, 76}, {3, 77}, {3, 78}, {5, 5}, {5, 53}, {5, 56}, {5, 59}, {5, 
   60}, {5, 63}, {5, 74}, {5, 78}, {6, 6}, {7, 7}, {8, 7}, {8, 8}, {8, 31}, 
   {8, 32}, {8, 41}, {8, 47}, {8, 48}, {8, 55}, {8, 60}, {8, 63}, {8, 69}, 
   {8, 73}, {8, 74}, {8, 75}, {8, 77}, {8, 78}, {9, 9}, {10, 17}, {10, 23}, 
   {10, 24}, {10, 35}, {10, 40}, {10, 41}, {10, 45}, {10, 53}, {10, 54}, {10, 
   57}, {10, 58}, {10, 61}, {10, 65}, {10, 66}, {10, 68}, {10, 70}, {10, 71}, 
   {10, 73}, {10, 74}, {10, 75}, {10, 76}, {10, 77}, {11, 29}, {11, 35}, {11, 
   37}, {11, 38}, {11, 50}, {11, 57}, {11, 65}, {11, 68}, {11, 70}, {11, 71}, 
   {11, 73}, {11, 75}, {11, 77}, {11, 83}, {11, 85}, {13, 13}, {13, 35}, {13, 
   48}, {14, 13}, {14, 14}, {14, 35}, {14, 37}, {14, 38}, {14, 48}, {14, 50}, 
   {14, 51}, {14, 57}, {14, 65}, {14, 67}, {14, 68}, {14, 70}, {14, 71}, {14, 
   72}, {14, 73}, {14, 75}, {14, 77}, {14, 78}, {14, 81}, {14, 83}, {14, 85}, 
   {14, 86}, {17, 17}, {17, 40}, {17, 41}, {17, 43}, {17, 57}, {17, 58}, {17, 
   61}, {17, 65}, {17, 66}, {17, 70}, {17, 74}, {17, 75}, {17, 76}, {17, 77}, 
   {18, 18}, {19, 19}, {19, 41}, {19, 47}, {19, 48}, {19, 55}, {19, 60}, {19, 
   63}, {19, 69}, {19, 73}, {19, 74}, {19, 75}, {19, 77}, {19, 78}, {20, 20}, 
   {22, 22}, {22, 26}, {23, 23}, {23, 24}, {23, 35}, {23, 43}, {23, 45}, {23, 
   53}, {23, 54}, {23, 68}, {23, 71}, {23, 73}, {23, 75}, {24, 23}, {24, 24}, 
   {24, 35}, {24, 43}, {24, 45}, {24, 53}, {24, 54}, {24, 68}, {24, 71}, {24, 
   73}, {24, 75}, {26, 22}, {26, 26}, {29, 29}, {29, 35}, {29, 37}, {29, 38}, 
   {29, 50}, {29, 57}, {29, 65}, {29, 68}, {29, 70}, {29, 71}, {29, 73}, {29, 
   75}, {29, 77}, {29, 83}, {29, 85}, {30, 30}, {30, 35}, {30, 36}, {30, 37}, 
   {30, 38}, {30, 51}, {30, 56}, {30, 67}, {30, 68}, {30, 71}, {30, 72}, {30, 
   73}, {30, 75}, {30, 78}, {30, 85}, {30, 86}, {34, 34}, {35, 35}, {36, 35}, 
   {36, 37}, {36, 38}, {36, 68}, {36, 70}, {36, 71}, {36, 72}, {36, 73}, {36, 
   75}, {37, 35}, {37, 37}, {37, 38}, {37, 68}, {37, 70}, {37, 71}, {37, 72}, 
   {37, 73}, {37, 75}, {38, 35}, {38, 37}, {38, 38}, {38, 68}, {38, 70}, {38, 
   71}, {38, 72}, {38, 73}, {38, 75}, {48, 48}, {56, 56}, {56, 67}, {56, 71}, 
   {56, 75}, {56, 78}, {57, 57}, {57, 65}, {57, 70}, {57, 75}, {57, 77}, {21, 
   21}, {23, 24}, {23, 25}, {23, 35}, {23, 36}, {23, 37}, {23, 38}, {23, 42}, 
   {23, 43}, {23, 44}, {23, 45}, {23, 53}, {23, 54}, {23, 68}, {23, 70}, {23, 
   71}, {23, 72}, {23, 73}, {23, 75}, {23, 85}, {24, 24}, {24, 25}, {24, 35}, 
   {24, 36}, {24, 37}, {24, 38}, {24, 42}, {24, 43}, {24, 44}, {24, 45}, {24, 
   53}, {24, 54}, {24, 68}, {24, 70}, {24, 71}, {24, 72}, {24, 73}, {24, 75}, 
   {24, 85}, {25, 24}, {25, 25}, {25, 35}, {25, 36}, {25, 37}, {25, 38}, {25, 
   42}, {25, 43}, {25, 44}, {25, 45}, {25, 53}, {25, 54}, {25, 68}, {25, 70}, 
   {25, 71}, {25, 72}, {25, 73}, {25, 75}, {25, 85}, {26, 22}, {26, 26}, {31, 
   31}, {31, 42}, {31, 43}, {31, 61}, {31, 63}, {31, 70}, {31, 74}, {31, 76}, 
   {31, 78}, {31, 84}, {42, 42}, {42, 43}, {42, 70}, {42, 74}, {42, 75}, {42, 
   76}, {43, 42}, {43, 43}, {43, 70}, {43, 74}, {43, 75}, {43, 76}, {60, 60}, 
   {60, 63}, {60, 75}, {1, 1}, {1, 2}, {1, 6}, {1, 12}, {1, 20}, {2, 1}, {2, 
   2}, {2, 6}, {2, 12}, {2, 18}, {2, 20}, {2, 22}, {3, 3}, {3, 5}, {3, 7}, 
   {3, 8}, {3, 10}, {3, 11}, {3, 13}, {3, 14}, {3, 15}, {3, 16}, {3, 17}, {3, 
   19}, {3, 23}, {3, 24}, {3, 28}, {3, 29}, {3, 30}, {3, 35}, {3, 40}, {3, 
   47}, {3, 48}, {3, 50}, {3, 52}, {3, 54}, {3, 55}, {3, 57}, {3, 58}, {3, 
   61}, {3, 65}, {3, 66}, {3, 68}, {3, 69}, {3, 70}, {3, 73}, {3, 74}, {3, 
   75}, {3, 76}, {3, 77}, {3, 79}, {3, 80}, {3, 82}, {3, 83}, {8, 27}, {8, 
   47}, {8, 52}, {8, 58}, {8, 61}, {8, 63}, {8, 66}, {8, 69}, {8, 73}, {8, 
   74}, {8, 78}, {8, 82}, {8, 84}, {10, 10}, {10, 11}, {10, 33}, {10, 41}, 
   {10, 53}, {10, 71}, {10, 74}, {10, 77}, {11, 10}, {11, 11}, {11, 24}, {11, 
   25}, {11, 33}, {11, 35}, {11, 36}, {11, 37}, {11, 38}, {11, 41}, {11, 42}, 
   {11, 43}, {11, 44}, {11, 45}, {11, 54}, {11, 68}, {11, 70}, {11, 71}, {11, 
   72}, {11, 73}, {11, 74}, {11, 75}, {11, 77}, {11, 85}, {12, 12}, {12, 18}, 
   {12, 22}, {15, 15}, {15, 16}, {15, 27}, {15, 28}, {15, 47}, {15, 52}, {15, 
   58}, {15, 61}, {15, 66}, {15, 69}, {15, 73}, {15, 74}, {15, 81}, {15, 82}, 
   {16, 15}, {16, 16}, {16, 27}, {16, 28}, {16, 44}, {16, 45}, {16, 46}, {16, 
   47}, {16, 51}, {16, 58}, {16, 61}, {16, 63}, {16, 66}, {16, 67}, {16, 69}, 
   {16, 72}, {16, 73}, {16, 74}, {16, 76}, {16, 78}, {16, 81}, {16, 84}, {16, 
   86}, {21, 21}, {23, 24}, {23, 25}, {23, 35}, {23, 36}, {23, 37}, {23, 38}, 
   {23, 42}, {23, 43}, {23, 44}, {23, 45}, {23, 53}, {23, 54}, {23, 68}, {23, 
   70}, {23, 71}, {23, 72}, {23, 73}, {23, 75}, {23, 85}, {24, 24}, {24, 25}, 
   {24, 35}, {24, 36}, {24, 37}, {24, 38}, {24, 42}, {24, 43}, {24, 44}, {24, 
   45}, {24, 53}, {24, 54}, {24, 68}, {24, 70}, {24, 71}, {24, 72}, {24, 73}, 
   {24, 75}, {24, 85}, {25, 24}, {25, 25}, {25, 35}, {25, 36}, {25, 37}, {25, 
   38}, {25, 42}, {25, 43}, {25, 44}, {25, 45}, {25, 53}, {25, 54}, {25, 68}, 
   {25, 70}, {25, 71}, {25, 72}, {25, 73}, {25, 75}, {25, 85}, {26, 22}, {26, 
   26}, {27, 27}, {27, 46}, {27, 47}, {27, 52}, {27, 61}, {27, 63}, {27, 66}, 
   {27, 69}, {27, 73}, {27, 74}, {27, 78}, {27, 82}, {27, 84}, {28, 28}, {28, 
   44}, {28, 45}, {28, 51}, {28, 61}, {28, 63}, {28, 67}, {28, 72}, {28, 73}, 
   {28, 74}, {28, 76}, {28, 84}, {28, 86}, {44, 44}, {44, 45}, {44, 72}, {44, 
   73}, {44, 74}, {44, 76}, {45, 44}, {45, 45}, {45, 72}, {45, 73}, {45, 74}, 
   {45, 76}, {46, 46}, {46, 47}, {46, 69}, {46, 73}, {46, 74}, {46, 78}, {47, 
   46}, {47, 47}, {47, 69}, {47, 73}, {47, 74}, {47, 78}, {58, 58}, {58, 61}, 
   {58, 66}, {59, 59}, {59, 63}, {59, 67}, {2, 12}, {2, 22}, {2, 26}, {7, 7}, 
   {7, 8}, {7, 17}, {7, 27}, {7, 31}, {7, 32}, {7, 40}, {7, 43}, {7, 47}, {7, 
   48}, {7, 55}, {7, 57}, {7, 58}, {7, 60}, {7, 61}, {7, 63}, {7, 65}, {7, 
   66}, {7, 69}, {7, 70}, {7, 73}, {7, 75}, {7, 76}, {7, 77}, {7, 78}, {8, 
   7}, {8, 8}, {8, 17}, {8, 27}, {8, 31}, {8, 32}, {8, 39}, {8, 40}, {8, 41}, 
   {8, 42}, {8, 43}, {8, 47}, {8, 48}, {8, 55}, {8, 58}, {8, 60}, {8, 61}, 
   {8, 63}, {8, 65}, {8, 66}, {8, 69}, {8, 70}, {8, 73}, {8, 75}, {8, 76}, 
   {8, 77}, {8, 78}, {9, 9}, {9, 18}, {9, 20}, {11, 10}, {11, 11}, {11, 23}, 
   {11, 24}, {11, 25}, {11, 29}, {11, 33}, {11, 35}, {11, 36}, {11, 37}, {11, 
   38}, {11, 39}, {11, 40}, {11, 41}, {11, 42}, {11, 43}, {11, 44}, {11, 45}, 
   {11, 54}, {11, 57}, {11, 65}, {11, 66}, {11, 68}, {11, 70}, {11, 71}, {11, 
   72}, {11, 73}, {11, 74}, {11, 75}, {11, 77}, {11, 83}, {11, 85}, {12, 12}, 
   {12, 22}, {12, 26}, {17, 17}, {17, 39}, {17, 41}, {17, 42}, {17, 57}, {17, 
   58}, {18, 18}, {7, 27}, {8, 27}, {15, 27}, {16, 27}, {27, 27}, {3, 28}, 
   {15, 28}, {16, 28}, {28, 28}, {7, 17}, {8, 17}, {10, 17}, {11, 17}, {17, 
   17}, {8, 49}, {8, 62}, {8, 64}, {11, 21}, {21, 23}, {21, 24}, {21, 25}, 
   {21, 35}, {21, 36}, {21, 37}, {21, 38}, {21, 42}, {21, 43}, {21, 44}, {21, 
   45}, {21, 53}, {21, 54}, {21, 68}, {21, 70}, {21, 71}, {21, 72}, {21, 73}, 
   {21, 75}, {21, 85}, {23, 21}, {24, 21}, {25, 21}, {27, 49}, {27, 62}, {27, 
   64}, {28, 49}, {28, 62}, {28, 64}, {43, 62}, {44, 62}, {46, 64}, {58, 62}, 
   {59, 64}, {61, 62}, {62, 61}, {62, 76}, {63, 64}, {64, 63}, {64, 78}, {3, 
   21}, {10, 21}, {16, 49}, {16, 62}, {16, 64}, {21, 24}, {21, 25}, {21, 35}, 
   {21, 36}, {21, 37}, {21, 38}, {21, 42}, {21, 43}, {21, 44}, {21, 45}, {21, 
   53}, {21, 54}, {21, 68}, {21, 70}, {21, 71}, {21, 72}, {21, 73}, {21, 75}, 
   {21, 85}, {23, 21}, {24, 21}, {25, 21}, {27, 49}, {27, 62}, {27, 64}, {28, 
   49}, {28, 62}, {28, 64}, {31, 49}, {31, 62}, {31, 64}, {42, 62}, {45, 62}, 
   {46, 64}, {47, 64}, {49, 61}, {49, 63}, {49, 84}, {59, 64}, {61, 62}, {62, 
   61}, {62, 74}, {64, 74}, {64, 78}, {34, 35}, {34, 36}, {34, 37}, {34, 38}, 
   {34, 68}, {34, 70}, {34, 71}, {34, 72}, {34, 73}, {34, 75}, {34, 85}, {36, 
   34}, {25, 34}, {34, 36}, {34, 38}, {34, 68}, {34, 70}, {34, 71}, {34, 72}, 
   {36, 34}, {37, 34}, {38, 34}, {21, 24}, {21, 25}, {21, 35}, {21, 36}, {21, 
   37}, {21, 38}, {21, 42}, {21, 43}, {21, 44}, {21, 45}, {21, 53}, {21, 54}, 
   {21, 68}, {21, 70}, {21, 71}, {21, 72}, {21, 73}, {21, 75}, {21, 85}, {23, 
   21}, {24, 21}, {25, 21}, {31, 49}, {31, 62}, {31, 64}, {42, 62}, {43, 62}, 
   {60, 64}, {3, 21}, {8, 49}, {8, 62}, {8, 64}, {10, 21}, {11, 21}, {16, 
   49}, {16, 62}, {16, 64}, {21, 24}, {21, 25}, {21, 35}, {21, 36}, {21, 37}, 
   {21, 38}, {21, 42}, {21, 43}, {21, 44}, {21, 45}, {21, 53}, {21, 54}, {21, 
   68}, {21, 70}, {21, 71}, {21, 72}, {21, 73}, {21, 75}, {21, 85}, {23, 21}, 
   {24, 21}, {25, 21}, {27, 49}, {27, 62}, {27, 64}, {28, 49}, {28, 62}, {28, 
   64}, {44, 62}, {45, 62}, {46, 64}, {47, 64}, {58, 62}, {59, 64}, {34, 37}, 
   {34, 38}, {34, 68}, {34, 70}, {34, 71}, {34, 72}, {34, 73}, {34, 75}, {36, 
   34}, {37, 34}, {38, 34}, {1, 3}, {1, 5}, {1, 7}, {1, 10}, {1, 11}, {1, 
   13}, {1, 15}, {1, 16}, {1, 17}, {1, 23}, {1, 24}, {1, 28}, {1, 30}, {1, 
   31}, {1, 32}, {1, 35}, {1, 40}, {1, 47}, {1, 50}, {1, 51}, {1, 52}, {1, 
   54}, {1, 55}, {1, 57}, {1, 58}, {1, 61}, {1, 65}, {1, 66}, {1, 67}, {1, 
   68}, {1, 69}, {1, 70}, {1, 72}, {1, 73}, {1, 74}, {1, 75}, {1, 76}, {1, 
   77}, {1, 78}, {1, 79}, {1, 80}, {1, 81}, {1, 82}, {1, 83}, {1, 86}, {2, 
   3}, {2, 5}, {2, 8}, {2, 10}, {2, 11}, {2, 14}, {2, 15}, {2, 16}, {2, 17}, 
   {2, 23}, {2, 24}, {2, 28}, {2, 29}, {2, 31}, {2, 32}, {2, 37}, {2, 38}, 
   {2, 40}, {2, 41}, {2, 46}, {2, 47}, {2, 51}, {2, 52}, {2, 54}, {2, 55}, 
   {2, 56}, {2, 57}, {2, 58}, {2, 60}, {2, 61}, {2, 65}, {2, 66}, {2, 67}, 
   {2, 68}, {2, 69}, {2, 70}, {2, 71}, {2, 72}, {2, 73}, {2, 74}, {2, 75}, 
   {2, 76}, {2, 77}, {2, 78}, {2, 79}, {2, 80}, {2, 81}, {2, 82}, {2, 86}, 
   {3, 1}, {3, 2}, {3, 6}, {3, 18}, {3, 20}, {3, 26}, {4, 30}, {4, 36}, {4, 
   51}, {4, 56}, {4, 68}, {4, 70}, {4, 73}, {4, 78}, {4, 85}, {4, 86}, {6, 
   56}, {6, 67}, {6, 71}, {7, 9}, {7, 18}, {7, 20}, {8, 9}, {8, 18}, {8, 20}, 
   {9, 7}, {9, 8}, {9, 31}, {9, 32}, {9, 41}, {9, 46}, {9, 48}, {9, 55}, {9, 
   57}, {9, 60}, {9, 65}, {9, 70}, {9, 73}, {9, 75}, {9, 77}, {9, 78}, {12, 
   29}, {12, 38}, {12, 50}, {12, 57}, {12, 71}, {12, 72}, {12, 73}, {12, 77}, 
   {12, 83}, {12, 85}, {18, 57}, {18, 65}, {18, 70}, {19, 20}, {20, 19}, {20, 
   41}, {20, 46}, {20, 48}, {20, 55}, {20, 60}, {20, 73}, {20, 75}, {20, 77}, 
   {20, 78}, {22, 35}, {22, 36}, {22, 37}, {22, 38}, {22, 68}, {22, 70}, {22, 
   71}, {22, 72}, {22, 73}, {22, 75}, {26, 35}, {26, 37}, {26, 38}, {26, 68}, 
   {26, 70}, {26, 71}, {26, 72}, {26, 73}, {26, 75}, {2, 10}, {2, 11}, {2, 
   17}, {2, 23}, {2, 24}, {2, 25}, {2, 29}, {2, 33}, {2, 35}, {2, 36}, {2, 
   37}, {2, 38}, {2, 39}, {2, 40}, {2, 41}, {2, 42}, {2, 43}, {2, 44}, {2, 
   45}, {2, 54}, {2, 57}, {2, 58}, {2, 65}, {2, 66}, {2, 68}, {2, 70}, {2, 
   71}, {2, 72}, {2, 73}, {2, 74}, {2, 75}, {2, 77}, {2, 83}, {2, 85}, {7, 
   9}, {7, 18}, {7, 20}, {8, 9}, {8, 18}, {8, 20}, {9, 7}, {9, 8}, {9, 27}, 
   {9, 31}, {9, 32}, {9, 39}, {9, 40}, {9, 41}, {9, 42}, {9, 43}, {9, 47}, 
   {9, 48}, {9, 55}, {9, 57}, {9, 58}, {9, 60}, {9, 61}, {9, 63}, {9, 65}, 
   {9, 66}, {9, 69}, {9, 70}, {9, 73}, {9, 75}, {9, 76}, {9, 77}, {9, 78}, 
   {11, 12}, {11, 18}, {11, 22}, {11, 26}, {12, 10}, {12, 11}, {12, 17}, {12, 
   23}, {12, 24}, {12, 25}, {12, 29}, {12, 33}, {12, 35}, {12, 36}, {12, 37}, 
   {12, 38}, {12, 39}, {12, 40}, {12, 41}, {12, 42}, {12, 43}, {12, 44}, {12, 
   45}, {12, 54}, {12, 57}, {12, 58}, {12, 65}, {12, 66}, {12, 68}, {12, 70}, 
   {12, 71}, {12, 72}, {12, 73}, {12, 74}, {12, 75}, {12, 77}, {12, 83}, {12, 
   85}, {17, 18}, {18, 17}, {18, 39}, {18, 41}, {18, 42}, {18, 57}, {18, 58}, 
   {1, 5}, {1, 24}, {1, 28}, {1, 30}, {1, 31}, {1, 32}, {1, 33}, {1, 40}, {1, 
   50}, {1, 52}, {1, 54}, {1, 55}, {1, 65}, {1, 66}, {1, 68}, {1, 69}, {1, 
   73}, {1, 76}, {1, 77}, {1, 79}, {1, 80}, {1, 81}, {1, 82}, {1, 83}, {2, 
   3}, {2, 5}, {2, 8}, {2, 11}, {2, 14}, {2, 16}, {2, 23}, {2, 24}, {2, 27}, 
   {2, 29}, {2, 31}, {2, 32}, {2, 33}, {2, 35}, {2, 36}, {2, 39}, {2, 40}, 
   {2, 42}, {2, 43}, {2, 44}, {2, 45}, {2, 47}, {2, 53}, {2, 54}, {2, 55}, 
   {2, 56}, {2, 57}, {2, 58}, {2, 59}, {2, 60}, {2, 63}, {2, 65}, {2, 66}, 
   {2, 68}, {2, 69}, {2, 70}, {2, 72}, {2, 73}, {2, 74}, {2, 75}, {2, 77}, 
   {2, 78}, {2, 79}, {2, 80}, {2, 81}, {2, 82}, {2, 83}, {2, 84}, {2, 85}, 
   {2, 86}, {3, 1}, {3, 4}, {3, 6}, {3, 9}, {3, 12}, {3, 18}, {3, 20}, {3, 
   22}, {3, 26}, {4, 23}, {4, 24}, {4, 25}, {4, 28}, {4, 30}, {4, 36}, {4, 
   37}, {4, 38}, {4, 42}, {4, 44}, {4, 45}, {4, 53}, {4, 54}, {4, 56}, {4, 
   59}, {4, 61}, {4, 68}, {4, 70}, {4, 71}, {4, 72}, {4, 73}, {4, 74}, {4, 
   75}, {4, 76}, {4, 78}, {4, 84}, {4, 85}, {4, 86}, {5, 6}, {6, 5}, {6, 53}, 
   {6, 56}, {6, 59}, {6, 60}, {6, 63}, {6, 75}, {9, 31}, {9, 32}, {9, 39}, 
   {9, 40}, {9, 42}, {9, 43}, {9, 52}, {9, 55}, {9, 60}, {9, 61}, {9, 65}, 
   {9, 66}, {9, 70}, {9, 73}, {9, 74}, {9, 76}, {9, 78}, {9, 82}, {9, 84}, 
   {12, 23}, {12, 24}, {12, 25}, {12, 33}, {12, 37}, {12, 38}, {12, 39}, {12, 
   40}, {12, 42}, {12, 44}, {12, 50}, {12, 53}, {12, 54}, {12, 65}, {12, 66}, 
   {12, 68}, {12, 71}, {12, 73}, {12, 75}, {12, 77}, {12, 83}, {18, 39}, {18, 
   40}, {18, 42}, {18, 43}, {18, 65}, {18, 66}, {18, 70}, {18, 74}, {18, 75}, 
   {18, 76}, {18, 77}, {20, 55}, {20, 60}, {20, 63}, {20, 69}, {20, 75}, {20, 
   77}, {22, 24}, {22, 36}, {22, 42}, {22, 43}, {22, 44}, {22, 45}, {22, 53}, 
   {22, 54}, {22, 61}, {22, 68}, {22, 70}, {22, 72}, {22, 73}, {22, 74}, {22, 
   75}, {22, 76}, {22, 85}, {23, 22}, {23, 26}, {24, 26}, {25, 22}, {25, 26}, 
   {26, 23}, {26, 24}, {26, 35}, {26, 36}, {26, 37}, {26, 42}, {26, 43}, {26, 
   44}, {26, 45}, {26, 53}, {26, 54}, {26, 68}, {26, 70}, {26, 71}, {26, 72}, 
   {26, 74}, {26, 75}, {26, 76}, {26, 85}, {1, 3}, {1, 5}, {1, 7}, {1, 8}, 
   {1, 10}, {1, 13}, {1, 14}, {1, 15}, {1, 17}, {1, 19}, {1, 23}, {1, 24}, 
   {1, 28}, {1, 29}, {1, 30}, {1, 33}, {1, 35}, {1, 40}, {1, 41}, {1, 45}, 
   {1, 48}, {1, 50}, {1, 51}, {1, 52}, {1, 53}, {1, 54}, {1, 55}, {1, 57}, 
   {1, 58}, {1, 61}, {1, 65}, {1, 66}, {1, 67}, {1, 68}, {1, 69}, {1, 70}, 
   {1, 71}, {1, 72}, {1, 73}, {1, 74}, {1, 75}, {1, 76}, {1, 77}, {1, 78}, 
   {1, 79}, {1, 80}, {1, 81}, {1, 82}, {1, 83}, {1, 86}, {2, 3}, {2, 5}, {2, 
   8}, {2, 11}, {2, 13}, {2, 14}, {2, 16}, {2, 23}, {2, 24}, {2, 27}, {2, 
   29}, {2, 30}, {2, 31}, {2, 32}, {2, 33}, {2, 35}, {2, 36}, {2, 37}, {2, 
   38}, {2, 39}, {2, 40}, {2, 42}, {2, 43}, {2, 44}, {2, 45}, {2, 47}, {2, 
   48}, {2, 50}, {2, 51}, {2, 53}, {2, 54}, {2, 55}, {2, 57}, {2, 58}, {2, 
   59}, {2, 60}, {2, 63}, {2, 65}, {2, 66}, {2, 67}, {2, 68}, {2, 69}, {2, 
   70}, {2, 71}, {2, 72}, {2, 73}, {2, 74}, {2, 75}, {2, 77}, {2, 78}, {2, 
   79}, {2, 80}, {2, 81}, {2, 82}, {2, 83}, {2, 84}, {2, 85}, {2, 86}, {3, 
   1}, {3, 2}, {3, 6}, {3, 18}, {3, 20}, {3, 26}, {4, 23}, {4, 24}, {4, 25}, 
   {4, 28}, {4, 37}, {4, 38}, {4, 42}, {4, 44}, {4, 45}, {4, 51}, {4, 53}, 
   {4, 54}, {4, 59}, {4, 61}, {4, 68}, {4, 71}, {4, 72}, {4, 73}, {4, 74}, 
   {4, 75}, {4, 76}, {4, 84}, {4, 86}, {6, 53}, {6, 59}, {6, 63}, {6, 67}, 
   {6, 71}, {6, 74}, {8, 9}, {8, 18}, {8, 20}, {9, 7}, {9, 8}, {9, 17}, {9, 
   19}, {9, 31}, {9, 32}, {9, 39}, {9, 40}, {9, 41}, {9, 42}, {9, 43}, {9, 
   47}, {9, 48}, {9, 52}, {9, 55}, {9, 57}, {9, 58}, {9, 60}, {9, 61}, {9, 
   63}, {9, 65}, {9, 66}, {9, 69}, {9, 70}, {9, 73}, {9, 75}, {9, 76}, {9, 
   77}, {9, 78}, {9, 82}, {9, 84}, {10, 18}, {10, 22}, {10, 26}, {12, 23}, 
   {12, 24}, {12, 25}, {12, 29}, {12, 33}, {12, 37}, {12, 38}, {12, 39}, {12, 
   40}, {12, 42}, {12, 44}, {12, 53}, {12, 54}, {12, 57}, {12, 65}, {12, 66}, 
   {12, 68}, {12, 71}, {12, 72}, {12, 73}, {12, 75}, {12, 85}, {17, 18}, {18, 
   17}, {18, 39}, {18, 41}, {18, 42}, {18, 57}, {18, 58}, {18, 61}, {18, 66}, 
   {19, 20}, {20, 19}, {20, 41}, {20, 47}, {20, 48}, {20, 55}, {20, 60}, {20, 
   69}, {20, 73}, {20, 74}, {20, 75}, {20, 77}, {20, 78}, {22, 23}, {22, 36}, 
   {22, 37}, {22, 38}, {22, 42}, {22, 43}, {22, 44}, {22, 45}, {22, 53}, {22, 
   54}, {22, 61}, {22, 68}, {22, 70}, {22, 71}, {22, 72}, {22, 73}, {22, 74}, 
   {22, 75}, {22, 76}, {22, 85}, {23, 26}, {24, 22}, {24, 26}, {25, 22}, {25, 
   26}, {26, 23}, {26, 24}, {26, 35}, {26, 36}, {26, 37}, {26, 38}, {26, 42}, 
   {26, 43}, {26, 44}, {26, 45}, {26, 53}, {26, 54}, {26, 70}, {26, 71}, {26, 
   72}, {26, 73}, {26, 74}, {26, 76}, {26, 85}, {4, 31}, {4, 42}, {4, 43}, 
   {4, 60}, {4, 61}, {4, 70}, {4, 74}, {4, 76}, {4, 78}, {4, 84}, {6, 60}, 
   {6, 63}, {6, 75}, {9, 31}, {9, 42}, {9, 43}, {9, 60}, {9, 61}, {9, 70}, 
   {9, 74}, {9, 76}, {9, 78}, {9, 84}, {18, 42}, {18, 43}, {18, 70}, {18, 
   74}, {18, 75}, {18, 76}, {20, 60}, {20, 63}, {20, 75}, {22, 42}, {22, 43}, 
   {22, 70}, {22, 74}, {22, 75}, {22, 76}, {23, 22}, {23, 26}, {24, 22}, {24, 
   26}, {25, 22}, {25, 26}, {26, 24}, {26, 25}, {26, 35}, {26, 36}, {26, 37}, 
   {26, 38}, {26, 42}, {26, 43}, {26, 44}, {26, 45}, {26, 53}, {26, 54}, {26, 
   68}, {26, 70}, {26, 71}, {26, 72}, {26, 73}, {26, 74}, {26, 75}, {26, 76}, 
   {26, 85}, {1, 3}, {1, 5}, {1, 7}, {1, 8}, {1, 10}, {1, 13}, {1, 14}, {1, 
   15}, {1, 17}, {1, 19}, {1, 23}, {1, 24}, {1, 28}, {1, 29}, {1, 30}, {1, 
   33}, {1, 35}, {1, 40}, {1, 41}, {1, 45}, {1, 48}, {1, 50}, {1, 51}, {1, 
   52}, {1, 53}, {1, 54}, {1, 55}, {1, 57}, {1, 58}, {1, 61}, {1, 65}, {1, 
   66}, {1, 67}, {1, 68}, {1, 69}, {1, 70}, {1, 71}, {1, 72}, {1, 73}, {1, 
   74}, {1, 75}, {1, 76}, {1, 77}, {1, 78}, {1, 79}, {1, 80}, {1, 81}, {1, 
   82}, {1, 83}, {1, 86}, {2, 3}, {2, 5}, {2, 7}, {2, 8}, {2, 11}, {2, 13}, 
   {2, 14}, {2, 16}, {2, 17}, {2, 19}, {2, 23}, {2, 24}, {2, 25}, {2, 29}, 
   {2, 30}, {2, 33}, {2, 35}, {2, 36}, {2, 37}, {2, 38}, {2, 40}, {2, 41}, 
   {2, 42}, {2, 43}, {2, 44}, {2, 45}, {2, 46}, {2, 47}, {2, 48}, {2, 50}, 
   {2, 51}, {2, 54}, {2, 55}, {2, 57}, {2, 58}, {2, 59}, {2, 61}, {2, 63}, 
   {2, 65}, {2, 66}, {2, 67}, {2, 68}, {2, 69}, {2, 70}, {2, 71}, {2, 72}, 
   {2, 73}, {2, 75}, {2, 76}, {2, 77}, {2, 78}, {2, 79}, {2, 80}, {2, 81}, 
   {2, 83}, {2, 85}, {2, 86}, {3, 1}, {3, 2}, {3, 6}, {3, 18}, {3, 20}, {3, 
   26}, {4, 28}, {4, 44}, {4, 45}, {4, 51}, {4, 59}, {4, 61}, {4, 72}, {4, 
   73}, {4, 74}, {4, 76}, {4, 84}, {4, 86}, {6, 59}, {6, 63}, {6, 67}, {9, 
   27}, {9, 46}, {9, 47}, {9, 52}, {9, 58}, {9, 63}, {9, 69}, {9, 73}, {9, 
   74}, {9, 78}, {9, 82}, {9, 84}, {10, 12}, {10, 18}, {10, 26}, {11, 12}, 
   {11, 18}, {11, 22}, {11, 26}, {12, 10}, {12, 11}, {12, 24}, {12, 25}, {12, 
   33}, {12, 35}, {12, 36}, {12, 37}, {12, 38}, {12, 41}, {12, 42}, {12, 43}, 
   {12, 44}, {12, 45}, {12, 53}, {12, 54}, {12, 58}, {12, 61}, {12, 66}, {12, 
   68}, {12, 70}, {12, 71}, {12, 72}, {12, 73}, {12, 74}, {12, 75}, {12, 76}, 
   {12, 77}, {12, 85}, {18, 58}, {18, 61}, {18, 66}, {20, 46}, {20, 47}, {20, 
   69}, {20, 73}, {20, 74}, {20, 78}, {22, 44}, {22, 45}, {22, 72}, {22, 73}, 
   {22, 74}, {22, 76}, {23, 22}, {23, 26}, {24, 22}, {24, 26}, {25, 22}, {25, 
   26}, {26, 24}, {26, 25}, {26, 35}, {26, 36}, {26, 37}, {26, 38}, {26, 42}, 
   {26, 43}, {26, 44}, {26, 45}, {26, 53}, {26, 54}, {26, 68}, {26, 70}, {26, 
   71}, {26, 72}, {26, 73}, {26, 74}, {26, 75}, {26, 76}, {26, 85}, {4, 49}, 
   {6, 64}, {9, 49}, {18, 62}, {20, 64}, {21, 22}, {21, 26}, {22, 62}, {26, 
   21}, {26, 62}, {21, 21}, {49, 49}, {62, 62}, {64, 64}, {1, 1}, {2, 2}, {4, 
   4}, {6, 6}, {9, 9}, {12, 12}, {18, 18}, {20, 20}, {22, 22}, {26, 26}, {34, 
   34}, {2, 22}, {2, 26}, {4, 22}, {4, 26}, {12, 22}, {12, 26}, {22, 22}, 
   {22, 26}, {25, 23}, {25, 24}, {25, 25}, {25, 37}, {25, 38}, {25, 42}, {25, 
   44}, {25, 53}, {25, 54}, {25, 68}, {25, 71}, {25, 73}, {25, 75}, {26, 22}, 
   {26, 26}, {1, 4}, {1, 6}, {1, 26}, {3, 5}, {3, 24}, {3, 28}, {3, 30}, {3, 
   31}, {3, 54}, {3, 68}, {3, 73}, {3, 80}, {4, 4}, {4, 6}, {4, 26}, {25, 
   34}, {1, 5}, {1, 24}, {1, 28}, {1, 30}, {1, 31}, {1, 54}, {1, 68}, {1, 
   73}, {1, 80}, {3, 4}, {3, 6}, {3, 26}, {4, 5}, {4, 24}, {4, 28}, {4, 30}, 
   {4, 31}, {4, 54}, {4, 68}, {4, 73}, {4, 80}, {2, 23}, {2, 24}, {2, 25}, 
   {2, 37}, {2, 38}, {2, 42}, {2, 44}, {2, 53}, {2, 54}, {2, 68}, {2, 71}, 
   {2, 73}, {2, 75}, {4, 23}, {4, 24}, {4, 25}, {4, 37}, {4, 38}, {4, 42}, 
   {4, 44}, {4, 53}, {4, 54}, {4, 68}, {4, 71}, {4, 73}, {4, 75}, {12, 23}, 
   {12, 24}, {12, 25}, {12, 37}, {12, 38}, {12, 42}, {12, 44}, {12, 53}, {12, 
   54}, {12, 68}, {12, 71}, {12, 73}, {12, 75}, {22, 23}, {22, 24}, {22, 25}, 
   {22, 37}, {22, 38}, {22, 42}, {22, 44}, {22, 53}, {22, 54}, {22, 68}, {22, 
   71}, {22, 73}, {22, 75}, {25, 22}, {25, 26}, {26, 23}, {26, 24}, {26, 25}, 
   {26, 37}, {26, 38}, {26, 42}, {26, 44}, {26, 53}, {26, 54}, {26, 68}, {26, 
   71}, {26, 73}, {26, 75}, {2, 34}, {4, 34}, {12, 34}, {22, 34}, {26, 34}}}, 
  {-1, 2, -1, -1, 1, 2, 1, 6, -2, 2, 2, 1, 3/2, 1/4, 3, -1/2, -3/2, 3/4, 5/4, 
   -1/4, 3/2, 1, 1, -1, 1, 2, 1, 6, -3, 3, -3, 3, 1, -2, 2, -2, 1, 6, 2, -3, 
   -2, 1, -3/2, 1/4, -1/2, 3/4, -3/2, -1/4, 5/4, 2, -2, -3/2, 1/4, -1/2, 3/4, 
   5/4, -3/2, -1/4, -1, 2, 1, -1, -1, -1, -1, 1, -1, -2, 1/2, 2, 5/2, 3/2, 
   -9/4, -3/2, 9/4, 3/2, -3/4, -9/4, -2, -1, -3/2, 3/4, -1, 3, -1/2, 1/2, -1, 
   1/4, -1/2, -3/4, -1/4, 1, -1, 1, 1, -1, -3/2, -3/2, 3/2, 3/2, -1, -1/2, 1, 
   1/2, -1/2, 1, -3, 1, -3/4, -3/4, 1/2, -1/4, 3/4, -1/2, -1, 1, -1, 3/2, 
   -3/4, -3, -1/2, 1/2, 3/4, -3/4, -1/4, -1/2, 1, -3, -2, -1, 1, 3/2, -3/2, 
   -3, 3/2, 3/2, 2, -1, 1/2, 2, 3/2, 1/2, -3/4, -3/2, 3/4, 3/2, -9/4, -3/4, 
   -2, 1/2, 2, 5/2, -1/2, -9/4, -3/2, 9/4, 3/2, -3/4, -9/4, -2, -3/2, 1/4, 
   -1/4, 1/4, -1/2, -1/4, -3, 1/2, -3/2, -3/2, 3/2, -3/2, 1/4, -1/4, -1/2, 
   -1/4, 1/4, -3, 1/2, -3/2, 3/2, -3/2, 1, 2, 2, 6, -2, 1/2, -1/2, -2, 1, 1, 
   -1, 1, -1, 1/2, -1, -1, 1, 1, -1, -1/2, -1, -3/2, -1, 1, -1, 1, -2, -1, 
   -1, -1, -1, -1, 1, -1, -1/4, 1/2, -1, -1/64, -1, 1, 6, -3, 3, -1, -1, -1, 
   -1, -1, 1/2, 1/2, -1/2, 1/2, 3, 3, -3, 3, -1, -1, -3/2, 3/2, -3/2, 3/2, 
   3/2, 2, -3/2, -1/2, 3/2, 1, -1, 1, 1, -1, -3, -3, 3/2, -3/2, -3/2, -1, -2, 
   -1/4, 1/2, 2, 1, 6, -3, 3, -3, 3, 1, 1/2, 1/2, 1/2, -1, 3, -2, -1/4, 3/2, 
   3/4, -1/4, -9/4, 5/2, 1, -1, -1/2, -3/2, 3/2, 1/4, 3/2, -3/2, -1/2, 3/4, 
   5/4, -3/2, -1/4, -3/2, -1/2, 3/2, -1/4, 1/4, 3/2, 3/2, -1/2, -3/4, 3/4, 
   5/4, -3/4, 3/4, 1/2, -3/2, -1, -1, -1, -1, -1, -1, -1, -1/2, 1/2, 1/2, -1, 
   -3, 1, -1/4, -3/2, 3/4, -1/4, 3/4, -1/2, 1, -1, 1, 1, -3/2, 3/4, 1, 3, 
   -3/4, 1/4, -1, 1/2, -1/2, -1, -1, 3/2, 1/4, -1, -5/4, 3/4, -1, 1/2, -1/2, 
   1, -3, -1, -1, -3/2, -3/2, 3/2, 3/2, 2, 1/2, 2, 5/2, -1/2, -9/4, -3/2, 
   9/4, 3/2, -3/4, -9/4, -2, -1, -1, -2, 1, -1, -2, -2, -1, 1, 6, -2, -1, -1, 
   1, -1, -1, -2, 1, -1, 1, -1, -1, 1, -1, 1, -2, -1, -1, -1, -1, -1, -6, 2, 
   -2, -2, -3, 1, -1, -1, -1, -6, 2, -2, -2, -3, 1, -1, -1, -1, -2, -3, 1, 1, 
   3/2, 3, -3/2, -3, 3/2, -3/2, 2, -1, 3, 1, 3, -1, 1, 1, 1, 2, 3, -1, -3/2, 
   -3, 3/2, 3, -3/2, -9/2, -2, -1, -2, -3, 1, 3/2, 3, -3/2, -3, 3/2, 3/2, 2, 
   -4, -6, -3, 1, -1, -1, -2, -1, -1, -1/32, 1/32, -1, 1, -1, 2, -1, 2, 1, 
   -2, 1, 1, 2, -2, -2, 1, -2, -1, 1, -2, -6, -6, 12, -6, -2, -4, 3, 4, 3, 6, 
   -2, 2, -6, -1, 5, 2, -2, 3, 1, -1, -1, -2, -1, 1, -6, 6, 2, -3, 3, -3, -2, 
   1, -1, -3/2, -1/4, 1, 1, -3, 6, 2, -3/4, -11/4, 2, -5/2, -2, 1/2, -1, -2, 
   -1, -6, -2, 3, 2, -1, -2, 2, -1, -1, 1, -1, 3/2, 1/4, 1, 3, -6, 11/4, 3/4, 
   -2, -3, 5/2, 3, -5/2, 1, -2, 1/2, -1, -2, -2, -1, 2, -6, 1, -1, -3, -4, 3, 
   -2, -2, 2, 1, -3, -1, -1, -2, -1, -1, -3/2, 1, -9, 6, 1, 3/2, -9/2, -3/2, 
   1/2, 7/2, 6, -6, -1/2, -1, 2, -1, -4, 1, -1, -1/2, -2, 1, -6, -2, 3, 1, 
   1/2, 2, 2, -1, -1/2, 1, -1, 3/2, -1/4, 3, 1, -3/4, -3/4, -1, 1/2, 3/2, -1, 
   -1, -2, -1, -1, 1, 3/2, -3/2, -3/2, 3/2, 2, -1, 2, -3, -1, 2, 1, 1, 1, -1, 
   2, -3, -1, 2, 1, 1, 1, -2, -2, -1, 3/2, -3/4, -1, -3, 3/4, -1/4, 1, -1/2, 
   1/2, 1, -1, 3/2, -3/4, 1, -3, -1/4, 3/4, 1, -1/2, 1/2, 1, 1, 2, 1, 1, 
   -3/2, 3/2, -9/2, -3/2, -2, -1, -2, -1, -1, 3/2, -3/2, 3/2, 3/2, 2, -1, -2, 
   -1, -1, 3/2, -3/2, 3/2, 3/2, 2, -3/2, 1/4, -1/4, -1/4, -1/2, -1/2, -3, 
   1/2, -3/2, -3/2, -4, -4, -6, -2, 1, 1, -1, -2, -1, -1, 1, -2, -1, -1, 1, 
   -1, 1, -1, 1, -3, -1, 1, 1, -3, -1, 1, 1, -1, 1, -1, 1, -1, 1, -2, -1, 2, 
   2, -2, -1, -1, -1, -1, -1, 1, 1/4, -1/2, -1, -1/64, -1, -1, 1, 6, -3, 3, 
   -1, -1/2, 1/2, -1, -1, -1, 1, 1, 1, -1, -1, -2, -1/4, 1/4, 1, -1/2, -1/2, 
   -1/2, 1/2, 3, 1/2, 3, 3, -3, 3, 1, 3/2, -3/2, -3/2, -3/2, -3/2, 3/2, 1/2, 
   3/2, 1/2, -2, 1, 6, 2, -3, -2, 1, -3, 1/2, -2, -1, -1, 1, 1/2, -1, 1/2, 
   -1, -1/2, -2, 2, -1/2, 3/2, -3/2, -3/2, 3/2, -3/2, -3/2, -1, -1, -1/2, 
   -3/2, -1/2, -1/2, -1/4, 1/2, 1/4, 1/4, -3/4, 3/8, -3/4, 3/8, 3/2, 3/2, 
   -9/8, -3/8, -3/8, 3/8, 3/8, 3/8, -1/2, -3/2, -1/2, 1/4, 1/2, 1/4, 1/4, 
   -3/4, -1/8, -3/4, -1/8, -3/2, -3/2, 3/8, -3/8, 9/8, 3/8, -9/8, -9/8, -1/2, 
   1/2, -1/2, 1/4, 1/2, 1/4, 1/4, -3/4, -1/8, -3/4, -1/8, -3/2, -3/2, 3/8, 
   -3/8, 9/8, 3/8, -9/8, -9/8, -1/2, -3/2, -1, -3/2, 3/4, -1, 3, 1/2, -1/2, 
   -1, 1/4, -1/2, -3/4, -1/4, -1, 1, -1, 3/2, 1/4, -1/2, -1/2, 3/4, 1/4, 
   -1/4, 1/2, 1, -1, 3/2, 1/4, 1, 3/4, -5/4, -1, 1/2, -1/2, 1, 1, -3/2, 3/4, 
   -1, 3, 1/4, -3/4, -1, 1/2, -1/2, -1, -2, -1, 1, -2, -2, 1/2, -1, -2, 1, 2, 
   2, -3/2, 1/4, -1/4, -1/2, -1/4, 1/4, -3, 1/2, -3/2, 3/2, -3/2, -2, -1/2, 
   1/2, -2, 1, 1, -1, -2, 1, -1, -1, 1/2, -1, -1, -1/2, -1, -3/2, -1, 1, 1, 
   -1, -1, 1, -2, -1, -1, -1, -1, -3/2, -32, -1, 1, -1/2, 1/2, -1/2, -1/2, 
   1/2, -1, -1, -1/2, 1/2, -1/2, 1/2, -3, 3, -3, 3, -1, -1, -3/2, 3/2, 3/2, 
   3/2, -3/2, 2, -3/2, -1/2, 3/2, 1, -1/2, -3/2, -3/2, 3/2, 3/2, -3/2, -1, 
   -1, -1/2, 1/2, 1/2, 1/2, -3, 3, 3, 3, 1, -1, -3/2, -3/2, 3/2, 3/2, -3/2, 
   -3/2, 1/2, 3/2, 1, 1, 3/2, 1/4, 1, 3, 1, -2, -1/4, 1/2, -1/4, -3/4, 1, -1, 
   -2, -1/2, -1/2, -1/2, -1/2, 1/2, -1/4, -1/2, -1/4, 3/4, 3/2, 3/4, 1/8, 
   3/4, 1/8, 3/2, -3/8, 3/8, -3/8, -3/8, 9/8, 3/4, -3/8, 3/4, 1/2, -3/2, -2, 
   1, 1, -1/2, -2, 1, -9, -3, 9/2, 1, 1/2, 2, 3, -3/2, -1/2, 1, -1, -1/2, 
   -1/4, 3/2, 1/4, 3/2, 3/2, 1/2, -3/4, -3/4, 3/4, 1/4, -3/2, 1/4, 3/2, -3/2, 
   -1/2, 3/2, -3/2, 1/4, -3/2, 3/2, -3/4, -3/4, 3/4, 3/4, -3/2, -1/2, -3/2, 
   -1, 1/2, 1/2, 1/4, 1/2, 1/4, -3/4, -3/4, -1/8, -3/4, -1/8, -3/2, -3/2, 
   3/8, -3/8, 9/8, 3/8, -9/8, -9/8, -1/2, 1/2, 1/2, -1/4, 1/2, 1/4, -3/4, 
   -3/4, 3/8, -3/4, 3/8, 3/2, 3/2, -9/8, -3/8, -3/8, 3/8, 3/8, 3/8, -1/2, 
   -1/2, -1, -3/2, -1/4, -3/2, -3/4, 9/4, 9/4, -1/8, 9/4, -1/8, 3/2, 3/2, 
   3/8, 9/8, -15/8, -9/8, 15/8, 15/8, 3/2, -3/2, 1, 3/2, -3/4, 1, -3, -1/2, 
   1/2, 1, -1/4, 1/2, 3/4, 1/4, 1, -1, 1, 3/2, -3/4, 1, -3, 1/2, -1/2, 1, 
   -1/4, 1/2, 3/4, 1/4, -1, 1, -2, 1, -1, 1, 2, 2, -2, 1/2, -1, -2, -2, 1/2, 
   -1, -2, -2, 1, -1, -2, -1/2, 1, -2, -1/2, 1, -1/2, -1, -3/2, -1/2, -1, 
   -3/2, -2, 1/2, 32, 1/2, -1, -1/2, -1/64, -1, -1/64, 1/64, -1/128, 1/128, 
   1/64, 1/2, -1, 1/2, -1, -1/2, 1, -1/2, 1, 1/2, 1, -1, -1, 1/2, -1/2, -1, 
   1, -1, 1/2, 1/2, -1, 1/2, -1, -1, 3, 3, 6, -6, -2, -2, 2, -1, -2, 3, 3, 2, 
   -3, -1/2, 5/2, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1/2, -1/2, -2, 1/2, -1/2, 
   -3/2, 3/2, -1/4, -3/2, 3/2, 3/4, 3/4, -3/4, -3/4, -1/2, -1/4, 1/4, -1, 
   -1/2, -1/2, 1/2, 1, -3, 2, 1/4, -3/2, 3/4, 1/4, 3/4, 1/2, 1, -1, 2, -2, 2, 
   -1, 2, -6, 1, -1, -3, -4, 3, -2, -2, 2, 1, -1, 2, -1/2, -1, -1/2, -1/2, 
   -3/2, 1, 1, -6, 7/2, 1, 1/4, -9/2, -3/4, 1/2, 9/4, 21/4, -4, -7/2, -1, 1, 
   1, -1, 3/2, 3/2, -3/2, 1/4, 3/2, -3/2, -3/4, -3/4, 3/4, 3/4, 1/2, -1/2, 
   -2, -1/2, 3/2, 9/4, 3/2, -3/4, -3/2, 3/4, 3/4, 1, -1/2, -1, -1/2, -1/2, 
   -1, 1, 5/4, -3/4, 5/4, 3/4, -1/2, -1, 1, 1, -1/2, -1, -1/2, -1/2, 1, 1, 
   3/4, -3/4, 1/2, 5/4, 3/4, -1/2, 1, -1, -2, 2, 2, 2, -3, -3, -3, -3, -1/2, 
   1, -1/2, -3/2, -3/4, 3/4, 3/2, 3/4, 3/4, -1/2, -2, -1/2, 3/2, 9/4, 3/2, 
   -3/4, -3/2, 3/4, 3/4, -1/2, -2, -1/2, 3/2, 9/4, 3/2, -3/4, -3/2, 3/4, 3/4, 
   2, -6, -6, 6, 6, 1, -1, 1, 1, -1, 1, 2, -2, -2, -2, -2, 3/2, -3/2, 3, 2, 
   -2, -2, -2, -2, 3, 3, 2, -3/2, -3/2, -2, 3, 3, 6, -6, -1, 1, -1, 1, -1, 
   -1, 1/32, 1/32, 1/32, -1/32, -1/32, 1/64, -1/64, -1/32, 2, -2, 2, -3/2, 
   1/4, -1/2, 3/4, -3/2, -1/4, 5/4, 2, -2, 2, 2, -2, -2, -6, 6, -1, 3, 1, 3, 
   -3, 4, 2, -3, 2, -2, 2, -2, 2, -2, -2, 2, -1, 1, 2, 6, -6, 2, -2, -1, 3, 
   1, 4, -1, 2, -2, -3, 1/2, 3, -1, 3/2, -1/2, -1/2, -2, 2, 3, -3, 3/2, -1/4, 
   1/2, -3/4, 3/2, 1/4, -5/4, 2, -2, -3, 1/2, 3, -1, 3/2, -1/2, -1/2, -2, 2, 
   2, -3, -3/2, -3/2, 2, -2, -2, 3, 3, -2, 3, 3, -3/2, 1/4, -1/2, 3/4, -1/2, 
   -1/4, 1/4, -3, 1/2, -1, 3/2, 3, -1/2, -7/2, 6, -6, 2, 1, 1, -1, -1, -1, 
   -1, 6, 4, -6, 4, 1/64, 1/64, -1/64, -1/64, 1/128, -1/128, -1/64, 1, -1, 
   -1, 1, -1, -1/2, -1/2, 2, -1, -1, -1/2, -1/2, -1/2, -1, 1, -3, -3, -3, -1, 
   1, 5/2, 5/2, 1/2, 1/2, -3/2, 4, 3/2, -1, -2, -1, 1, 2, -1, -1, -1/2, -1/2, 
   1, 3/2, -3/2, 3/2, 3/2, -3/2, 1/2, -1/2, 1, -1/2, 1/2, -1, -1, 1/2, 1/2, 
   3/2, -1/4, -3/2, 1/4, -1, -3/4, 3/4, 3/4, 3/4, -3/4, -1/2, -3/4, 5/2, -1, 
   1, -3/2, -1/4, -1, -3/4, 5/4, 1, -1/2, 1/2, -1, 1, -3/2, -1/4, 1, 5/4, 
   -3/4, 1, -1/2, 1/2, -1, -1/2, -1/4, 1/4, 1/4, 1/2, 1/2, 3, 3/2, -3/2, 
   -3/2, -3, -3, 1, -1, 1, 1, -1, 1, 1, 2, -2, -2, 1, -2, -2, 2, 1/64, -1/2, 
   3/2, -1, 1/2, -1/2, -3/2, -1/4, 3/2, 3/2, 1/4, -3/2, 1/2, 1/4, -3/2, 3, 
   3/2, 1/2, -1, -3/4, -3/4, 3/2, 3/4, -9/4, -1/4, -3/4, 1/4, 3/4, 7/4, -2, 
   2, 1/2, 1, -1, 1, -1/2, -1/2, -2, 1, -1/2, 1/2, -1/2, 3, -3, -3, -1, 3/2, 
   3/2, -3/2, -3/2, 3/2, 1, 3/2, -1/2, -3/2, 1/2, -1/2, 2, -1, -1/2, -1/2, 
   -1, 1/2, -1/4, 1/2, 3/4, -1/4, 3/2, 1/4, -3/2, -3/4, -1/8, -3/4, -1/8, 
   3/2, -3, 3/4, 3/4, -15/8, -15/8, 9/8, 3/8, 9/8, -3/4, 9/8, -3/4, 1/2, 
   -1/2, 1/4, -1/2, 3/2, 3/2, -3/2, -3/2, -3/2, 3/2, 1/2, 3/2, -3/2, 3/2, 
   -1/4, 3/2, -3/2, 3/4, 3/4, -3/4, -3/4, 1/2, -1/2, 1, 3/2, 1/2, 1, -1, 
   -3/2, 1/2, -3/2, 1/4, 3/2, -1/4, -1, 9/4, 9/4, -9/4, -3/4, -3/4, 5/2, 
   -3/4, -1/2, -1, -3/2, -1/2, -1, 1, 3/2, -1/2, 3/2, -1/4, -3/2, 1/4, 1, 
   -9/4, -9/4, 9/4, 3/4, 3/4, -5/2, 3/4, 1/2, 1, 2, 1, -1, 1, -2, 2, 2, -2, 
   -1, -4, 1, -2, 2, -3, 2, 2, -2, 2, 1, 4, -1, 2, -2, 2, 2, -1/2, -1, -1, 
   -1/2, 2, -2, 2, 2, -3, -3/2, -3/2, -2, 2, -2, -2, 3, 3, -2, 2, -3/2, -3/2, 
   3, 3, 6, -6, 2, 1, -1, 1, -1, -1, -1, -1, -2, 2, 2, -2, 2, 2, 2, 2, 2, 
   -3/2, 3/2, -3, -2, -2, 2, 2, -2, -3, -3, 3, 3, -3/2, -3/2, -2, -2, -2, 2, 
   3, 3, -3, 3, 2, 2, -2, -3, -3, 3/2, 3, -3/2, -1, 1, 6, -6, -1, 1, -1, -1, 
   4, 3/2, -1/4, 1/2, -3/4, -5/4, 3/2, 1/4, 3, -1/2, 1, -3/2, -5/2, 3, 1/2, 
   -3, 1/2, -1, 3/2, 5/2, -3, -1/2, 1, -1, -3/2, 1/4, -1/2, 3/4, 1/4, -1/2, 
   -1/4, -3, 1/2, -1, 3/2, -7/2, 3, -1/2, -1, 1, 1, -1, 2, -2, 2, -2, -2, -1, 
   -4, 1, -2, 2, -3, 2, -2, 2, 2, 2, 1, 4, -1, 2, -2, -3/2, 1/4, 2, -1/2, 
   1/2, 1, 3/4, -1/2, -1/4, 7/4, -2, 2, 3, -1/2, 1, -3/2, 3, 1/2, -5/2, -3, 
   1/2, 3, -1, 3/2, -1/2, -1/2, 2, -2, -2, 3, 3, -3/2, 1/4, -1/2, 3/4, -1/2, 
   -1/4, 1/4, -3, 1/2, -1, 3/2, 3, -1/2, -7/2, 3, 3, 2, 1, -1, 1, -1, -1, -1, 
   -1, -2, 2, 2, -2, 4, -3/2, -32, -1, 1, 1/4, -1/2, -1/2, -1/2, 1/2, 1/2, 
   -1/2, 1, -1, -1/2, 1/2, 1/2, -1/2, -3, -3, 3, 3, 1, -1, 3/2, -3/2, 3/2, 
   -3/2, -3/2, 3/2, 1/2, -3/2, 1, -1/2, 3/2, 3/2, -3/2, 3/2, -1, 1, 1, -3/2, 
   -2, -1/2, -1/2, -1/2, 1/2, 3/2, -1/4, 1/4, 3/2, -3/2, 1/2, -3/4, 3/4, 1/4, 
   -3/4, 3/4, -1/2, -3/2, 1, -1/2, 1/2, 1/2, -1/2, 3, 1/2, 3, -3, 3, 3, 1, 
   -3/2, -3/2, 3/2, 3/2, -3/2, -3/2, 1/2, -3/2, 1/2, 3, -1, 1/2, 1/2, 1/2, 
   -1, 3, -2, -1/4, 3/2, 3/4, -1/4, -9/4, 5/2, 1, -1, -2, -1, 1, -1, 1, 1/2, 
   1/2, 1/2, 3/2, -1, -1, 6, -7/2, -1, -1/4, 3, 3/4, -1/2, -9/4, -15/4, 4, 
   1/2, -1, 1, -1, 1, -1/2, 1/4, -3/2, -1/4, -3/2, -3/2, -1/2, 3/4, 3/4, 
   -3/4, -1/4, 3/2, -1/4, -3/2, -3/2, -1/2, -3/2, 1/4, -1/4, -3/2, 3/2, -1/2, 
   3/4, -3/4, -1/4, 3/4, -3/4, 1/2, -3/2, -1, -1, -1/2, 1/2, 1/2, -1/2, 1/2, 
   3, -3, 3/2, -3/2, -3/2, 3/2, 1/2, -1/2, 1/2, 1/2, -1/2, -3, 3, -3/2, 3/2, 
   3/2, -3/2, -1, -1, 1, 1/2, -1/2, -1/2, 1, 3, -1, 1/4, 3/2, -3/4, 1/4, 
   -3/4, 1/2, -1, 1, 1, 1/2, -1, -1/2, 1/2, -1, 3, -1, 3/4, 3/4, -1/2, 1/4, 
   -3/4, 1/2, 1, -1, -2, -3, 1/2, -3/2, 3/2, 3/4, 3/2, -3/4, -3/2, -3/4, 3/4, 
   1/2, 3/2, -3/2, -3/4, -3/2, 3/4, 3/2, 3/4, -3/4, 1/2, -3/2, 3/2, 3/4, 3/2, 
   -3/4, -3/2, -3/4, 3/4, -2, -2, 1, -1, 1, -1, -2, 1, -1, 1, -1, 1/2, -1/2, 
   -1/2, 1/4, 1/2, 5/4, 1/4, -3/4, -1/8, -3/4, -1/8, -3/2, 3/2, -9/8, -3/8, 
   9/8, 3/8, 3/8, -9/8, -1/2, 1/2, 1/2, -1/4, -1/2, -5/4, -1/4, 3/4, 1/8, 
   3/4, 1/8, 3/2, -3/2, 9/8, 3/8, -9/8, -3/8, -3/8, 9/8, 1/2, -1/2, -1/2, 
   1/4, 1/2, 5/4, 1/4, -3/4, -1/8, -3/4, -1/8, -3/2, 3/2, -9/8, -3/8, 9/8, 
   3/8, 3/8, -9/8, -1/2, 1, -1/2, 1, -3/2, -1/4, 1/2, 1/2, -3/4, -1/4, 1/4, 
   -1/2, -1, -1/2, -1/4, 1/4, -1/4, 1/2, 1/4, 3, 3/2, -3/2, 3/2, -3, -3/2, 1, 
   -1/2, 1, 1/2, 32, 1/2, -1, -1/4, -1/64, -1, -1/64, 1/64, -1/128, 1/128, 
   1/64, 1/2, -1, -1/2, 1, 1/2, -1, 1/2, -1, -1/2, -1, 1, 1, -1/2, -1/2, 1, 
   -1, 1, -1/2, 1/2, 1, -1/2, 1, 1, 3, 3, -6, 6, 2, 2, -2, -2, -1, -3, 3, -2, 
   3, 1/2, -5/2, -1, 1, -1, 1, 1, -1/2, -1, -3, -1, 1/2, 2, -1/2, 1, 1/2, 
   -1/2, 1, -1, 1, -1, -1, -3, -3, 3/2, -3/2, -3/2, 1/2, -1/2, 1/2, 1/2, 
   -1/2, 1/4, 1/2, 1/4, 1/4, -3/2, -3/4, -1/8, -3/4, -1/8, -3/2, 3/8, -3/8, 
   3/8, 3/8, -9/8, -3/4, 3/8, -3/4, -1/2, -1/2, -1/4, 1/2, 2, 2, -2, -2, -1, 
   -2, -6, -2, 1, -1, -4, 2, -2, 2, -1, -1, 2, 2, 3/2, 1/4, 3, 3/2, -1, 6, 
   7/2, 1, -9/2, -1, -3/2, -5/4, -1/2, -9/4, 1/4, 1, 1, -2, 1, 1/2, -1/2, 
   -1/2, -1/4, -1/2, -1/4, -1/4, 3/4, 1/8, 3/4, 1/8, -3/2, 3/2, -3/8, 3/8, 
   3/8, -3/8, 9/8, -3/8, 1/2, 1/2, 1/2, 1/4, 1/2, 1/4, 1/4, -3/4, -1/8, -3/4, 
   -1/8, 3/2, -3/2, 3/8, -3/8, -3/8, 3/8, -9/8, 3/8, -1/2, -1/2, -1/2, -1/4, 
   -1/2, -1/4, -1/4, 3/4, 1/8, 3/4, 1/8, -3/2, 3/2, -3/8, 3/8, 3/8, -3/8, 
   9/8, -3/8, 1/2, 1, -1/2, 1, 3/2, 1/4, -1, 1/2, 1/2, -1, -5/4, -1/2, -1/4, 
   1/4, 1, -1, 1, 3/2, 1/4, -1, 1/2, 1/2, -1, -5/4, -1/2, -1/4, 1/4, -1, 1, 
   -1/2, -1/4, 1/4, 1/2, 1/4, -1/4, 3, 3/2, -3/2, -3, -3/2, 3/2, -1/2, -1/4, 
   1/4, 1/2, 1/4, -1/4, 3, 3/2, -3/2, -3, -3/2, 3/2, 1, 1/2, -1, 1, 1/2, -1, 
   1/64, 1/64, -1/64, 1, -1, -1, 2, -1, 1, 1/2, -1/2, -1/2, -1/2, 3, -3, -3, 
   -3, -1, 1, 3/2, 3/2, -3/2, -3/2, 3/2, 3/2, -1/2, -3/2, -1, 1/2, -1/2, -2, 
   1, -1/2, 1/2, 3/2, 1/4, -3/2, -3/2, -1/4, -1/4, -1/4, 3/2, -3, -3/2, -1/2, 
   1/2, 3/4, 3/4, -3/4, -3/4, 3/4, 3/4, -1/4, -3/4, -1/2, -1/2, 1/4, -1/4, 
   -1/2, 3/2, 1, 1/2, 1/2, 1, -1/2, 1/4, -1/2, -3/4, -3/4, -3/2, -1/4, 3/2, 
   3/4, 1/8, 3/4, 1/8, -3/2, 3, -3/4, -3/4, 15/8, 15/8, -9/8, -3/8, -9/8, 
   3/4, -9/8, 3/4, -2, 3/2, 1/2, 1/2, -1/2, 3/2, -3/2, 3/2, 3/2, -3/2, 3/2, 
   1/2, -2, -2, 2, -2, -2, -2, 2, -2, -2, 2, 2, -2, -2, -2, 1, 1, -1/2, 1, 
   -1, -1/2, -1/2, -1/4, -1/2, -1/4, 3/4, 3/4, 1/8, 3/4, 1/8, 3/2, 3/2, -3/8, 
   3/8, -9/8, -3/8, 9/8, 9/8, 1/2, -3/2, -1/2, 3/2, 1, -1/2, 1, -1, -1, 1/2, 
   -3, 1/2, -1/2, -1/2, 1/2, 3/2, 1/2, 1, -3/2, -1/2, -1, -1, -1, -2, 1, -2, 
   -1/2, 1/2, -1/4, -1/2, -1/4, -1/4, 3/4, 1/8, 3/4, 1/8, 3/2, 3/2, -3/8, 
   3/8, -9/8, -3/8, 9/8, 9/8, 1/2, -1/2, -3/2, 1/2, -1, 1/2, -1, -2, -2, 1, 
   -1, -1, 1/2, 1/2, -3, -1/2, -3, -1/2, -1/2, 1, 1/2, 3/2, 1/2, 1, 1, -1, 
   -1/2, -2, -3/2, 1/2, 7/4, 3/2, -5/4, -3/2, 5/4, 5/4, 1, 3, -3, -1, 1, 1, 
   1/2, -1/2, -1, 3, -3, -3, 1/2, 1/2, -1/4, -1/2, -5/4, -1/4, 3/4, 1/8, 3/4, 
   1/8, 3/2, -3/2, 9/8, 3/8, -9/8, -3/8, -3/8, 9/8, 1/2, -1/2, 1/2, -1/2, 1, 
   1, -1/2, 1/2, -3, 1/2, -1, -1, -1, 1/2, -1, -1, -2, 1, -2, -1/2, -1/2, 
   -1/4, -1/2, -1/4, -1/4, 3/4, 1/8, 3/4, 1/8, -3/2, 3/2, -3/8, 3/8, 3/8, 
   -3/8, 9/8, -3/8, 1/2, 1/2, -1/2, 1/2, -1, 1/2, -1, -1, -1, 1/2, 1/2, -3, 
   1/2, -3, 1/2, 1/2, -1, 1, 1/2, 1, -1/2, -1, -1/2, 1/2, -3, 3, -3, 1/64, 
   -1/32, -1/64, -1/64, 1/32, 1/64, 1/64, 1/32, -1/32, 1/64, -1/64, -1/32, 
   1/32, -1/32, 1/32, 1/64, 1/64, -1/32, 1/32, 1/32, -1/32, 3/32, 3/32, 3/32, 
   -3/16, -1/16, -5/64, 1/16, 1/32, -1/16, -1/16, 3/64, 1/64, 1/32, 1/16, 
   -3/64, -1/64, 1/16, -1/64, -1/32, 1/32, -1/32, 1/32, 1/32, -1/32, -1/2048, 
   1/1024, 1/2048, 1/2048, -1/1024, -1/2048, -1/2048, -1/1024, 1/1024, 
   -1/2048, 1/2048, 1/1024, -1/2048, 1/2048, -1/2048, 1/2048, 1/2048, 
   -1/2048, -1/2048, 1/2048, 1/1024, -1/2048, 1/1024, -3/1024, -7/2048, 
   1/1024, -5/2048, 3/512, 1/2048, 1/512, 1/4096, -1/512, -3/2048, 5/4096, 
   1/512, -3/4096, 3/4096, -3/4096, -7/2048, -1/512, 3/4096, 1/2048, -3/2048, 
   1/1024, 1/1024, -1/1024, 1/2048, -1/1024, 1/2048, 16, 1024, 16, 16, -8, 
   -16, -1/32, 1/32, -1/32, -1/32, -1/64, 1/64, -1/64, 1/64, -1/32, 1/32, 
   -1/16, 1/16, -1/16, 32, 16, -8, 16, 8, 8, -1/64, 1/64, -1/64, 1/64, -1/64, 
   1/64, 1/128, -1/64, 1/16, 1/64, -1/16, 1/16, -3/128, -3/128, 3/128, 3/128, 
   -1/32, 1/32, 1/32, -1/32, 1/64, -1/64, -1/64, 1/64, 1/32, -1/32, -1/8, 
   1/8, -1/8, -12, -1/16, -1/16, 1/16, 1/32, -1/16, 1/16, -3/32, -3/32, 3/32, 
   3/32, 1/32, 1/16, 1/32, -1/32, -5/64, -1/16, 1/64, 1/32, -3/64, -3/64, 
   1/32, 1/32, 1/32, -1/64, -1/32, -1/64, -1/32, -3/64, -3/64, 1/2048, 
   -3/2048, 1/1024, -1/1024, -1/2048, -1/2048, -1/1024, 1/2048, -1/4096, 
   1/2048, 3/4096, 3/4096, 1/2048, 1/4096, -1/2048, 1/4096, -1/8192, -3/4096, 
   -1/8192, 3/2048, -1/256, 1/1024, 3/4096, 3/4096, -15/8192, -15/8192, 
   9/8192, 3/8192, 9/8192, -3/4096, 9/8192, -3/4096, 1/512, -3/2048, 32, -8, 
   16, 16, 8, 8, -1/64, 1/64, -1/32, 1/64, -1/64, 1/64, -1/128, -1/64, -1/64, 
   1/128, 1/128, 1/128, -3/64, 1/16, 1/32, 3/64, 1/64, -1/64, -3/128, -3/128, 
   3/128, 3/128, -3/128, -3/128, 1/128, 3/128, 1/64, -16, -8, -16, 16, 1/64, 
   -3/64, 1/32, -1/32, -1/64, -1/64, -1/32, 1/64, -1/128, 1/64, 3/128, 3/128, 
   1/64, 1/128, -1/64, 1/128, -1/256, -3/128, -1/256, 3/64, -1/8, 1/32, 
   3/128, 3/128, -15/256, -15/256, 9/256, 3/256, 9/256, -3/128, 9/256, 
   -3/128, 1/16, -3/64, -12, -1/16, 1/16, -1/16, -1/16, 1/16, -1/16, 1/32, 
   1/32, 1/32, -1/32, 1/32, -1/32, -1/32, -1/32, -1/32, 1/32, -3/16, -3/32, 
   1/32, 1/32, 7/64, 1/16, -1/64, -1/64, -1/64, 1/32, -1/32, 1/16, -1/32, 
   -1/32, 1/2048, -1/1024, -1/2048, -1/2048, 1/2048, -1/2048, -1/4096, 
   -3/4096, 1/1024, -1/2048, -1/2048, 1/2048, 1/2048, -1/4096, 1/2048, 
   1/2048, 3/4096, -1/4096, -1/8192, 1/4096, -1/8192, -1/4096, 1/2048, 1/256, 
   7/2048, -1/1024, -3/2048, -3/2048, -1/1024, -1/2048, 1/2048, 1/2048, 
   1/2048, -11/4096, -11/4096, -9/8192, -3/8192, 9/4096, 1/4096, 3/4096, 
   3/4096, -1/2048, -1/1024, 1/1024, -1/512, 1/512, 1/512, -1/512, -3/2048, 
   1/512, 32, 32, -16, -32, -32, 16, -16, -16, 16, -1/128, -1/128, -1/64, 
   -1/32, 1/32, -1/32, 1/128, 1/128, 1/64, -1/32, 1/128, -1/64, 1/64, 1/32, 
   1/32, -1/64, 1/256, -1/64, 3/256, 3/128, 3/256, -1/128, -3/256, 1/128, 
   -1/64, 1/32, 1/32, -1/16, -24, -1/32, 1/32, -1/32, -1/32, 3/32, -1/32, 
   1/16, 1/32, -1/32, 1/64, -1/128, -1/64, 1/128, 1/32, -1/32, 1/32, 1/64, 
   5/128, -3/128, -5/128, 1/64, 1/128, 1/128, -1/64, 1/32, -1/32, -1/128, 
   -1/128, -1/64, -1/32, 1/128, 1/128, 1/64, -1/128, 1/64, -1/64, -1/32, 
   -1/64, -1/64, -3/128, 5/128, -3/256, 3/256, 7/256, -3/256, 1/64, 1/32, 
   1/16, 1/32, -1/16, -1/32, -1/32, -1/32, 1/32, -1/32, 1/16, -1/32, -1/16, 
   -1/8, 1/8, -1/16, 1/8, 1/8, -1/8, 1/32, -1/32, -1/64, -3/128, -1/64, 
   1/128, 1/32, -5/32, -1/32, 1/8, 5/128, 3/128, -3/64, -1/32, 1/32, -1/32, 
   -1/32, -16, 8, 24, 8, -16, -1/64, 1/64, -1/64, -1/32, -1/16, 1/64, -3/128, 
   1/64, 1/128, 1/16, -1/8, 7/64, 7/128, -3/64, -3/128, -1/32, 7/64, -1/32, 
   1/32, -1/64, 1/32, 1/64, -1/32, 1/64, -1/64, 1/32, -1/64, -1/32, -1/32, 
   1/64, 1/64, 1/32, 1/32, -1/32, -1/32, 1/64, -1/64, -3/32, -1/64, 1/64, 
   -1/32, -1/32, 1/32, -3/32, -3/32, -3/32, 3/16, -3/32, -1/32, -1/16, 5/64, 
   -1/32, 1/16, 1/16, 3/32, 3/64, -1/64, -1/32, -1/64, -3/32, -1/32, 1/32, 
   1/64, 1/32, -1/32, 1/32, -1/32, -1/32, 1/32, 1/2048, -1/1024, -1/2048, 
   -1/2048, 1/2048, -1/1024, -1/2048, -1/4096, -3/4096, 1/1024, -1/1024, 
   1/1024, -1/2048, 1/2048, 1/2048, -3/4096, -1/2048, -1/2048, -1/2048, 
   1/2048, 3/4096, -1/4096, -1/8192, 1/4096, -1/8192, -1/4096, -7/12288, 
   1/1024, 1/2048, 1/2048, 1/256, 7/2048, -5/1024, -3/2048, -1/1024, -1/2048, 
   1/2048, 11/4096, 1/2048, 3/2048, -1/512, -11/4096, -27/8192, -3/4096, 
   3/8192, 3/512, 1/4096, 13/4096, -1/512, -7/4096, -1/1024, 1/1024, -1/2048, 
   1/512, 1/1024, -1/512, 1/2048, -1/2048, -16, -1024, -16, -16, 8, 16, 
   -1/128, -1/128, -1/64, -1/32, 1/128, 1/128, 1/64, -1/32, 1/128, 1/32, 
   -1/64, 1/64, 1/32, -1/64, -3/256, 3/256, 3/128, -1/256, -1/128, -3/256, 
   1/128, 1/32, -1/32, -1/16, 1/16, 1/32, -1/16, 1/16, -1/16, -16, -8, -8, 
   1/64, -3/64, -1/32, -1/32, -1/64, 1/64, 1/64, 1/128, -3/64, -1/64, -1/128, 
   -1/128, -1/384, 1/32, 1/64, 1/32, -3/32, -1/64, -1/64, 1/64, 3/128, 3/128, 
   -3/128, -3/128, 5/128, 1/128, -1/128, -1/128, -1/32, 1/32, -1/32, -24, 16, 
   16, -1/128, -1/128, -1/64, 1/32, -1/32, 1/128, -3/128, 1/64, -1/128, 1/64, 
   -1/64, -1/64, -1/64, 1/32, -3/128, 5/128, -3/256, -1/256, 1/64, 11/256, 
   -3/256, 1/32, 12, 1/16, 1/16, 3/16, -1/16, -1/16, 3/16, 1/16, -1/8, 12, 
   1/16, 3/16, -1/32, -1/96, 1/16, -1/16, 1/32, 3/32, 1/32, 1/32, -1/32, 
   -1/16, 1/32, -1/32, -1/32, 1/32, -1/64, 1/128, -1/64, -3/128, -5/32, 1/32, 
   -1/32, 3/64, 9/128, 5/64, -1/128, 1/32, -1/32, -3/64, -1/32, -1/32, 24, 
   -16, 8, 8, -16, 1/64, -1/64, -1/64, -1/32, -1/32, -1/32, 1/64, 1/128, 
   1/64, -3/128, -1/8, 1/16, 3/128, 1/16, 1/128, 7/64, -1/32, -1/32, 1/32, 
   -1/32, 1/64, -1/128, -1/32, -1/64, 5/128, -1/128, 1/128, 1/64, 1/32, 
   -1/16, 1/32, -1/16, -1/32, 1/64, -1/128, -1/32, -1/64, 5/128, -1/128, 
   1/128, 1/64, 1/32, 1/16, 1/32, -1/32, 1/32, -1/16, -1/32, -1/8, 1/16, 
   -1/8, 1/32, 1/64, -1/64, 1/64, -1/32, -1/64, 16, -8, -16, 8, 16, -8, 
   -1/32, -1/32, 1/64, 1/32, 5/64, 1/64, 1/64, 3/128, -3/64, -1/128, -3/32, 
   3/32, -9/128, -7/128, 9/128, 3/128, 3/128, 1/32, -17/128, -1/32, -1/32, 
   1/64, -1/32, -1/64, 1/32, -1/64, 1/64, -1/32, 1/64, 1/32, 1/32, -1/64, 
   -1/64, -1/32, -1/32, 1/32, 1/32, -1/64, 1/64, 3/32, 1/64, -1/64, 1/32, 
   1/32, -1/32, 3/32, 3/32, 3/32, -3/16, 3/32, 1/32, 1/16, -5/64, 1/32, 
   -1/16, -1/16, -3/32, -3/64, 1/64, 1/32, 1/64, 3/32, 1/32, -1/32, -1/64, 
   -1/32, 1/32, -1/32, 1/32, 1/32, -1/32, -1/2048, 1/1024, 1/2048, -1/1024, 
   1/2048, -1/2048, 1/1024, 1/2048, -1/1024, -1/1024, 1/2048, 1/1024, 1/2048, 
   1/1024, -1/1024, -1/2048, 3/4096, 1/2048, 1/4096, 1/4096, -1/2048, 
   -3/2048, -3/4096, -1/8192, 1/4096, 1/8192, 1/2048, -1/4096, 1/2048, 
   -1/1024, -1/2048, -9/2048, -3/1024, 3/512, -5/2048, 1/1024, -1/2048, 
   1/2048, -1/512, 1/4096, -3/2048, 19/8192, 5/4096, 21/8192, 3/8192, 
   -3/8192, -37/8192, -21/8192, -1/4096, 7/4096, 1/2048, 1/1024, -1/1024, 
   1/2048, -1/1024, -1/2048, 1/2048, 16, 1024, 16, 16, -8, -16, 1/32, 1/64, 
   -1/128, -1/32, -1/32, 1/64, -3/128, 1/64, 1/128, -1/128, -1/32, 1/32, 
   -1/16, -1/32, 1/16, 1/32, 1/64, -1/128, -1/32, -1/32, 1/64, -3/128, 1/64, 
   1/128, -1/128, 1/32, -1/32, 32, 16, -16, 16, 8, 16, -16, -1/64, 1/64, 
   1/64, 1/64, 1/64, 1/128, 1/64, 1/128, 1/128, 3/64, -3/128, -1/256, 1/128, 
   3/256, 3/32, -3/64, 1/16, 1/32, -1/16, 3/256, -3/256, -9/256, -1/256, 
   -17/256, 1/128, 3/256, 1/64, 3/128, -1/64, -1/8, -1/16, 1/8, 1/16, 1/32, 
   -1/32, -1/16, -1/32, 1/32, 1/32, 1/64, -1/64, -1/32, -1/64, 1/64, -16, 8, 
   16, -8, -16, 8, 1/32, 1/32, 1/64, 1/32, 1/64, 1/64, -3/64, -1/128, 1/64, 
   3/128, 3/32, -3/32, 3/128, -3/128, -3/128, -1/128, -17/128, -1/32, 3/128, 
   1/32, -1/32, -1/32, -1/32, -1/32, -1/16, -1/16, -16, 8, -1/32, -1/32, 
   -1/16, -2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 10, -1/64, 1/64, 1/2, 
   -1/2, -1/2, 1/2, 1, -1, 3/2, 3/2, 3, -3/2, -3/2, -3, 3, 3, -3, 9/4, -9/4, 
   -9/4, 9/4, -1, 1, 1, -1/2, 1/2, 1, 1, 1, -1, 1, -3, 3/2, -3/2, -1, -1, 
   1/2, -1/2, 3, -1/32, -1/32, -1/32, 1/32, -1/32, 3/32, -3/64, 3/64, 1/32, 
   -32, 16, -16, 1/32, 1/32, 1/32, -1/32, 1/32, -3/32, 3/64, -3/64, -1/32, 
   -1/4096, -1/4096, -1/2048, 1/4096, 1/4096, 1/2048, -1/2048, -1/2048, 
   1/2048, -3/8192, 3/8192, 3/8192, -3/8192, 1/128, 1/128, 1/64, -1/128, 
   -1/128, -1/64, 1/64, 1/64, -1/64, 3/256, -3/256, -3/256, 3/256, -1/128, 
   -1/128, -1/64, 1/128, 1/128, 1/64, -1/64, -1/64, 1/64, -3/256, 3/256, 
   3/256, -3/256, 1/64, 1/64, 1/32, -1/64, -1/64, -1/32, 1/32, 1/32, -1/32, 
   3/128, -3/128, -3/128, 3/128, 24, -24, -1/64, -1/64, -1/32, 1/64, 1/64, 
   1/32, -1/32, -1/32, 1/32, -3/128, 3/128, 3/128, -3/128, 1/1024, -1/32, 
   1/32, -1/16, 1/16}}]


==> anc/zzz/graphs-zzz.m <==
(* 

  Pure basis labelled by Mathematica representation of graphs generated
  with Mathematica using Azurite Comput.Phys.Commun. 221 (2017) 203-215. 
  
  Formatted as {{graph, numerator_List}..}.
  When flattened (see usageExample.m) indexing matches diffEq-*.m file.

*)

{{Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12}, 
   {Null, SparseArray[Automatic, {12, 12}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 23, 26}, {{6}, {7}, {8}, {9}, 
       {10}, {1}, {10}, {11}, {2}, {8}, {11}, {3}, {7}, {9}, {4}, {8}, {12}, 
       {5}, {6}, {12}, {6}, {7}, {12}, {9}, {10}, {11}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[11, 12] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[10, 12] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 11] -> Thickness[Large], UndirectedEdge[9, 12] -> 
       Thickness[Large], UndirectedEdge[7, 11] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*Mu12*s15*tr5], 
   Insertion[(ep^4*(-1 + 2*ep)*(Mu12^2 - Mu11*Mu22)*tr5)/(1 + 2*ep)], 
   Insertion[-(ep^4*p1s*s23*s34*prop[4]) + ep^4*s15*s23*s34*prop[9]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {7}, {8}, {9}, 
       {11}, {1}, {10}, {11}, {2}, {8}, {10}, {3}, {7}, {9}, {4}, {8}, {11}, 
       {6}, {7}, {11}, {5}, {6}, {9}, {10}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[10, 11] -> Thickness[Large], 
      UndirectedEdge[5, 11] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[9, 11] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022], UndirectedEdge[6, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*Mu11*tr5]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 10}, {{9}, {6}, {7}, {8}, {10}, 
       {7}, {9}, {8}, {10}, {10}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s23*s34)], 
   Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {7}, {8}, {11}, 
       {9}, {1}, {9}, {10}, {2}, {8}, {10}, {3}, {7}, {11}, {5}, {6}, {11}, 
       {6}, {7}, {11}, {4}, {8}, {9}, {10}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[8, 11] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[10, 11] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[4, 11] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s23*(s12*s15 - p1s*s34)], 
   Insertion[ep^4*(-p1s + s15)*s23*prop[10]], Insertion[ep^4*Mu12*tr5]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {11}, {7}, {8}, 
       {9}, {1}, {9}, {11}, {3}, {8}, {11}, {4}, {7}, {10}, {5}, {6}, {10}, 
       {8}, {9}, {11}, {2}, {6}, {7}, {10}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[2, 11] -> Thickness[Large], 
      UndirectedEdge[10, 11] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 11] -> Thickness[Large], UndirectedEdge[7, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s15*s34*s45], Insertion[ep^4*(-p1s + s15)*s34*prop[11]], 
   Insertion[ep^4*Mu12*tr5]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {7}, {11}, {11}, 
       {8}, {1}, {8}, {10}, {2}, {10}, {11}, {5}, {6}, {9}, {8}, {10}, {11}, 
       {6}, {7}, {9}, {3}, {4}, {7}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[3, 11] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[4, 11] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[9, 11] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022], UndirectedEdge[7, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s15*(s12*s15 - p1s*s34)], 
   Insertion[(ep^3*p1s*(s15 - s34)*prop[1]*prop[4])/prop[2] + 
     (ep^3*p1s*(-s15 + s34)*prop[4]*prop[5])/(2*prop[8]) + 
     ep^4*s15*(s15 - s34)*prop[9]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {11}, {11}, {7}, 
       {8}, {1}, {8}, {9}, {4}, {10}, {11}, {5}, {6}, {10}, {6}, {10}, {11}, 
       {7}, {8}, {9}, {2}, {3}, {7}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[2, 11] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 11] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[9, 11] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022], UndirectedEdge[7, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s15^2*s45], Insertion[ep^4*s15*(p1s - s23 + s45)*prop[4] + 
     ep^4*s15*(-s15 + s23)*prop[9]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {7}, {10}, {8}, 
       {1}, {8}, {9}, {3}, {9}, {10}, {5}, {6}, {10}, {2}, {6}, {7}, {10}, 
       {4}, {7}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[4, 10] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s12*s15 - p1s*s34 - s15*s45)], 
   Insertion[(ep^3*Mu22*tr5)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {6}, {7}, {10}, {8}, 
       {2}, {7}, {9}, {3}, {6}, {10}, {5}, {9}, {10}, {1}, {6}, {8}, {10}, 
       {4}, {7}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[7, 10] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[1, 9] -> Thickness[0.022], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s23*(s12 - s34)], Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {7}, {8}, {10}, 
       {1}, {9}, {10}, {3}, {8}, {9}, {4}, {7}, {10}, {2}, {6}, {7}, {10}, 
       {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s34*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]], 
   Insertion[(ep^3*Mu11*tr5)/prop[8]], 
   Insertion[ep^4*s34*(p1s - s23 + s45) - (ep^3*p1s*s34*s45)/prop[7]], 
   Insertion[ep^4*s34*(p1s + s23 - s45) - (ep^3*p1s*s23*s34)/prop[5]], 
   Insertion[ep^4*s34*(p1s + s23 - s45) + (ep^3*s15*s34*prop[3])/prop[4] + 
     (ep^3*p1s*s34*prop[11])/prop[7]], Insertion[(ep^3*Mu12*tr5)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {9}, {10}, {7}, 
       {1}, {7}, {8}, {5}, {6}, {10}, {6}, {9}, {10}, {2}, {3}, {8}, {10}, 
       {4}, {7}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[7, 10] -> 
       Thickness[Large], UndirectedEdge[2, 9] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(p1s*s23 + s15*(-s23 + s45))]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {9}, {7}, {10}, 
       {1}, {8}, {10}, {4}, {9}, {10}, {6}, {9}, {10}, {2}, {3}, {7}, {8}, 
       {5}, {6}, {7}, {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(p1s*(-s15 + s23) + s15*s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {10}, {10}, {7}, 
       {1}, {7}, {9}, {5}, {6}, {8}, {7}, {9}, {10}, {2}, {6}, {8}, {10}, 
       {3}, {4}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 10] -> 
       Thickness[Large], UndirectedEdge[3, 10] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^4*s15*(s12 - s34))]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {7}, {9}, {9}, {10}, 
       {1}, {8}, {10}, {2}, {8}, {9}, {6}, {7}, {10}, {3}, {4}, {7}, {10}, 
       {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(p1s - s12)*s15]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 22}, {{6}, {7}, {8}, {10}, {10}, 
       {1}, {9}, {10}, {2}, {8}, {9}, {3}, {7}, {10}, {6}, {7}, {10}, {4}, 
       {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(p1s - s12)*s23]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {6}, {7}, {10}, {9}, 
       {2}, {7}, {8}, {3}, {6}, {10}, {6}, {9}, {10}, {1}, {5}, {8}, {10}, 
       {4}, {7}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[7, 10] -> 
       Thickness[Large], UndirectedEdge[5, 9] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*s23*(s15 - s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {10}, {6}, {7}, {9}, 
       {3}, {7}, {10}, {4}, {6}, {8}, {7}, {9}, {10}, {1}, {5}, {8}, {10}, 
       {2}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[2, 10] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s15 - s23)*s34]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{6}, {7}, {8}, {8}, {9}, {1}, 
       {7}, {9}, {2}, {6}, {8}, {9}, {3}, {4}, {7}, {9}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*Sqrt[(s12 + s15)^2 - 4*p1s*s34]], 
   Insertion[(ep^3*(s12*s15 - p1s*s34))/prop[8]], 
   Insertion[(ep^3*p1s*(s15 - s34))/prop[5]], 
   Insertion[-((ep^3*(p1s - s12)*s34)/prop[2])], 
   Insertion[-((ep^3*(p1s - s15)*s34)/prop[4])]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {8}, {6}, {9}, {7}, {3}, 
       {8}, {9}, {1}, {5}, {8}, {9}, {2}, {6}, {7}, {9}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s23 + s34)], Insertion[(ep^3*s23*s34)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {9}, {6}, {8}, {7}, {3}, 
       {8}, {9}, {5}, {8}, {9}, {4}, {6}, {7}, {9}, {1}, {2}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(-s12 + s34 + s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {8}, {7}, {9}, {9}, {1}, 
       {8}, {9}, {3}, {8}, {9}, {2}, {6}, {7}, {9}, {4}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s12 + s23 - s45)], Insertion[(ep^3*s12*s23)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {9}, {9}, {7}, {8}, {1}, 
       {8}, {9}, {4}, {8}, {9}, {5}, {6}, {7}, {9}, {2}, {3}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s15 - s23 + s45)], Insertion[(ep^3*s15*s45)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {8}, {8}, {9}, {6}, {5}, 
       {7}, {9}, {1}, {6}, {8}, {9}, {2}, {3}, {7}, {9}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[5, 6] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(-p1s + s15 + s45)], Insertion[(ep^3*s15*s45)/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{8}, {6}, {9}, {9}, {7}, {2}, 
       {8}, {9}, {5}, {8}, {9}, {1}, {6}, {7}, {9}, {3}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[1, 8] -> Thickness[0.022], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(ep^3*(s12*s15 - p1s*s34))/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {8}, {8}, {9}, {9}, {1}, 
       {7}, {9}, {6}, {8}, {9}, {2}, {3}, {7}, {9}, {4}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {8}, {9}, {9}, {7}, {7}, 
       {8}, {9}, {1}, {5}, {6}, {8}, {2}, {6}, {7}, {9}, {3}, {4}, {6}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(-s15 + s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {9}, {9}, {9}, {8}, {1}, 
       {7}, {8}, {6}, {8}, {9}, {5}, {6}, {7}, {9}, {2}, {3}, {4}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(-p1s + s15)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {8}, {8}, {9}, {7}, {7}, 
       {8}, {9}, {1}, {5}, {6}, {9}, {2}, {3}, {6}, {9}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^4*(s15 - s23)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{9}, {9}, {6}, {7}, {8}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{9}, {8}, {6}, {7}, {9}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{9}, {6}, {7}, {8}, {9}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s23)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{7}, {6}, {8}, {8}, {9}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 2, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*(s15 - s34))]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {8}, {9}, {9}, {7}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s15)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {9}, {9}, {8}, {7}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s15)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 9, 9, 9}, {{7}, {8}, {8}, {6}, {9}, {8}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*(s15 - s23))]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{8}, {6}, {7}, {9}, {9}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s23)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {7}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(-p1s + s23 + s45))/
      prop[8]], Insertion[
    (ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {7}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 2, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(p1s - s23 + s45))/
      prop[8]], Insertion[
    (ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[8]]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {8}, {8}, {6}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 6] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {8}, {7}, {6}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[5, 6] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {8}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 2, 1, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {6}, {7}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 2, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {6}, {6}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {8}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {8}, {6}, {6}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {8}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {7}, {7}, {7}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s15)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {7}, {6}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 6] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {6}, {7}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s12)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {6}, {6}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s23)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {6}, {6}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {7}, {7}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/p1s)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 10}, {{9}, {6}, {7}, {8}, {9}, {7}, 
       {10}, {8}, {10}, {10}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s23*s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 10}, {{6}, {7}, {8}, {9}, {10}, 
       {10}, {8}, {10}, {9}, {10}}}, {1, 1, 1, 1, 1, 2, 1, 1, 1, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s23*s34)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{6}, {8}, {8}, {8}, {6}, {7}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 6] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{6}, {7}, {7}, {8}, {6}, {8}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{6}, {8}, {7}, {7}, {6}, {8}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[2, 8] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{6}, {7}, {7}, {8}, {8}, {8}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{6}, {8}, {7}, {7}, {8}, {8}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{6}, {7}, {7}, {7}, {8}, {8}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}}


==> anc/zzz/input-zzz.m <==
(* FIRE Input file for topology. Defines kinematic replacements and topologies. *)

Internal = {l1, l2};
External = {p1, p2, p3, p4};
Propagators ={l1^2,(l1+p2)^2,(l1+p2+p3)^2,(l1+p2+p3+p4)^2,l2^2,(l2+p2+p3+p4)^2,(l2-p1)^2,(l1-l2)^2,(l1-p1)^2,(l2+p2)^2,(l2+p2+p3)^2};
Replacements ={p1^2 -> p1s, p2^2 -> 0, p3^2 -> 0, p4^2 -> 0, 
p1*p2 -> (-p1s + s12)/2, p2*p3 -> s23/2, p3*p4 -> s34/2,
p1*p3 -> (-s12 - s23 + s45)/2, p2*p4 -> (s15 - s23 - s34)/2,
p1*p4 -> (-s15 + s23 - s45)/2} 


==> anc/zzz/numIntegrals-zzz.m <==

(* 
  High precision evaluations of master integrals described in section
  7.1. Arranged as:
  {{phaseSpacePoint, {weight0, weight1, weight2, weight3, weight4}..}, precisionEstimate}
*)


{{{s12 -> -22/5, s15 -> 249/50, s23 -> 241/25, s34 -> -377/100, s45 -> 13/50, 
   p1s -> 137/50}, {{0, 0, 1/2, 0, 2, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 1/4, 0, 0, 
    0, 0, 0, 0, 0, 3/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1, 0, 0, -1/2, 0, -1/2, 0, -1/2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 
    1, 0, 1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, 
    -1/2, -1/2, -1/2, 2, 2, 1, 1, 1, 1, 1, 1}, 
   {0``132., 0``132., -0.3784005878212915518400146866977683253737778318720918\
81882788757254564874152762167195807781117504945154058217280568553414173598931\
2499921292687106123498054`131.72846680021118 + 3.1415926535897932384626433832\
79502884197169399375105820974944592307816406286208998628034825342117067982148\
0865132823066470938446095505822317253594081284811`132.64766487052614*I, 
    0``132., -4.1096633310492303267405581088790808670772390665239161521866786\
14371735487863597882225610612830072342134093296407447246890651853670083091703\
8667776842673261`132.764321243198 + 3.141592653589793238462643383279502884197\
16939937510582097494459230781640628620899862803482534211706798214808651328230\
66470938446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.1280022651513181748497507008089708005815442895677549565373552834869238\
99968647006695320593811910751371297684443266223348432391455419983029316872064\
3848964`132.20282496959078 + 0``132.150514997832*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526568725\
5256067`131.9268325337561 + 0``132.150514997832*I, 0``132., 
    1.45464812478798627952106701114435178551962782848875324691657202641304696\
41072795540491412539186557755477026682502912792147615217766235937713707595465\
070628`132.31327294926768 + 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    -0.8962079559548740493332909983510461506705026606621307603085456333188918\
56367072838950565410571823921233154641712812129951013875517376357562289853088\
28841`132.1029237928118 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    0.70504644745795965651133099703314931031186137079309017226200550018068793\
82913947145496284412242499693304632010875936092805027292524536028701325935066\
378146`131.99873272646911 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    -0.3302456087929463450064629899775480727079781419452586349347222370645084\
25383452294799872034877047066221843467506244774313373332990368607419436814586\
0023401`131.6693520494337 + 0``132.150514997832*I, 0``132., 0``132., 
    -0.1545295394642960836776398016386164332740277526037494641525397667786880\
29067716111829836788826724553425428695153636062264945677292029083645261385567\
2516453`131.33952650813072 + 0``132.150514997832*I, 0``132., 0``132., 
    0``132., 5.82971442663703883255846671979976667296180526786952297098759060\
29508015409173517926947339227928701449330123043694730416799831860434198856978\
16419041351681`132.91616227883915 + 9.424777960769379715387930149838508652591\
50819812531746292483377692344921885862699588410447602635120394644425953984691\
99412815338286517466951760782243854434`133.12478612524578*I, 
    -8.4984392496068693653886069685087020380096674090361205139544942602311668\
97735708475158988097903116776111155959648654683656436157518265945269820752378\
0229079`133.0798541720732 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    -1.9179836847296839139505470550790775911174790940325167421783719651362121\
22244900196798999661171018671164942580416067009879027155133128273697938259002\
1177307`132.43335990636945 - 9.4247779607693797153879301498385086525915081981\
25317462924833776923449218858626995884104476026351203946444259539846919941281\
5338286517466951760782243854434`133.12478612524578*I, 0``132., 0``132., 
    0``132., 0``132., 0``132., 0.23682331026211831109098851306390234246758665\
14409400451611507892806972383486997810859578976761144342190993258150639290173\
114854776360490484129662752596485`131.5249394451226 + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
03143104499314017412671058533991074043256641153323546922304775291115862679704\
0642406`132.34663487486216*I, -0.13917744478832108052559505387242125772626144\
50816449403513009718816107283075158878124823002611891495713332356660248120988\
32645007503945293128427222266951`131.2940838566865 + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
03143104499314017412671058533991074043256641153323546922304775291115862679704\
0642406`132.34663487486216*I, 0.330245608792946345006462989977548072707978141\
94525863493472223706450842538345229479987203487704706622184346750624477431337\
33329903686074194368145860023401`131.6693520494337 + 0``132.150514997832*I, 
    0``132., 0.75200151010087878323316713387264720038769619304516997102490352\
23246159333124313377968803958746071675808651229621774822322882609702799886862\
112480429232643`132.0267337105351 + 0``132.150514997832*I, 
    0.13917744478832108052559505387242125772626144508164494035130097188161072\
83075158878124823002611891495713332356660248120988326450075039452931284272222\
66951`131.2940838566865 - 1.5707963267948966192313216916397514420985846996875\
52910487472296153908203143104499314017412671058533991074043256641153323546922\
3047752911158626797040642406`132.34663487486216*I, 
    0.23682331026211831109098851306390234246758665144094004516115078928069723\
83486997810859578976761144342190993258150639290173114854776360490484129662752\
596485`131.5249394451226 + 1.570796326794896619231321691639751442098584699687\
55291048747229615390820314310449931401741267105853399107404325664115332354692\
23047752911158626797040642406`132.34663487486216*I, 
    0.29873598531829134977776366611701538355683422022071025343618187777296395\
21223576129835218035239413070777182139042707099836712918391254525207632843627\
628033`131.62580253809213 + 0``132.150514997832*I, 0``132., 
    3.97513243809162417042740508902719588102706833063184502628700906900023415\
97489242836413828756664868943500182874916932154360361457074747458930411109003\
007626`132.74986660030228 + 0``132.150514997832*I, 0``132., 0``132., 
    5.56824591803751566989054939092859661159427089052733077312193816575280820\
14227672091349124103560129032853010655662563012081247941914674993293797146596\
023504`132.89623340519748 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.4100928949159193130226619940662986206237227415861803445240110003613758\
76582789429099256882448499938660926402175187218561005458504907205740265187013\
275629`132.2997627221331 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.4100928949159193130226619940662986206237227415861803445240110003613758\
76582789429099256882448499938660926402175187218561005458504907205740265187013\
275629`132.2997627221331 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    2.25600453030263634969950140161794160116308857913550991307471056697384779\
99372940133906411876238215027425953688865324466968647829108399660586337441287\
697927`132.50385496525476 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    0``132., 0.01999864650668992736448678178673144722385701671167833825287022\
14071867009530425132456090516631391056413536862378820308103299693294207378357\
490415498907593`130.45151560176765 + 3.14159265358979323846264338327950288419\
71693993751058209749445923078164062862089986280348253421170679821480865132823\
066470938446095505822317253594081284811`132.64766487052614*I, 
    -3.5929961100823736414656692168169422510636349369046176371201665386344387\
65597051469666603406434771061048997823811253291006954769741745421642743432397\
0846507`132.70597174485277 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -3.5929961100823736414656692168169422510636349369046176371201665386344387\
65597051469666603406434771061048997823811253291006954769741745421642743432397\
0846507`132.70597174485277 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -0.2783548895766421610511901077448425154525228901632898807026019437632214\
56615031775624964600522378299142666471332049624197665290015007890588373232163\
3688346`131.5951138523505 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526568725\
5256067`131.9268325337561 + 0``132.150514997832*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526568725\
5256067`131.9268325337561 + 0``132.150514997832*I, 
    0.66049121758589269001292597995509614541595628389051726986944447412901685\
07669045895997440697540941324436869350124895486267466659807372148388736291720\
046802`131.9703820450977 + 0``132.150514997832*I, 
    -3.7475256495466697251433090184555586843376626895083671012727063054131267\
94664767581496440195261495614474426518964889353271900447033774505287659287121\
3260546`132.72425961184558 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287308451630086\
6126815`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    -4.5318422172449084925297853045168809119321141109584247876922129565266770\
72978987834891312076711243492635351230155792463831366725737490527070135858049\
9647728`132.80678977868516 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556279623\
7674199`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556279623\
7674199`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556279623\
7674199`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.3270750014599193952007765645585017950975778814254052432740600603711002\
29107557552220947368079149314731322208733357059091271406873000158107067711356\
2365502`132.27341046613708 + 0``132.150514997832*I, 
    -2.2659211086224542462648926522584404559660570554792123938461064782633385\
36489493917445656038355621746317675615077896231915683362868745263534116922917\
0199123`132.50575978302118 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830451049\
1662119`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.3270750014599193952007765645585017950975778814254052432740600603711002\
29107557552220947368079149314731322208733357059091271406873000158107067711356\
2365502`132.27341046613708 + 0``132.150514997832*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830451049\
1662119`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    1.60542989103656155625196667230334431055010077158869512397666200413432168\
57225893278459119686015276138739886800654066832889366968880080486965562796237\
674199`132.35610634255187 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -1.3470736479666093225652633463452332423214348981370835815269302817782869\
30060600065466556419742288420372675894971239089901601376202420895943347485523\
1043434`132.2799063381958 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.48160454092421547887841636619711822837160563402915470742659982714978825\
81752736640507841569058738681567509038869931213562170841650292417531473364391\
269489`132.32124729822772 + 0``132.150514997832*I, 
    2.26592110862245424626489265225844045596605705547921239384610647826333853\
64894939174456560383556217463176756150778962319156833628687452635341169229170\
199123`132.50575978302118 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.32707500145991939520077656455850179509757788142540524327406006037110022\
91075575522209473680791493147313222087333570590912714068730001581070677113562\
365502`132.27341046613708 + 0``132.150514997832*I, 
    1.00795792039997885669643934006931354343643233114727461710429824858839378\
14778741018788683615536449997185522522568652633215941132097571436548304510491\
662119`132.15395739966416 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -7.1859922201647472829313384336338845021272698738092352742403330772688775\
31194102939333206812869542122097995647622506582013909539483490843286150175843\
9238494`133.00700174051676 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -5.9910482788915818838202837691658229678999329929263942604956055661770217\
22704672487399119598773776893787122792005423742079224372126989033200730373709\
3696796`132.92801781720064 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -3.2108597820731231125039333446066886211002015431773902479533240082686433\
71445178655691823937203055227747977360130813366577873393776016097391492972231\
0827222`132.65713633821585 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -3.8713509996590158025168593245617847665161578270679075178227684823976602\
22212083245291568006957149360191664295143302915204620059756753312230707159695\
9031281`132.73837754665146 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -2.9325048924964809514527432368618461056476786530141003672507220645054219\
14830146880066859336680676928605310888798763742380208103761008206803028703421\
2117811`132.61775374318304 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -3.2738790290224331029613319923277539994024893866264870109504047268517323\
17967368019324524399909266746036227867334761495237277476078502407188492950608\
103417`132.66557762587107 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    -2.3350329218598982518972159046278153385340102125726798603783583089594940\
10585431654099815729632794314449874460990222322412865520082757301761386242144\
281808`132.5188080059381 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -2.6133878114365404129484060123726578539865331027359697410809602527227154\
67200463429724780330155172613592540932322271946610530810097765192350070068864\
6105638`132.56771885909765 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -7.3930440296735982465838297698565789655089477641\
50339466569031157720575751672038726813818893956735331491381118770290386963156\
325671651320641421865556185998`133.0193382905015 + 5.834169464250046725654396\
95578686506255453601102645769839947988552938724449635604674878189000910341981\
47452139978835320169865469759566934020776640948943401`132.91649403768795*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -3.4763523508939613953603614566137399163308028131728606422916499779521422\
00714499877322875135344432430154643773811723528901341870271700057632748457145\
9970958`132.6916387864066 + 1.56235860524165620070004108109098333094373593120\
71444738551215045133908473797515728106430942631352520339479860462867322673600\
357319132563918108205298057238`132.34429572161326*I, 
    0``132.150514997832 + 0``132.150514997832*I, 6.60329811877571056031320358\
65857797141752392420474178311005484712716541109421383407444379059137578715735\
299288854935449173023729164753487406354482037074251`132.97027590261925 + 
     1.1242832190128501337118104315382064914384123372544349364534064550208713\
65882079755946210431040277686091372275673116509034118481290434226221118562207\
9724243`132.20139072628976*I, 4.362384077283745295505369072924307397126796941\
12392881440311441166084065834760883883040768229887191709333953991325946547066\
11561270295481901958832793427505`132.79023889733736 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -17.576292523404500876300131720496933466007088451917579626956507278551510\
91866721551702592410075685422334593508964626206695354359759361043896991866888\
519388`133.39544226979652 + 9.13982372478421301350101260432633274007832022163\
59506383219230699401298672698926823276895436898497653776260333647475595411777\
985637522949084517073682225956`133.1114528176258*I, 
    -2.2813946784725064718407220167181860529109364819902553115124620432875539\
84011912620134084007993430815616431433988930453396640650100288788043640783613\
1701952`132.50871542201935 - 5.6310406610331146112088755540682115499527960989\
62592159452642725941382778084619468253096121381278674684014037179573253041084\
8667985265157572356794565087431`132.9011036611699*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.81024946504903198817141095\
07124820272434059088297762894724608817867360478343953624405218447747053915972\
705982318840834455405565077710963422785871027483799`132.40825342564526 + 
     0``132.150514997832*I, 1.28679352995789467203783403217401215948611008641\
11020967908055654791187500806848404032738641131264803197551130387959223603537\
990632160327871127887552088003`132.26002386641983 - 
     1.8572988009127520197624238238451874495763891058556013418770328992094476\
24172420805649954340587815475237566055718918642744162349632104593819013084400\
3586926`132.4193967761806*I, -4.485075107479708063488803839410815799944604400\
13471047402315809045264907997023613068792822327371371607965934110642017679585\
51772593693176971392880761844385`132.80228471800828 + 
     4.4299374795470164215584260800776741689621965478639278763758496394316139\
88655616391525118084721024031654253095039980536558309732878229827746192534660\
7034737`132.79691259482723*I, -1.66138917116134801161001853317437975085475499\
38863724449710813102868787404959224870966376802698429699604219749119702384524\
177887031492325627857758713547147`132.37098637326412 - 
     2.0749943569284181255871328179533448834041347109779164954028129241773560\
49348478246123832355236611164792566625877597025066875700035468594128819748664\
8346857`132.46753191779183*I, 2.970179014015573661517985927001384144748625185\
18070740256558473072430871802102232573376007304970043734452350299577953391885\
78277924909450638468286974877109`132.6232976230604 + 
     2.5428441039587026384590585902756208985949187480964783417083750724013890\
87401914402529084277865183157648791293793326801428039829921601855586197667858\
9503176`132.55583473320792*I, 0``132.150514997832 + 0``132.150514997832*I, 
    1.16228868398604751396379111489172074229870322379327663259522715164180356\
70752504982006051668974776153061599128453281666518393236928130278252178506862\
46316`132.21582900737596 + 0.485468865943646609817134462745594274505073041503\
97177788721414584670885596882047029514795097172844468841163375920451984986509\
21123284501786619447533381298`131.83667638082485*I, 
    0``132.150514997832 + 0``132.150514997832*I, 5.97971960198952680278632845\
33735796961298294533715962200629145576055375025459299300397123476040705726306\
11153359779869752092559619946876842927393915034067`132.927195817579 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -24.022866986376007121541726802982072615512711743196944564849264959888404\
39715504007925596525473376989586868027899667312685005952665338024453067932936\
20805186`133.5311398344568 + 36.989899399173412006557986478108661835074741878\
54821144333731012439297324750988006593258654397144453167061237482769083221749\
83716129319546376409625411777671`133.71859814800538*I, 
    0.89779414001333722027952873140146294720146610569684256252697806550926202\
96638215492107376640453887813755947894945160724751539945159596591660062320785\
567683`132.10369176422603 - 41.7723543726129320563772278831947913287340470928\
00121950470391177592184607257641889082883183689552669664392986688670170162173\
1877502297280128933691886808352`133.77140395148396*I, 
    20.4130425903238192922880090469169937263878314582065339862351878596108252\
13822814297066956114490890143012360348101240739046006248133256369753727053878\
9597896`133.46042273952537 - 13.932641151939069681155169821813846210874324091\
44910528570760234332483330107991707973633365609483642559624144381706380246396\
56108554298079875219398835682489`133.2945484494309*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -0.1062530580056357937136522088228308651548560937708571284286549655796303\
17441783515449679272391544695160128318483205360091742971172940228585434237067\
2423608`131.17685643590363 + 0``132.150514997832*I, 
    -1.6756825589491589159127463367368742021098962202638982508768839914917114\
35814095295619368535666633568016382295001678554185146491719199629134051018176\
9756907`132.37470674723707 - 1.3225770474867516653799677922978855184302342174\
51930536152679830478640680914973140293519522972492934974054594043755124731683\
6760785965673083735663475762507`132.27193597935107*I, 
    -3.1218299100637696358838958657438304771924183976570063333583756699071031\
82599909743880724315124917733977303361011695208574125128672055644027820872005\
8320474`132.6449242350808 - 6.17546881725344671559408578677026425657547754007\
83551465870610591342736468814893177820259174754433828023151611509878842258032\
603219161360763425744123618682`132.94118493094064*I, 
    -2.0768425698825037398208687175314151500189620767468756798303666091047333\
42778472292984653846289644318324150974167614744060331147674472838133163211835\
9531099`132.46791857495325 - 6.8142831703226502394887617555628764735088168358\
28818305153253368308436156794748603433088397543992624205275803064899873410056\
6495000219121084357582395921342`132.98393517472357*I, 
    -2.0560192321317139408450728929591135790224146229358138542219224183817533\
08975242031116324464459741438363316505527794346315569623548301716786714551375\
5478711`132.46354217059184 + 2.0749943569284181255871328179533448834041347109\
77916495402812924177356049348478246123832355236611164792566625877597025066875\
7000354685941387581755040515186`132.46753191779183*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -2.9342126717731938822051437811912754342829725588402576886150596151835033\
68197765227260266421982831032788221047906772232066297327924618074210814578212\
8348397`132.61800658614985 + 2.4763984012170026930165650984602499327685188078\
07468455836043865612596832229894407533272454117087300316754740958558190325549\
7995094727916889449279781771962`132.5443355127889*I, 
    8.62674577125183485432521469070595167235398166971164807244425822356300451\
64037631549094367666260014311170900955804292682367625853030496567899368892696\
739111`133.08636199747306 + 6.18432303680881358885532400354588552822289383258\
11480917277112470498684656115813216374886426122098967202233134395355981957595\
518317701434880014219076062581`132.9418071646154*I, 
    -1.4461473511146107199711495290069562750825221773931080824814916784153917\
46785814448261355779458284165960921066010016654388978636952856014904769276397\
2071015`132.31072754425912 - 4.8528917697666950502141179944723787381452433226\
26424610434381228655632965966516177488506394502950447828260567107232759494119\
5842433195687095523135184905154`132.83651560352658*I, 
    -1.1010701639023887015786225904973224947036578349754022898677771087830018\
54609325002941513399866406865214481187379106921467978313808211333737201069973\
1228449`132.19232999239387 + 1.8770135536777048704029585180227371833175986996\
54197386484214241980460926028206489417698707127092891561338012393191084347028\
2889328421719359883527505252312`132.42398240645025*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -4.6930642014343708433165138735966409371459571961715080314329996298392235\
14494921787706789005627476697931599614423995467254872411190853002564966274006\
6447545`132.8219714932629 + 5.31202925636617861627846412399539899790852347239\
93283435437816316253996899112799209986413746949935447079459849464699541925539\
998961534106883716821933197932`132.87577545610526*I, 
    -0.8064136575574029731037678447546522951305566836781225877238162348161941\
19755713930881928039937968866513727065350694428934815999676768131675651115169\
6923114`132.05707287228017 - 0.6658305502809977680561000722528837152773200484\
42280955224160830420928161373707913111385570738090266087453281400135717081011\
5409887596836648427764223174688`131.97387871582907*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -23.795050662617520200259894018548227891692088289998605943636996558293981\
64045847046454954670543814443877248803051849123826999417519924050990183927724\
98217982`133.52700163163462 + 10.30797112692144762952749509805690046445814396\
36799575077860817504949759397929911021184072834316751849174843735176050014545\
811602806728111242733275174647835`133.1636881912347*I, 
    0``132.150514997832 + 0``132.150514997832*I, 8.54397235118447387660625858\
22949409712636212313793370316062861411989138727518341695737041977816869206140\
176800206676692849688324834951235359336837522867899`133.08217483211533 - 
     8.8598749590940328431168521601553483379243930957278557527516992788632279\
77311232783050236169442048063308506190079961073116619465756459655470197561089\
1885156`133.09794259049121*I, 0``132.150514997832 + 0``132.150514997832*I, 
    9.79598920784181161177953471712415521054440116613413982164468192565326709\
98965991909561338885709521346042361743410509937472660973631245158137323141862\
881887`133.1415632958264 - 8.859874959094032843116852160155348337924393095727\
85575275169927886322797731123278305023616944204806330850619007996107311661946\
57564596554463134518142809289`133.09794259049121*I, 
    -6.0872638177460336643583149175051032619838088132761086316364875228704060\
32841702638120016498786435010968757246372490571030581149012197578086375518857\
209738`132.93493712201123 + 7.42919520365100807904969529538074979830555642342\
24053675081315968377904966896832225998173623512619009502642228756745709766493\
98528418375149312059051354546`133.02145676750857*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -7.2929911994004573020483881671177497996919013585724199954328831855469275\
75567368593111226433432481283757209831099347377236178853703857996723610045728\
5457845`133.01342068732342 + 9.1297439028736041008046036325470166530286411215\
22698490138662744890365892044397182749354443961101782933502244511284908757936\
184539966494693131098831892092`133.11097359320544*I, 
    -2.3292580508516912875208740073745835023980011097049345612757024532571327\
90033398635937997957635811707481612536102635302324563065943131711755856738001\
4395916`132.5177326030918 - 11.2877301838114890683785660364848604609251254569\
31915918889366122628480437804269198736756312814612695019027048937729871026103\
6469129348134926063731906837692`133.20312161754688*I, 
    -4.2161001960813997967457861283734559370273014279362140161337647206269417\
99633257174894946793396724239203901994819198366049072842156021120482368360709\
9130367`132.77542592121492 - 13.932884278784992399138501621080631497785593891\
83577699119472578358576179963421547932379535875959856496713623702524012048947\
0999070127948159173760001396984`133.29455602787385*I, 
    -8.3617742166619594224974916184798706826183618034929582430522731454644312\
65999109742672258493176134392363617611084479585193313160862288356890004724050\
4491012`133.0728134344521 - 9.44839914999864454423053812633620806481194539430\
76212227111266730257766770687179738826867318894403105356269742515744548408239\
098911691077413385646885996891`133.12587322970464*I, 
    1.62550735361819460528300621670191501087183537894325747341147655432805598\
34228337588240082762936470876247379923651481613150908161724251183423407785479\
186856`132.3615039363695 - 1.877013553677704870402958518022737183317598699654\
19738648421424198046092602820648941769870712709289156133801239319108434702828\
89328421719083104495730134371`132.42398240645025*I, 
    -0.5382580028399760831312118655448168387462331225593273414302919415800586\
14842474636027823756818084483206058445279936943668951011943297695028543317103\
0821547`131.88150549348202 - 3.7540271073554097408059170360454743666351973993\
08394772968428483960921852056412978835397414254185783122676024786382168694056\
577865684343829126124351154917`132.72501240211423*I, 
    0.38875621058790372732138832065320710661182642346977270089472997264528766\
89528800956712471381387981417394814159178379497788271372405389665418272033153\
206062`131.7401923380084 + 4.149988713856836251174265635906689766808269421955\
83299080562584835471209869695649224766471047322232958513325175519405013375140\
0070937188277708917173986115`132.7685619134558*I, 
    -3.8434061609904293284952547329577193660710135097110191059752548802180123\
29464799831167592372496148028651030102683151904191545562090451240945466456411\
098815`132.73523127981292 - 13.4744316100531400334827912617953087216245016030\
23623009965480158985818595125843636488970498457411144963217242752259328536364\
0587684534055872451995086036478`133.28002545229754*I, 
    -16.389641510325833663777017427457996272313075075152403677501457627432805\
57465153058368165723094844457332273766697912181706076508496423829655346500610\
23407473`133.3650844522085 - 12.666372791424876654638594118166691830220174581\
49937921661778099647803466985112856139670359540760753763182318275820855066204\
14424071810799166880286306388143`133.25316726368627*I, 
    -5.9797196019895268027863284533735796961298294533715962200629145576055375\
02545929930039712347604070572630611153359779869752092559619946876844771697926\
9450403`132.927195817579 + 0``132.150514997832*I, 
    -15.660360331055184312824268446052939498546582644409441100141444161812693\
45764041494726846997304937210799687395362305206813830311509528066738939431817\
43522565`133.34531674840122 - 28.47440443384936863859895946207102009710710822\
40278347441658896611093025713578675035628278448624237630474417358413609883176\
57398280424144131590665652446043`133.60496964704328*I, 
    -5.9797196019895268027863284533735796961298294533715962200629145576055375\
02545929930039712347604070572630611153359779869752092559619946876846929144365\
8521852`132.927195817579 + 0``132.150514997832*I, 
    -5.6648452065845407792535153241899552923223721609908995041778324179368884\
12454671931971157249193059587201658946200182628341369111334811111495677324404\
6073793`132.9037030449803 - 11.8578899218565742735513688031272866143814591808\
57860495791912859408405750285737233199963003522987400174569611147643095422595\
2990346593540180844382453135075`133.2245224122545*I, 
    -8.8921888638779467745771428147558017573901895517289014468827022876030562\
70257594047693647654051008774531964357399779459745778320210472945007538126154\
5308653`133.09952367606823 - 10.087213503067848068125214095128820281745284690\
05808438127731898219993918698197725953374921195798955193858761616548644402507\
72990692748837894398100175821676`133.15428621090996*I, 
    -7.6005340608147422886481681378552494251488837903283201158776736405676539\
27956681497787983130144589916923492639523969691836769186092157468844101416642\
7341309`133.0313591074175 - 10.0872135030678480681252140951288202817452846900\
58084381277318982199939186981977259533749211957989551938587616165486444025077\
2990692748837940766365894050064`133.15428621090996*I, 
    3.38490141144953368440708537410084356180801486398120243694449537605719539\
36270897896423258034561882757600332660307735820326764221473090065823109784190\
748066`132.6800610217876 + 2.645154094973503330759935584595771036860468434903\
86107230535966095728136182994628058703904594498586994810918808751024946336735\
21571931346651509732300822744`132.57296597501505*I, 
    -4.9982747238685664134166733771743249449500151433482045545401950120909093\
99185073504496262605680428390544535952364623939990174820069246311827211577094\
966405`132.84933512072712 - 14.2372022169246843192994797310355100485535541120\
13917372082944830554651285678933751781413922431211881523720867920680494158828\
6991402120720669561610256852048`133.3039396513793*I, 
    -7.2735335515404094571460134156132021794060661618241161123022100486816243\
73028584914386488231545639213065957893923918065515955971457711246439989089152\
53111`133.01226044433244 - 9.342062015109665879253734316311937214130521185453\
19995074150630825378231434427145813120181632734526721027095684054002189131362\
09237114060511293143455688607`133.1209577437564*I, 
    0.77805916450954306123983160590328938125761939127467899246169842848009736\
08913490212929526569726119372005640162019226174970479308196558714442315322782\
807165`132.04152762032692 + 0``132.150514997832*I, 
    -10.368710881729666130689674417860676385581467417255245477749494194869671\
84434596533604834480729534559570479897199168294917856642810263554288768036732\
94833671`133.1662397627309 - 6.3331863957124383273192970590833459151100872907\
49689608308890498239017334925564280698351797703803768815911591379104275331020\
7212035905399599557665722740874`132.95213726802228*I, 
    8.11466629947980592553259138930041645581674554635634172862188945163145068\
52684961575968564603171043732809199192084942839472296442834718432689202888266\
233643`133.05978566281073 + 10.0872135030678480681252140951288202817452846900\
58084381277318982199939186981977259533749211957989551938587616165486444025077\
2990692748837938795524161298476`133.15428621090996*I, 
    8.87746402146740333639198761777569147608007743352522157561839784884321905\
62144315452861071303430620874715009126519644236680427842002819998530092905557\
061492`133.09880391870317 - 8.46391335259260633274850356029413293775132107308\
04175349145019144694377306706892696379688732230115168460489631111491916769246\
435512068110275529973852831757`133.07808620655388*I, 
    -1.3726849822631420815070382604113536978421811220478520319829049275865220\
74454984344715914596849639332049111244017705913755620406623319247098082849461\
217164`132.28808588018023 + 0``132.150514997832*I, 
    5.55767296401265974193154845429295990091880431122983345669967028681115523\
72962078755577899188654302990563757845354759429131877490408706131781864515378\
191372`132.89540798537888 + 14.2372022169246843192994797310355100485535541120\
13917372082944830554651285678933751781413922431211881523720867920680494158828\
6991402120720625164186271375248`133.3039396513793*I, 
    -0.9386610260757318466672981759833361712099253778682940799269578339671405\
45916096879623849654510273835525903975143358515385153716962795296508291701513\
6849173`132.1230237838329 + 0``132.150514997832*I, 
    9.67609226521642172403127336015009710226947665038207158987057368513556445\
53123346857274424296910822902264203098421516276392820921946304518921275829341\
593452`133.1362149987045 + 6.333186395712438327319297059083345915110087290749\
68960830889049823901733492556428069835179770380376881591159137910427533102072\
12035905399601528507455492463`132.95213726802228*I, 
    -0.1951225644209473235429485812017453690165651236608463058659659616278605\
28195075858695125254121338828283112338229513639188476559899695560817566922121\
0393618`131.4408224929408 - 26.1168132052004305476094414889666535871225998954\
63384066807919999673894002216058344805940208759221086510018087839773044847243\
2937566385674340354066592665913`133.5674351807018*I, 
    -4.1315787414855693941776192548948420780309515793170314159351473444482564\
85198406420491295363141266838576462421785899256713307148083445533062936362208\
6466878`132.76663103198288 - 22.362786097845020806803524452921179220487402496\
15498929383949151571297215015964536597054279450503530338734206305339087615318\
67158909542235874186731544974979`133.5000409075805*I, 
    -16.229332598959611851065182778600832911633491092712683457243778903262901\
37053699231519371292063420874656183983841698856789445928856694368656612152210\
05053504`133.3608156584747 - 20.174427006135696136250428190257640563490569380\
11616876255463796439987837396395451906749842391597910387717523233097288805015\
45981385497675738353796541260295`133.45531620657394*I, 
    -13.890463587746513187993816191930126702340204695077106001422897299693965\
66944266755218991025973143716507650030976440339973595314027971925686985657521\
96445839`133.29323173818736 - 24.32441571999253238742469382616433033029883880\
20720017533602638127545904726609110113151631343892014334623084840861669381839\
059982094869558528617703087016617`133.53655741500958*I, 
    -2.2799437951350070948464299500891117305143572970096970672333370418796930\
18827582142328831445736871311441625680169409046308692689187502104945360061126\
0174086`132.5084391387958 - 9.21273582688307094279143321853151557752099074595\
39994234865531984511243884557909526129239575780015302264604230601328459592279\
468774662193473157541610933919`133.11490361587718*I, 
    -16.025000920690508988300642936755467885429828859780922388821450894622749\
51614597276547506360199890834065980581030108694259953410002975948196386099924\
76557388`133.35531306097454 - 20.57038861263712264661877679011885596366364140\
27636069803918353287936686206044980324797657201350156503396324592997847694898\
494203438026120160664833732793991`133.46375749422918*I, 
    -3.8535468943081188981295983192254118010287864750048553712527630705355315\
52391596728584378174785090907071446994509582385328403349157186191161518589990\
1977749`132.73637564617164 - 7.3357222732053660723884747005087783942033920462\
99802037002338956470663462427584463195225250450908638665122410666941761612199\
6579446240474307143094157166759`133.01595787863224*I, 
    -17.969244942544408419337842555715925810730351207583565593627167835437325\
77230264683383632793743993551262829161151565264101533561419479301176383727533\
40684747`133.40504482651716 - 16.42039989878028639544451115421216619685537198\
08077739895862094804389565219075415402321010096617933207544992075445907193560\
980202728654237420120132004361901`133.36589872745577*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -36.479803446338191169806048255460741803624295963\
18076744248151200312891211625516316258871263490702808428167032772280502021284\
78785985233985580115144689184975`133.71256748751028 - 
     21.088708936158060937852626021433840574106367068137331403760710208769553\
40034757796397312080612743101249359590721053108850338203306502045143332807734\
82031621`133.47456499060775*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -41.502141415664541287683820728948207571815817742323973674962871614990751\
50581772159474715184550826581699024416359822777562715915110565353393854651627\
06487013`133.76858550372512 - 1.311197690056618058583655173168250628470952435\
01653059897797611274451445394764138348000438207482971144030941057965797116891\
77606310712348610878403913726898`132.2681831732964*I, 
    0.00276995498583944597847442072763439297462285115014315495748711851481333\
03283484651164800981069902360860885433721382410264914077110082135273876881060\
167276`129.59298770929342 - 0.00639939854366010553777256525572958223869607818\
86908960958484439055463708066701681122111931853574202193440397435294512947598\
574013515461626598887726470475`129.95665415596523*I, 
    -9.9069599709935412825463281514203178280406888373566247156078944365715928\
87975588120002205218786795397003948101639408364303988750147870546356600606420\
7504333`133.14645540606412 + 21.161431478773152583904913122899284023923459795\
70414671526478372463924197645141298467631340549191578176480586004388731455535\
64140981363105951599401786851636`133.47606004032107*I, 
    -1.7604685895827562358864388117691070058781408875111078908252325562542402\
16320006091391572550874818433533151525909643301281580705584469026084268399784\
2517596`132.39614327859147 + 18.978977165205509632896785055098838586397336806\
30831143655579148780281672567162742414344965370464522707736720268876509705624\
79251339694277919904621383282012`133.42878780110362*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -56.860759449400771859895910019273046643847332293014102080687062096475899\
01742548322581175628128764059814001150372765714089757756323651005839673136808\
40944493`133.90532765379285 - 48.94222872204693349091938545783106743376005485\
77485273566929370437889556390208042621379926976740497784316418316160319705872\
155505773934851437860440357033669`133.8401987401189*I, 
    0.97435216921164094488006330932873123698274613606333502899420722314362366\
00602140473782930690343325641602189139333442832578880053887400994111229353440\
671504`132.1392309541991 - 15.67334403021643192719746238436402681761588065359\
02303594389958867130731094198688389764259000016512009176300657083887711441477\
954546361293134204007731683406`133.34567666430252*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -5.5202155955200095275021398519751204170469779879849880055169041089245130\
13555488863979733765794465723286784765346032724697686602971489090620830930632\
3658251`132.89247103753877 + 6.5046850101606983295316256307254091379549496136\
05501615124220559244415539806278913194144822932748588212643184280030019137496\
5788867361244288003935341857421`132.9637412684973*I, 
    3.54716410629329205709883205911425971714285694348131013184156846423380900\
79569463652562826701103554761983035624675436835112304871842867193476673022882\
973061`132.7003962790045 + 9.353116419176119431829156528203524704172887852033\
27043559387227660966208983605798393446242276499584907635072999935490500352345\
86563333693473762950632669129`133.12147133791794*I, 
    -18.381353351959444664146286917035388338855618966131735224480628662648277\
92841022336999632580472972626573312438925246032293622668530395064863641709270\
27884025`133.41489248157689 - 7.509706896713526225475648054661884791372949591\
80558880215422109653304316595915526330666029834461614921830527624095780942908\
59804848459055755800362613951085`133.0261379846865*I, 
    6.21110221838872479076425439395842749844840815049022383963965087957361038\
18328678398733443218499698713942214752579450480422799969810292106132172840220\
061692`132.94368367448004 - 10.4388160297482529809124225926336355301666407305\
32186228295784040893809148955070892573597341953928302385868460520301898288590\
9590488829799563322368808223505`133.1691662416222*I, 
    -3.4601823587832083952837200765178474754745877727410960377469005924133240\
72769779912584573027330714586656649246372633524373411007170045272543398471954\
5085874`132.6896139854474 + 13.8155804013649833312189423073546168005577000978\
56736334886198681860914724446609666257083400891122692114402204861097884900030\
4492291967912083979514529349055`133.29088413245663*I, 
    0.00553990997167889195694884145526878594924570230028630991497423702962666\
06566969302329601962139804721721770867442764820529828154220164270715935188122\
923905`129.8940177049574 - 0.012798797087320211075545130511459164477392156377\
38179219169688781109274161334033622442238637071484043868807948705890258951971\
48027030923341800861332106563`130.2576841516292*I, 
    -2.4503919430790203568040153505676321368847335542136197012730918492340510\
70469736878146081515831872999087382155337577488469804435322481523492877696213\
681723`132.5397505536669 + 2.975244249048837434206781374521595715400727957217\
91511420589620287524062161661063995793252838597244616129540263686070100226076\
68539331017740160467981447585`132.62403762223602*I, 
    0.00553990997167889195694884145526878594924570230028630991497423702962666\
06566969302329601962139804721721770867442764820529828154220164270827522018052\
362083`129.8940177049574 - 0.012798797087320211075545130511459164477392156377\
38179219169688781109274161334033622442238637071484043868807948705890258951971\
48027030923292200012397041862`130.2576841516292*I, 
    -4.6401165267859557910069405662494248064937356779058796925046796921698773\
45769861947392226305857244513177859970142544350621228573150595581477648568209\
6533233`132.81704388491806 + 32.696786293160021951244946426800785819392163982\
77536623444233934011979888014137908644252281028917751234808519227348095000657\
78955014593519895215970651993243`133.665020066586*I, 
    0.00276995498583944597847442072763439297462285115014315495748711851481333\
03283484651164800981069902360860885433721382410264914077110082134968089748748\
202352`129.59298770929342 - 0.00639939854366010553777256525572958223869607818\
86908960958484439055463708066701681122111931853574202193440397435294512947598\
574013515462333701047513470326`129.95665415596523*I, 
    -111.11803260032938828891933664926523477327926039678913074769454515761646\
21415065864568941463759964312939556906257303959753597527156450722465778755054\
768567723`134.19629954123124 - 22.9236443751728174647329170603044501986996276\
62775515657106974400680905812290941444227230169175584131364373591235016911939\
9409253761829404310918220239171922`133.51079866026393*I, 
    103.607523988290203557322467795133651066157801790076063199869956582739165\
48695581380535788626364664112723905577449414745164370966788955649654943151352\
18603242`134.1659062928932 + 31.810154624998616987660983072361465156523269693\
61801610455563355571420079013282371050639474842252089227120706172138616460849\
35682645261261334136425634559505`133.65308077799313*I, 
    39.6661801859339718179051641898895366562465187968591672080923886557528757\
29123227072403411645722136229456497163607770914189092001000839071329091746151\
4174343`133.74893537818906 + 24.229108634725796778648367847723465220426513377\
86090264178467373940777608712502329002072651646576705611422332076588697545060\
43920095857356739354003413086234`133.534852434993*I, 
    0.00276995498583944597847442072763439297462285115014315495748711851481333\
03283484651164800981069902360860885433721382410264914077110082135605541755831\
717598`129.59298770929342 - 0.00639939854366010553777256525572958223869607818\
86908960958484439055463708066701681122111931853574202193440397435294512947598\
574013515461072323572972367264`129.95665415596523*I, 
    5.25363106491484503275424975934836264511663138220196981641483791517456888\
36467236630613051234174423700047605134027807329938516209149771597976926387166\
697863`132.87097456911846 + 0``132.150514997832*I, 
    -2.7317650476570675582370191926705475908399107316310088546159657841510822\
51825606770356168856777928219585984817832161390186679681445133893170962927096\
930583`132.58695834185542 + 0``132.150514997832*I, 
    0.38271300504149762299938869608718102988803474570766906414611849624171431\
84065878744064107137438318372432037873878389927933883644566807117581285291134\
784`131.73338821814846 + 0``132.150514997832*I, 10.75229165877455703900009561\
12977179946090210311761169720252465203612445814910701745203551050124815219322\
300430383883874131993974625272787512542754157871228`133.18201603405498 + 
     0.2496605723962382572298743034316300980722624729437765720323859778015215\
97568523440542320009300708593312305291811599120917061850669613790784516860894\
9501997`131.54786495971572*I, 20.43814127630146762535524679038105346072379192\
17219290889874028536851330704994691001354265494931046746277250805116267478074\
904228142047938111616281389602728`133.4609563946689 + 
     11.635481786536309143887218203319726028173117723032724462153416119893190\
24353766042397084389678071711974849045394320162107237722215896937814000014094\
56604715`133.21629936851468*I, 18.8650396990802415394741584097721968966823317\
64556531119944424114446363899912626464562113910374686280608542159220097078387\
9935879630977913247536751522350957`133.42617272128757 + 
     15.625679414798989814207830341284207742093076755733945390767189181299724\
01664256150075878620264990786666969745071131641455033364450004751256270776120\
86577619`133.34435390766782*I, 0.37508469845053424480112322666934992709547693\
71022974847275943927882575328087290964786211321357703095788487677277086263215\
376420825069404267401316121095006`131.72464434533637 - 
     9.3227288741055995675050651761599197102503623481041700909515456750063422\
72383066489759749061182060665125771893397340490379953009082647918854708857284\
5356914`133.12005805197754*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -4.9805636137662887898122528201333676091533649404050567935195841087238451\
19906065419790986193324792291243679925833651833953938142284545853641645741894\
0690312`132.8477934892862 - 9.36783112843176684484876849912125409320825189152\
19058817157713832940869626264026556788011206915641361630386073663746375196601\
995851573421412947430832694125`133.12215405104797*I, 
    -27.630416133333690337193115399944253906716640563750286111493387350571598\
17738940045400563035437098619206653551162527455813221165431884295400086868616\
85698452`133.5919024235755 + 14.335561495880726495334328290673795999397727324\
42579832437345900710195311177011398879278084981038819195341242941466576581539\
0767540970501591876540316034797`133.30692970591232*I, 
    8.79013045619535712060991864641387949563144974901954100710331367437059672\
97879071432346340114734012431672516061194700434494176364933892166132560389712\
953197`133.09451031841036 + 8.24755059634470546630711939051319076875228672100\
10971189194073572621588621668133806618543357622792946930096464451670058571611\
85019719983271480703022008288`133.06683998632897*I, 
    -2.7565349648049248722100958285088184798382114749690836220017658197089409\
84616666052164141441144953333069360452357814253151067271400152892297974867771\
1533352`132.59087850341766 - 5.7041996333513622456854747381382355228840083022\
08509007491249418522564076525267471489471368279631998355817122552562797069740\
4768993646086212545810671570177`132.90670971421048*I, 
    -3.6713297083043264162895783584485986210713824166705615501414999216499068\
84533259274494075940099305410110407602443315854112141530706900813953966404289\
1857301`132.7153383864404 + 4.11424745351561900591625801624697840979329269869\
19139633667507060920950116244339446224685399508552132966398210263721191221327\
939956060820664433297821272269`132.76480540683983*I, 
    4.28470107376880314336572738678431937967459832114030084977602235687113357\
25685017364841825246998619252419419141429594132720136631243734561772900113443\
612814`132.78243552618196 - 22.0054359134100608101203518771716905143253255800\
64687766741176117306045700510276975842853533631108667495781994814701051098626\
2477632066711902165526178036319`133.49304497390813*I, 
    1.06407546049679898266683250649609534447728428103021180631689007651405650\
76872789869229683863461419346109295024504733838658463287020270376529722621455\
637732`132.17748742552345 - 3.19772571448230339514586276000275509039203304520\
61346564052856206691111900565239915767941329936053705379629514298119213849400\
213728242366069159946162770354`132.65535620714982*I, 
    -3.5383314091945140430618076584121386264046303966025197249510841005792917\
54370154752240178967820376243958506870335445607465494323632138919247705053961\
7595297`132.6993135054458 + 4.34416946257918818330276946105415519434218869316\
94842155224779252096887507682472395833109004915547440483315554776009532046894\
574195838040760505158042065393`132.78842175622393*I, 
    -36.509858767952506329963828810743138243504981848058830252247416771865900\
90123112864477045664412585979960299830694583985416966370209085253269660262365\
45827381`133.7129251507922 - 87.396749870668518293907311118899536995939204815\
67057489335366925692799325304632039760662134563451593777584639194058993752966\
61737899268574583759408718172589`134.0920102801291*I, 
    5.75135866454737337144577840035570706380531401940517185037403389488298226\
04832019519122170700391841330655511109020661689969186868670187270602537432030\
366085`132.91028544961972 + 0``132.150514997832*I, 
    33.2466895611927760329282189278328076327428819255040318353579314172417046\
04602918547163588122613907883161010046424288518397772443637973361122342265747\
8260125`133.67226340606112 + 12.341659301511151967545633498860501265124964213\
32042829178941804500874925120044623331686113638332217503637277667801842989998\
3695441416413863456534745081153`133.24188855113093*I, 
    -2.4537953097878168156270142931120030829442440852096486649906190025164370\
72889512025045208425067800966818836856055993878832852253675304341458005084623\
1946183`132.54035332984267 + 0``132.150514997832*I, 
    43.1987775038090613100022813488503685434894009951553668764165602400618278\
75299313540203127065071627714072187427109776561664336996160341555710125152104\
1645218`133.78598645458067 + 20.208313219601706855261182260648599286304667335\
12997179961704926815516585002389824455819026635991551569562746031166279430454\
58576471182324017083518227442622`133.45604506246102*I, 
    -18.750012854119417340915470981471325466938247589870450378231998477951652\
50516082355102315343632427388815062780802096511974461327040148550654493413943\
76750722`133.42351656762753 - 19.26562826456862645940800425759807109520127445\
62157353303378491194280265146951111255557605665756986717559896191957780195640\
973749940909756836253535552854954`133.43529817403524*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -40.900207773691626372334184957264938164112469916665382341917023980355884\
75245708549165216477345517770888794578125795571453951366305589007851376404040\
07876552`133.76224051206768 - 11.94126361876384322340132022484341303823815255\
49169939709403299430958627375855608602238453387558119882566456272148009074588\
131366796972450821308693451195568`133.22756528388996*I, 
    14.0192899850537117484376451299278462692293215233832099507480915071251872\
67129352587043421493237707010184393719309761444967005514792288124850168051121\
0408845`133.2972410169276 + 1.55747180535275172999246736140441915411724901195\
79635212539169007371735346992697489167398082963456056163247964318680952339300\
372721473642090323616906788772`132.34293519127522*I, 
    25.2005091269872760469730303444684544505689906499145554477687203888913158\
49210034199518750462962180636165518656423587723112290385486861419789104518389\
5392734`133.55192431277257 + 8.4427044387120684331223173659335531891011752847\
86541109435587377553225981197237822035434172188366826043804794532196624386489\
4630609920568652588386988161495`133.07699658363688*I, 
    26.3331773189681508846243245656184440828384937934471181193780009874957415\
69736794927530144376924405413663260337882205697642710768902165592263351771992\
3365403`133.57101826137574 - 8.7153614763817576208018963995105172662179090379\
25953982294112405831236837232354320852544945485136936102267898404721454485849\
7944999741165344346966157729408`133.0908004023523*I, 
    3.18132362921430799787547411820446399498774183761864959398039046755614896\
34347718488671668700630635973095605646718090449652593130289991997638561327920\
620849`132.65312284903075 + 6.32071020313705192317555602411506628929556180067\
70628299937244089273052365622315822719050461075675742741044346699591483901073\
763616095096131120798958543733`132.95128087674328*I, 
    3.49910910287367225030138071919978208382182573110227630891716036734862551\
42900795698359916216405109159682810740477604328907176768617317962552298564639\
140247`132.6944724819089 - 3.381974774915965856168313250411379709708888939838\
18156176248374275131683674070473241839254700403819948223634216446009056870498\
99276075458859685543852449782`132.67968536184014*I, 
    -3.7111251496184987922574996697738633464515497794322719599946273488302259\
51190915667035696172792889491109064431576425317734937490239404588930494696946\
5595426`132.7200205980639 + 2.44262731044072988967858805886116194541539357229\
28605366591478587233910388592840529631250585093001510458690254107696538874081\
053170703317504695145732299725`132.53837220636652*I, 
    22.1971540444145557314768748865970893819296256023645292445996589916064721\
70640118146527832075111203621333070590391387254672554476423003869856780633169\
4828673`133.4968122938125 + 7.02550545438452970999649499951789571741973825851\
10826851343332776543269183632866295411728660889659688963847115976598404364802\
802785780684539387278463598955`132.99719257312134*I, 
    47.8720671704002279070491054693788669736560576473186814951494698863019917\
04145475544825426804131213803087067053870851022698280154302400110364834061803\
9307204`133.83059717904936 - 20.295750246820404367740746323140500458042893818\
89105932581541135508887891565771658410379156244728106851826914132600873361657\
95739386785462853847461943033152`133.45792010778595*I, 
    -4.9140005246491698871778995971917967694941015630884225210343122083402074\
31787467404229807621119785447479605578678111520534956265561511950413421011016\
2870878`132.84195019634404 - 37.571686344274359551472122721587248408749687521\
66898298390968192521785095744588153743726654001283602591406070938311967729111\
1704089661473863185753253748776`133.7253756859371*I, 
    50.8852120878877795015302908393569740046529151590365821166610518023599003\
46124989203343240433877515833744470135803473492496327234339865911887905115363\
4144004`133.8571065868143 - 15.7135414564244583518122130804680623268725348462\
52660436594005760636138025612460009090943594414038974778079792658578958071702\
1723842404831148164713814074481`133.34678907349272*I, 
    -8.6751340922467582508815363907467700607618124982168546178277915010155545\
21215779721532235148581910550759325633686566466811566172879532080633429340298\
5880646`133.08879119427158 - 37.571686344274359551472122721587248408749687521\
66898298390968192521785095744588153743726654001283602591406070938311967729111\
17040896614741656019064210045193`133.7253756859371*I, 
    24.6186644880641593564700530498007020491592414522858220637395037417625052\
13877211874169242787621619349232536589423209686644598108707911304924017773849\
1493025`133.5417794874835 + 6.87556712922369918216358293712999543787217576004\
23989012709240528527340454005841263944823505393801402840159983199144171331435\
633371544881034794856401229507`132.98782352447017*I, 
    28.7762424189484030232801532936048364537843473533111625098186642401238627\
83770938773739576296443860248960504877372379355314740729787984525032521941039\
7559058`133.60954908127354 - 14.529568177784094851600833619097249385317437803\
43157443147945362200500948420317868726988409377673132276010105604365125504062\
18783674829524039883688673084929`133.31276770498673*I, 
    23.1766866514408040394394943009604941560161647833124164917333132207972830\
69597195199654875841202488474538465207422785254028869249287281447759762603935\
8107685`133.5155663469812 - 6.41386169722942609778966568848848866460797580498\
13328884471192233039311635805616143819425042467719253619010141347066228120700\
823455860430769155759290501856`132.95763458878804*I, 
    -19.505874526687957792178100841336637430381919859563953919846966410930158\
16925489381965405113331628872203986290656515677832327455176192708783651653709\
85151702`133.440680424082 - 3.09946136343788662477593537498345795050661880135\
14220658055490358790832992404107434227708914399955087286205388014534162865879\
336089315141837513310740297265`132.64180122482372*I, 
    31.4087121618962672300234814349041570875624768659004727504989714097394599\
84780394821937089742390737539710798577627410062768800249586236185331682158403\
3069929`133.6475651274031 + 9.93661593414167899767082387020932654470842763278\
92734391496955059600822882306423894698279417236169024576181700129498610636731\
484204624510670962692263037651`133.14775350181066*I, 
    19.8888144379249040240926057503953445349998279988138829993834119175773806\
01383668371245694798349765958273914504455711608872230714516831126288945082986\
0823173`133.44912389365564 - 1.6130303093666003333680887619422927974125271810\
74786756455637190466310848048110735165258405473564975674338966968810619684658\
6428752427093602294207806008165`132.35815752583287*I, 
    -5.1835109216534128308775973140666993140923296355761534640894699013625875\
45689803794959455361841433266759237977395547398566469623785254340578294470999\
1925409`132.8651390157626 + 0``132.150514997832*I, 
    16.8228099802893250523126130910731108913841104352436678020679086146216860\
05764009775474017185757613952339834211913269546213796586403799231707525817888\
0904455`133.37641353727292 - 23.806829626077173001903198479655387834983524673\
30144470073843620284238444352923423583399823613685247587491622771413305237474\
05466702293649596254879704123599`133.52721656175532*I, 
    -25.161209842551573153434259690257045931332947715639990270181207749355708\
12062543271091854608676070584455028800927919843965726573553079522207772292901\
76030382`133.55124651756674 + 9.644249825157102432697426598699885635768854430\
43713407029871706880345158098907408304419080829893709190836854778321263903839\
57037539367899422096738624633653`133.13478344967032*I, 
    33.5873789417243035198118036893016055142014417107533244936198622811774202\
43099920435229148099059990266950578589420835061814754705118839696280225615480\
218179`133.67669111195767 + 14.4370492642996334763388141967863911831443062402\
49881846799999868189078896235791332970295739822395075398351798156704051576351\
5679767800175882911084694614595`133.30999343627457*I, 
    6.14205983019535497900947806975119144941354473176580481985719149492572713\
69008055450335895839812258120624000641855931079158203561426208888488635092789\
01602`132.9388290404498 + 0``132.150514997832*I, 
    -34.287715983617556376395270628487976161342660408300062808153881415719553\
65426609909371875804332595724846953425754096379734191502281377784040403827650\
13389485`133.6856535541412 - 6.4218131308061938739637534127922044317748816020\
89175832367477048892164395050203621290565078296115747771120683533769343276089\
6725091367141031785015657424813`132.9581726616535*I, 
    5.78611861910832954326739063516817613472196443873732399577028971339026458\
26730961728056322930325981360784270033713414176284787831201364730789856018452\
369261`132.91290233054806 + 0``132.150514997832*I, 
    -14.460636525179697610040952579689799917910956836306075519857177967334590\
49513541262958467121883297319157820777826916606361241600145633675282672493846\
49804248`133.3107024078921 + 19.454978511322103237894720175284411926737367582\
19199879969302343676388573788622099277193196958776028990215903055966920575776\
1860375853282496373119695065972`133.43954575327916*I, 
    36.8126884082292937045499865881985353967099178344552499847058819222302322\
35976419667046639135889010244261352376067347411589913010163136857405489959846\
2594803`133.71651253269852 + 32.579396815762564548528835637494866259579829196\
53095219813272479487051633191674761272739149536368408526092608496482467643620\
55569572451860245816059803753135`133.66345803722712*I, 
    35.4846001611297930943280819361953053133554214206313174605103630031839833\
43988634941636114956294574896570778326678774803324132091966884412108186230206\
7777326`133.70055491381387 + 18.096795950131331039547226754343037616388215625\
13370862778053772582603205771228282400425227933026398946262479410072732490562\
56112620659304437747018412188489`133.40811668737777*I, 
    57.5347611040607120192669483495827918072558131853229738311160448307624454\
75968743962955827415177423237977770965329961195825483447053630143551256551139\
690801`133.91044531198727 - 19.2884996503142048653948531973997712715377088608\
74268140597434137606903161978148166088381616597874183816737095566425278076791\
4075078735801797744990710153178`133.4358134453343*I, 
    67.5057030658775494172207235974862913279326759646875633970850631388078130\
42458870875360728777410687649829369150061436108554256445212888776039621223535\
6563296`133.97985546259508 - 4.5929522436424158539300097488879228406090101706\
42300992329758116044927195972536297800056152053114420302482886030701393976948\
7299470205016756934763696896832`132.81260692758903*I, 
    9.48245576018284753056077208040649121972362778513260997072719797410595383\
50172404623990448436235385610886336151007294335170334835106210332383170605009\
96393`133.12743582303722 + 3.172770882706169191774201135197203102555410778594\
36468708685337610235893018629145524616456970706087967724153872055984464969123\
78361458980713070301284045167`132.65195370908492*I, 
    58.5511038650444514983531087194859757908992350334313822167182446566855847\
15269245966975640996624404396384572026575095589524603252247048897908474792618\
3099317`133.91805008507947 - 18.004645851622431359776479701804281392457714332\
57185988120470855786250847063508829659736757843066002164817446699229384584414\
08731614595146166853226842370662`133.40589958112338*I, 
    7.63238794098069944423153339774873364529887576861595419049598266397999914\
44815723436066787347688181742313302223541285988600576888557272909562271965244\
555137`133.03317543452087 - 1.77084905332220969248394368657834761001682420285\
90518351782608843280439516311275221203081307611810009694061785365018941419841\
939666819325201336010727595096`132.39869654145963*I, 
    47.3006419110647290252170621234595356400611617881335995586154134671442552\
75034546763545998171279797635250427293884546860428002009362654774512301906857\
7080322`133.8253820323656 - 30.2206913233065990996928641681438764995915004782\
82777589185555426146315607109795850215940740383624401236817241848839675186810\
6290158154083277464967698091852`133.63081939279408*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 11.9085296808415933295673784443412314946215448178\
13763196281528751085734032401721190214560724829705076321189049277728028889203\
8495865777356831231285910172952`133.2263731412698 - 
     143.83838235097336513553728991658286648264414416047763179372404771611422\
70490144678335110929857596277693153480881990097703006544346389278588593499848\
207448585`134.30838978804434*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -22.980291820735484580256317429395858194919015834890204949357111238213635\
56019513320103289612710441735844899526727415834577459349408221112314719811782\
61501986`133.5118705372117 - 136.36190723978830261359213395217888449026591901\
91886151013804789993235605766351962496253942202221588566932248127582911114268\
975945152103557368797562065624384`134.2852080647356*I, 
    0.03225228216232823146360956230056203006379845779928939828167687607989190\
98204279078934035912578822436003723930675373482986700440784408147207019127790\
800146`130.6590754484448 - 0.005534966649871002950654756659850740222802772878\
72449150863517688229681590875860099795140724291760737932491761674767977328909\
48498459406853936928604238418`129.89363000627696*I, 
    -41.451371578330561911441112667131980744921575703104941831382766219249739\
45435589144733860873820588570228394243554193472782739835587260658207495664150\
39858039`133.7680539032622 - 27.663408174762049588421352296498033325778917530\
34966859079740375469022321995309047673098906051991747664274596750522466526962\
79155001482839056766867052793834`133.59242068265482*I, 
    -42.074233718452277533505155426575883105113961500976206273932253593495263\
08712713236320017541019461092938395102160294131166672629162766980227132632654\
67696037`133.7745312129165 - 8.2978315818934211653078151411762013778608997393\
30295494837904761085328055542600425119706020950955500427684763238514892200853\
0837493111187284962771454258569`133.06947961369534*I, 
    0``132.150514997832 + 0``132.150514997832*I, 19.2303993337002904428591919\
17926204357554574001335952895505371234758153297601591710442961442934259611071\
6692941016330738600299323509614607525419492638094791`133.43450330061555 - 
     235.34107701978529055575188844507072977468695283234519550816268164859974\
14480960930293103070676598785345678361183262629315318493503802935827698709746\
390370844`134.52221273446852*I, 30.139185608385077362634937969460354421913944\
30196623499715597699983498462847629489349541026031025372931444786313568712389\
43026822252432874236836907828116502`133.62964651088816 - 
     50.604483536410004334869114394823968029008232167378978108904882130503815\
76440697211037914994055784252325353843296509750295914729289040499034799005965\
77084026`133.8547039946888*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -12.574129444396236366309220303948891174692496778950237457770635064982727\
18522515086086385285987319775448074415036776139193186462315602797322196797011\
85139034`133.24999292471443 - 20.98886863738123993278340081025468883973768270\
77623018897086174853323580892709668219726803766408527900976034180343919871397\
535678868807417119250862054966454`133.47250402727744*I, 
    -28.850436731988202381959921757263257498130503141612279156078757893911119\
60240384691133943392596311560880640151988107701447310342552137160221567426898\
08552117`133.61066738963422 + 1.600362681029664512034736047813636700120725026\
95671134247597078245288338252950725868788814488515497186477816669954428871233\
29305471064849016448888284774055`132.35473341331334*I, 
    -12.117055054021870428337651639214029452770932838796850917908481678424026\
83674391550372042209571742008650773015631648130793304314196110234025990049834\
90481492`133.23391207894963 - 57.19780871419057972280366578759709967837089241\
76319668174600768866894999545466991597161819881687792194712663965515328066159\
36824723834334125166047704318449`133.90789438883544*I, 
    41.0414737001455344473454941468351785141443519272238911709866522717483404\
63176483676329353437439296717385712422601783808620032622791904521962496523004\
8742645`133.76373794468114 + 11.719674950135505446236645942893277913378363604\
27465886044736701333801970026288256883010648743300293040714720466880147512099\
21555502668021860185802555835056`133.21943056435023*I, 
    -25.461903922358030733309317724560322245298733482273957986861991405465614\
06854804096234363931934183988925144945509578347842913115470177523524163616634\
68446397`133.55640587287857 + 21.76393576037036014139067176037443016367961204\
60323097526566759377463126557392229245402015449332398920880034954069512225415\
034297747115837866161737895226459`133.48825243318026*I, 
    0.06565715545131944961806359934367476039190585725500075168422337356562438\
67701794520409968450449815760105229699383271998274477674799086396767358620056\
249956`130.96779706113918 - 0.02482881984393531990841525206824016568864899304\
59731844896721613864164525206688825843952703724528979356203556758929289102821\
715804539296317784872604813093`130.54547107512127*I, 
    -6.6626390327094539828787872226380770582365392634950156971321680485705779\
74983346220283062699940660822219194230595096545044553652865865732527837321043\
5629048`132.97416128260713 - 5.2088047267042676249342869891689429855797928115\
93922900990069547896859270038334171190852722977180297169301936299227782536839\
3321116380068949219039308402997`132.8672530742694*I, 
    0.07016497232857054081083283512216230726408643822312536159690577931723184\
03140245535262818678746984391710941612998641148564845373404322410844273563496\
881103`130.9966353561025 - 0.025927970579621977083758091807117040985907972690\
76431217476024053087600751532662528597633535743664102835672523927243894935289\
81961609805582077558830869722`130.564283523064*I, 
    -86.371830538418707038751673427379390410624844923217795609133381277737858\
77497036780510164750331334867341539821795418475990272241886186315165936366663\
76555178`134.086887121833 + 13.0334404331854664000668741863051599648728388563\
71015175138562639008369374115934080817895883693283249560022238849148493499334\
2834190392340437606336232364781`133.2655740692563*I, 
    0.02907765388181086299213080191477423313969666818522056081146173204265134\
36740940546693668846583406568589938932133051697364775174385696494781256934358\
476401`130.6140743605662 - 0.002748621094791451460116112066081286021242940536\
10757841324474138808947821413593725764278319724057903412978089855111318148276\
40769797270416934064497410506`129.58962987307635*I, 
    -105.18637200567370589086656316206902074854548051421197956081999681635404\
93113606978591757033851963239415054243040997194503450741403378390184828830025\
820548305`134.1724744739033 - 252.9816331852526246508224441420765838176240279\
39318701144398529064873546842081154657326024731487139329635312956195100198376\
7148659964206303752871470868288253`134.55360398977524*I, 
    -29.493469030833604923773071685310669851624478150388694646229046493600247\
12013273755346705460361053984333253252915530611580183467750775004665372155274\
18803803`133.62024085523774 + 202.3889961226282473270446451628918375820043124\
56318178219348694902092306843576130798940494852577018861423813658031805070291\
0123407885818408948429294350194048`134.45670189407716*I, 
    30.9086486201218896664992594295400778888348917704512096578152167620863760\
62103129071302389789829987172866311820534131417459514433964653362566828633231\
7331572`133.64059501520026 + 116.60256783557853528953285335742406971890436759\
57501057042882316909767683774452751871326161620605305419977836655019308286779\
051073085740692025400603514540156`134.21722311244488*I, 
    0.03597266799400225170948839899128820404445644358239955600836766614029456\
02924754602041102743649913579002591509073498985342978576464847589644132115413\
443244`130.70648764727417 - 0.01168489201457490200184902548193309201389876065\
61074954078524702509552551435750533853942495730431047639675912911184943141535\
867737201041447060066587222241`130.21813970106507*I, 
    13.4808911247818606377997087925846672118800382113155261306751939343855929\
12865340735858068652155941152323483077422625378118159987973213820277239409702\
9991823`133.2802335990657 + 33.0095375164151986099967353900133614506611293037\
27866927140670294727183727515411563075058292562865217090036442577548833860863\
8767086084548108133783312096924`133.66915443747658*I, 
    -5.6126652818192651786641543344678192466219655458929777973770929330675919\
44296289124200174046342274015241187922675568021439045926343420522593753682989\
3850638`132.89968414113963 - 17.164186010105629717317576682087814101508628317\
65193863190912868604960385008145456728117986018039785268943218825671043899467\
30017287587923788881852221287892`133.38513821021354*I, 
    -1.1119778042423826189578442103008109004022261384369949855441343014011719\
06226076871658938521508186186469328765950454007811690447220600548620964405596\
3371112`132.19661111638086 + 0.4321878388344763746302768448542031325665192957\
50758704117110386712272225847367857360457170683883935087864528134840606631623\
0027692008607866356214022658655`131.78618754010762*I, 
    -21.819624696628130087860604703461014544247175597942617623154900303542799\
25167112818011869753548509817361912410963848208009397637563437347135752019768\
47303591`133.4893622741675 + 22.195079005019587909830784367375674925628228435\
18034360444520252774515190893693179355518387133005130682923762916346427049757\
02434092796000338497833369724484`133.49677169309936*I, 
    -69.028465361469179370559820430303298494924957062947059443783185679656974\
17673499679787112464904085537888282781978588234472971726350758403715333180702\
06372016`133.98954321610725 + 28.46428718960149175989701326208935218264484457\
59240162078530247650958293269323907085841122688113042791624608225258910710871\
953187783513519025848008120347863`133.60481531039557*I, 
    -75.455599672963929577249935531859011075071687076217468612542492200796137\
76352249411016425344665890819009416432929558246212368313227647158741859699807\
81606582`134.02820647278295 + 17.62925673049886206794934254511071712974943812\
87419161035393464340145793758692661459755937778815859575333933785213400309034\
928878889906784038142593210460132`133.39674900016834*I, 
    19.6949436428579247707625474094841848235419970994087888004910565732983125\
13911759478197325954399821472112637295918595041359524827168296962423308526297\
6557757`133.44486974024392 + 2.9610512092906204330793644266256534454509985951\
08054111490017947258252503297390845186469809045681094886571764144762681844561\
4968849932953973276881862840359`132.62196091610275*I, 
    -0.4630656720098302821046999107878941265459025431060359272999345141219439\
51451138860741942148651384790944582517654606396356654228680843203811674637842\
3654291`131.81615758489522 - 18.116804103272221501694277943480818478610686074\
11595480826218199553118345887186684568303830909019309049782940119612915323181\
19428831466073338845355724441899`133.40859658616571*I, 
    15.4396488942277833363375736925311701907580710897741815410409649853519164\
82874818717054628468433649889120536839389438121335787495613624723226113401582\
0979951`133.33915241785806 - 7.9624651146602929406457761750720641288914548916\
85278300615125736597542065281896436633241657779066484291148032372287816087983\
6937498306507767336383014455775`133.05156254043837*I, 
    -17.605495588170906453668444265539915261858103668983403538358645402398463\
43845072102002081118009997149684272192485360218186294812361488368168732730437\
65086376`133.39616325263887 - 81.24611064917279666044543645742667360793820870\
68106173072388172051997728059194722430933098327863826401646964482427885764358\
672126005716491675949358104745612`134.06031757777177*I, 
    -30.429559216212697759310115505962924273350279027766022267815177527880594\
91680411619511082200475058269245361803782695305926993228541785273542336293908\
86594032`133.6338106593143 + 24.146636042196299347325542206938004674930588976\
70247128042818275785481928301688439699207315732275776408855883385409734618833\
60404888809249517761190868264971`133.53337163395173*I, 
    13.2284180116367277965856406613939059159595917676405972772422068173491117\
25748909950876415949411174112814890139821535490023809605221343265755932914478\
7459241`133.27202290778692 - 4.2057200679906971690666960840256412531259361727\
22577593718043509142112732377582349347732484300759371644287809742379752573163\
9225347817928030183653162414697`132.77435536057774*I, 
    -14.032369695004074515696053045749965117630227778510197455252565644101846\
45175587404834412142987971399452346409582626288202127519430939734006599442194\
10367098`133.29764601587115 - 13.28628458271760629336275462935833237377763008\
75301234842675490300495743122783509187458360695660442668800884536398866357962\
351262668862386074376873714526683`133.2739185483145*I, 
    38.6708609439468034425007650577801578139356300257615660137256818740830479\
81771044244720451983999325792189847594183140359681788838831742351526899799745\
4021402`133.73789883887437 + 8.4544613041920543340628549746586817730549169212\
02780147121842017810237285600686820759144334695534696389082712923548912456491\
9560284652308104636939381222518`133.077600938557*I, 
    7.65642165840348871542716399730048168059456934291935526623699971358112948\
74574301304043938026657408521368034065720212625644652085962073515251207381456\
542259`133.03454084094918 - 3.60709831389531030717634167901807711540056187915\
91200881793855662519668890265856850060773718854666934285367895020513525172914\
287348510649201406837796865131`132.70767297730046*I, 
    -16.049328605149560114743482415916391866714637504693769262773015762732271\
67888678373311187540959516194246724029456371105880958837236089928039999755915\
64729548`133.35597186702287 - 13.52765678631177222841402111035203057759974323\
11210597274943757535411015981102595053910230890612630236363960638731215507836\
749801115579935231429872071451257`133.28173757396354*I, 
    119.677712263934671949971812018411682827920977297885965004510173162306257\
96731919855293373952606979319762164979911239716150282374730666366000000258800\
30586358`134.2285282765422 - 179.05524358744818559076870180388354108449007634\
89007415261260536655073687952752828880612484748312948249409147350647253679125\
002210508881011476531006122982817`134.40350204157002*I, 
    13.0495340748536576666825738069672371348553775787547900912326463499813226\
01171124529690590693498418601361749277819829964201732426484840589230699535633\
6355477`133.26611000358045 + 36.136852257404064413010953173167289195140782864\
58960686518487348254882750765018269303503586619361478727296755626740552144906\
5683276116311993875417071619021`133.70846531797784*I, 
    19.0314894589055109662850518041938175218910302489742526699229895716433117\
06565972723567705971737631708711673549018317099597099270154018553281198228620\
1388015`133.4299877765799 + 92.3038301774128933314855697637361183148766355198\
17791055504609751189912510846355670486001801229674054828677747013666905756004\
4090214065479997746881736046177`134.1157347204224*I, 
    -5.4356863716327360063708284385735176226671045790899005398757561291208530\
67854627980783598921395219626238828285549687000993725372402526605475676336996\
812141`132.88576938868152 - 15.4176506372849923583357708564035492035578939117\
90919067598828369469479641393139211243451583542266844634205505367080452166273\
2543812636724755821963142928271`133.33853319820076*I, 
    39.8320722221226034098128151683166545276943331278137688606870729819900406\
70498615778036451001021855386081241974698521047138328556075576093403550918267\
1611409`133.7507478985477 + 154.834642914218656534982826884329210229898798682\
71380645590377280328646259435332111009668754631885575086875831157204659412737\
47200691488470237393081517832889`134.34038313469074*I, 
    33.9939410288331453946389984800533480703169245148635387876213606311524788\
42112616152197259292422827645403891610735076387018067881939488334837742626929\
0227229`133.68191651451443 - 35.682631614922882379891407041648956532293213021\
27229871127294417542970758562364343912333897179752713687327109256047148064136\
04589510005303732022005080099117`133.70297187418893*I, 
    8.47477196009250475155860344130237045790378500600392744381808783350073147\
24933192102536109265049900407282833117137562136506695501831300246950876489292\
89508`133.07864301883032 + 0``132.150514997832*I, 
    -1.2074966100262356103263051947596161923860849367207157022897642101268942\
37422590414445240926703722961995524083960990730600782860815498879108798432170\
9188998`132.23240091800176 + 19.910124520456720357954638962478112035974398876\
69402122449660186485313402383035723641301623227806550276116929850633090084133\
23985841918346542287945444733042`133.44958897400096*I, 
    4.32689267125124693749164624792320458675249307550871597891153139482830956\
89309264903749061170167307296365604117289403855766437366665150699363068407910\
890999`132.78669112047206 + 0``132.150514997832*I, 
    -4.7876129473313384632366449957813241324170792840238299900763147368233262\
90275453780610099011910831652702614252649393762111038027258381195447733422573\
6066292`132.8306340306205 + 0``132.150514997832*I, 
    -14.243014255269120300665235624958124522698574139047427389356252545028958\
17657711705674024350628016880121648091446142112500054462286729532342615691179\
80611763`133.30411690678878 - 100.1025970275993665341206794855082769930348751\
52333320054373342626038618287664494213783586156662120127852549191149096959670\
0448763155796646842373260858113328`134.15096034264522*I, 
    0.43210513921056754292559347416892531679021357595153653833960041424749097\
05690628906798113864799476625175290283194567616964910802870104026185545202330\
775112`131.7861044294233 + 14.36148175247799250378598827796647885687982366846\
50160447612456197444732644885661796718870693280644989269286382431259313850685\
153904851800259089115070127374`133.30771424858273*I, 
    -23.878345012318842100143370077030609100929438730290755252938159808109836\
65774563999726043923327493660678324792346396133998801952567840756536817539009\
17729465`133.5285192207531 + 11.421748919072177528871957070020417704402672143\
15607845433053578751393600156463457682965234479547220916542251495525791364649\
19681522940039820489589918914212`133.20824760679855*I, 
    2.49668640225555539946557887609233391973372719503993430116767489413816074\
43759035619161280735304618762785089546415599733680876189272141546783694731094\
233737`132.54787899379852 + 12.2935137338758925025530236740503877375822902455\
90740343744358335600002622749104987674400427216235459590815492119938787735383\
5295009102164054376212670922525`133.24019102857298*I, 
    -9.7512287699660771541268966745362938930359585816073846433856422607712160\
97502466615465090349686063017156127465670422330983457293317692743412678341841\
6894171`133.1395743432117 - 1.42971340011659311902169828971290835310947707715\
96404527296508724866519626816634242460025962474716114341213623730288164209306\
383109555266192213432120277513`132.3057639854911*I, 
    0.69020691831714674253500730146727095555708382595655637814009768811023319\
95234681100812269356087486617300823863206693643867520886404724389247525274407\
503943`131.9894943059777 - 27.41546571069073986547294398898057201280248806401\
71500201487016662209038788499227829960493608161723648413239601502493537253180\
378854720286758727083994500028`133.58851062554066*I, 
    -2.8777719390902191157877236451055788111915453475108349529309740474975945\
95059851551253215965268905357251794996657536390207560920055442083218713628251\
9511545`132.60957137133835 + 31.293975486482534519608080257349550047055836832\
37186596304000035382215606352725108497961757403498133845030373270781323645702\
01167432958476498126075428975208`133.6459757358638*I, 
    -16.978031675407562014093565482176581095105987285794593179492618450132947\
55008562310990726551551417635323063320522945343686046375319827029462017445082\
68714519`133.38040233732892 + 1.408220573114818490066639062502995937333040504\
07762673132204795463616756110153084650796905465893393216026594988413684265120\
66167340166852644027803250187074`132.29918568259833*I, 
    23.3531093542626704474860931047153395907641062546816083650159090269602254\
98289472696084948859438711912640502362537842215254121611721971218893581949473\
2963359`133.5188597108068 + 134.106284205258996821568188029633753089694529111\
66812387756223418496454227576842794064467765913649865326219924633962928335025\
79928047748031562721408847608188`134.27796412715057*I, 
    82.7182323506661887294194315720722580343673897274346446195343034611258303\
91208328646455471543253469615821630446102180315067487871255299677539522325968\
2129168`134.06811624301423 - 30.875575895948443606693781656882200825420015834\
55525878714856525629070892325844255016391848985736016462170694962009391849756\
65767260235238561034114398685165`133.64013006470216*I, 
    -0.9756363302011717004119743653213811231443675696243094675404444504823000\
59232036634900712833464480696244165176253710969989303347965874156072731416715\
487456`132.13980296179034 - 54.9869261482905159232441839660669141466696310297\
81830942475311572097039637602688812975252642088987996136822372546995071381173\
8178577697088079310033949600849`133.890774440479*I, 
    71.5900718364638686747286995874976874144658217439938516596522918490210126\
04433246503335804982625718001416928651426125461305697183466919159158528367023\
3531008`134.00536779603925 - 54.507475066217550828800930258306454032468406313\
66297989754457772852946329602471900295193785950087832795458784678781636896018\
8741385002295492090930367715265`133.8869710626297*I, 
    -32.806214109682723006355021250804100742389421666655172683443676715685438\
04910412394740819350924131341891048961218115473524114124909103260274992384784\
2398944`133.66647111282208 - 2.3682447635723823590436493984165990501870475607\
32944440434187731956835941461612068247748982993717015416094866704198253041861\
2679966102062113560353117747245`132.52494158354145*I, 
    16.5768735508757049271220530655131121120637998861277287838352060522884465\
66117446399092609220219888205798154758738446214389618387730969444446234331826\
4027013`133.3700176225 + 48.0640545164326485804341985479556273415946060494004\
15443633522198857824637283015896321205791778083134734986558282421715569734184\
986494374933180860372052702`133.83233540141686*I, 1.8414330486898041930665508\
57015057732897831212056937015073855089601144271769276981170715060284874736573\
5469820710381627199886088558636524848812519208633951`132.41567093111624 + 
     12.881007991296190141685079681162211726906888549592530473310408029038258\
34774046473875278928532879073116604386890772250746548662184478559587656774717\
59757384`133.26046484749622*I, 25.9713989541395497343000864744136407567511004\
52137163921538268782167954070784314993276440772209813014883665689324396244081\
2924535949314368896284398355010006`133.56501034144281 - 
     14.579748051605368965369196333536361127381518991812219293004458992515593\
04412181523777901774002466931319947048845015488872708501116378624072306818875\
76980168`133.3142650169619*I, -35.1464237426420200146342717079478044952924037\
64243882696311699745204040245727122902004930290583925289002414321234298800290\
5706857425529616681202804137291854`133.69639613862873 + 
     9.9926872272473611204570489712512267886301512178782163066625293331753285\
02206555179422272241015076936080705679357861389123371427287278818612473496756\
6259477`133.1501972919669*I, -17.27717824927767123557340304397383472366464606\
67304654280697151397256767241712891788320238968523088132106773979401875110155\
322883063447831169711922368122007`133.38798781173668 - 
     0.3955413989095169486058274141791475781828630583076048214788087760023164\
07497464885420079401925103412112205973905045272975390265740014289721097084966\
3167053`131.74770694300332*I, 6.498700084328815649025183759420472493062975423\
72489382217340388197652672234789272523566408978854617723319844835350006876724\
70799558158956675330813573416969`132.96334149252695 + 0``132.150514997832*I, 
    43.0277664381500921776538070479507895863038785133718275812972682000204551\
80648683891678947689291156889576078566917332645085693632387829845133107684545\
2350169`133.78426380036905 + 22.359440061571017774122843810728319090125186837\
99967303691513622707470816450069714160610681794112503731673369631443657017896\
33106863046454180685696166737348`133.4999759213212*I, 
    -8.6764581338837786561117174815214101778774985494609977656833609620946860\
87389257789522033257142592124807391806161066483250983310810316452266606604320\
5093528`133.08885747337388 - 25.350134947440521176474508247598646518656762753\
68702034000337484589816334968778091546043590869010796194428827148007922580962\
04959977418852743580527587855821`133.55449527340562*I, 
    13.9853295682307337960438832865103063528938009142882919730107268230930224\
09981404966649636196827224863803074431839626525280368968089678963437251268081\
5526635`133.29618770293192 + 99.655090573065891068618632369678149629458624415\
04489917638635010374597174095336857278088220484520062522061452322718512703607\
5438043334124226859016720784666`134.1490144860298*I, 
    -9.2808423904381466463947337696588499493841048319191577730067780916563884\
25610931398625915106464453580733873073617710809245987703968499181858859863455\
6924537`133.11810239527017 + 0``132.150514997832*I, 
    30.9608635648300074271448279853271607124611630163542324207554421307204842\
28658271544134271108456323760850487906136411151497849922033367262130297626467\
3661723`133.64132806341553 - 28.082001739200442687436209900763927204211549963\
76568721042071837956292575702396647079827535296342253296704983959002668033568\
7464224295940727401969802260956`133.59894305974075*I, 
    -7.4410412088049624605533537906617064677898436052703209056090809428667777\
11508703999793999836761235909818738809879207310932662522835869776628662176230\
4284596`133.02214870751766 + 0``132.150514997832*I, 
    -32.535196273407058130365761574304619304018125719048153108263278681511310\
59234968305634828036334962781297957355691584061322175767902447338364509781652\
99985632`133.66286842885577 - 7.517466515416568145907985758752230451800450779\
94636654797231237884440248527667852930606144632119718738800506090355818885489\
28839095372376058141873705482388`133.02658650015798*I, 
    -76.106621166883207210933689429962312909221565088401295844524834086912281\
95716398464164404762925193336081343337173901076447578070577306901362154329844\
40276759`134.03193743924322 + 13.35378775398684206622609327945489635636253609\
22106465790852922813463858842047785205326966976867508695825555270934205450435\
266415701940385489740340644897257`133.27611946707822*I, 
    -54.391718796174484480238894476101629231217054233283795513023572325688483\
98433825059739700308601610696023018678903936406072301588717825676938719895043\
63557877`133.88604778071226 + 28.38091634862986471099565274648263357722905138\
90615403410336847778616257582646651723071115045547825656813094567686426551450\
99806120146817168255290047250968`133.60354141145976*I, 
    3.93600837445675207230996156061121416956918607490057572317749142478711670\
91060206716066934766686072808291431367624579645272344122542044671375327620873\
93556`132.7455710116199 + 96.016747528837989479390726014227806895328289980933\
88025100218860641098255969356581234901288937172040243940954189168557746945335\
4661206614523204569194217447`134.13286198842368*I, 
    -37.443083209528701679538356445228723251299868127389666612502052290825028\
33735964292761491498904386834440177411820259219516280398921346375668459363187\
7058897`133.72388660087225 + 104.05436106239581290440473007466776884297018461\
95564093769823857723430336398152183180100534101746547567301727409351924507284\
63967439799030203844553364279648`134.16777528464436*I, 
    -2.2660156876153544770528212095812074288384410214407349073533589437161921\
19976819088859113280615470952513055691813802566701244679084642206248115738524\
6716488`132.50577790998832 - 0.5186726668456041161763809695653419675210302722\
05280320276020583708012163425485125563360581840958988870122603785325605979395\
6456093835298326305383545753864`131.86540835985892*I, 
    0.27811885454771546094256412637460771022319566619804601686951219759624619\
65428492238473488247399645106025626495742537877099557918412397374134586642390\
184286`131.59474542987655 + 97.1919715461241664803903390012140197433591138543\
32243736349825759503261463153013307672450841843588750678311127587191402234481\
9279209633931145316825307691606`134.1381453897416*I, 
    2.89361512857730346236088291201628537410369165895151486533000425756146294\
77086713742475987823972973823289993509390047075410773089206464854679369100922\
909353`132.61195576419672 - 0.15570505953334466873627092741075106439447170475\
59334357952377270134425942837288527999740557966100341256660875495097030830753\
889761903149215242803957939724`131.34281772274252*I, 
    35.3058742324170541519191024516165257281372203486165323382958984806130826\
82076644703094886545279993776618941349071425365784183726749361276765309229970\
8882977`133.69836196765272 + 81.114896797565963912713494194419935696729809806\
82224907478782587584370303648908211375490064205007170467041140127317849042160\
63160546160235094827254522366181`134.0596156177999*I}}, 
  3.9484345043140424*^-134}, {{s12 -> -22/5, s15 -> 249/50, s23 -> -91/100, 
   s34 -> -377/100, s45 -> -9/10, p1s -> 137/50}, 
  {{0, 0, 1/2, 0, 2, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 
    3/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1/2, 
    0, -1/2, 0, -1/2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1/2, 
    1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 2, 
    2, 1, 1, 1, 1, 1, 1}, {0``132., 0``132., 
    -1.6201137201300745731777770522036887693890923570259013908457798053402677\
80973227686173598505397659244760706386341437126167101458120449120957182869309\
8981317`132.36006049773982 + 0``132.150514997832*I, 0``132., 
    -0.6309128871706222017942497211476602376407388748883455790810164232625599\
43148624539742566764097311987262158871740606086365086698760789214148608869889\
5459038`131.9504843963268 - 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 0``132., 
    -1.1280022651513181748497507008089708005815442895677549565373552834869238\
99968647006695320593811910751371297684443266223348432391455419983029316995920\
0541018`132.20282496959078 + 0``132.150514997832*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526651295\
9717436`131.9268325337561 + 0``132.150514997832*I, 0``132., 
    -1.5880374677220360390565942254238641488662976384393060370450778555142270\
09007278439782753475754804337481915233772939013234253520531798351066293257732\
8502201`132.35137574266926 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 
    -0.8962079559548740493332909983510461506705026606621307603085456333188918\
56367072838950565410571823921233154641712812129951013875517376357562289976943\
9576155`132.1029237928118 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    -1.0959260127432796407285678740291461800587495709811596027366533336608831\
28002697760304475564169055844092506531874768110415584453866769213139617388930\
8403475`132.1902962332377 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    0.84987028525390144156455469833178719565497553725208638558244107273421118\
75004074205653366083761815973978021809256826590062499205342546441763561504305\
362614`132.07986764272587 - 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 0``132., 
    -0.1545295394642960836776398016386164332740277526037494641525397667786880\
29067716111829836788826724553425428695153636062264945677292029083645261385567\
2516453`131.33952650813072 + 0``132.150514997832*I, 0``132., 0``132., 
    0``132., -0.2556567583830058045968557533366651958100456659865955969357091\
60903746405311764194969055536554050081126223499676987543218046898573424003977\
5112439503552685`131.55817227578504 + 3.1415926535897932384626433832795028841\
97169399375105820974944592307816406286208998628034825342117067982148086513282\
3066470938446095505822317253594081284811`132.64766487052614*I, 
    -0.1760307530169996246247384731467699838166308086982408818885233533531463\
13612084663989945514103590494786633899996221510985768777181327306867148781927\
453209`131.39610354461698 + 0``132.150514997832*I, 
    0.56544257988788212872497767593276329691314995627510227574761013103519369\
13960308411565817873892899280483537577056701356268285632452699839578895282288\
901334`131.90290350717487 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0``132., 0``132., 0``132., 0.23682331026211831109098851306390234246758665\
14409400451611507892806972383486997810859578976761144342190993258150639290173\
114854776360490484130249311887003`131.5249394451226 + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
03143104499314017412671058533991074043256641153323546922304775291115862679704\
0642406`132.34663487486216*I, -0.13917744478832108052559505387242125772626144\
50816449403513009718816107283075158878124823002611891495713332356660248120988\
326450075039452931284098515609676`131.2940838566865 + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
03143104499314017412671058533991074043256641153323546922304775291115862679704\
0642406`132.34663487486216*I, -0.84987028525390144156455469833178719565497553\
72520863855824410727342111875004074205653366083761815973978021809256826590062\
499205342546441763561504305362614`132.07986764272587 + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
03143104499314017412671058533991074043256641153323546922304775291115862679704\
0642406`132.34663487486216*I, 0``132., 0.752001510100878783233167133872647200\
38769619304516997102490352232461593331243133779688039587460716758086512296217\
74822322882609702799886862113306133694012`132.0267337105351 + 
     0``132.150514997832*I, 0.13917744478832108052559505387242125772626144508\
16449403513009718816107283075158878124823002611891495713332356660248120988326\
450075039452931284098515609676`131.2940838566865 - 1.570796326794896619231321\
69163975144209858469968755291048747229615390820314310449931401741267105853399\
10740432566411533235469223047752911158626797040642406`132.34663487486216*I, 
    0.23682331026211831109098851306390234246758665144094004516115078928069723\
83486997810859578976761144342190993258150639290173114854776360490484130249311\
887003`131.5249394451226 + 1.570796326794896619231321691639751442098584699687\
55291048747229615390820314310449931401741267105853399107404325664115332354692\
23047752911158626797040642406`132.34663487486216*I, 
    0.29873598531829134977776366611701538355683422022071025343618187777296395\
21223576129835218035239413070777182139042707099836712918391254525207633256479\
858718`131.62580253809213 + 0``132.150514997832*I, 0``132., 
    -0.7453311380957669758566656642101451924247463861575350557816441701946442\
91786514577819451697346427760128564306236016517842456868391018260490130749165\
8536437`132.02286426319304 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 0``132., 
    1.96630099763503707541075164880400563085304900697883122312462049806966606\
88345822594267043995694012764393615996415328618159504279530218673098799149255\
383003`132.4441649973943 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    2.19185202548655928145713574805829236011749914196231920547330666732176625\
60053955206089511283381116881850130637495362208311689077335384262792347778616\
806949`132.49132622890167 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    2.19185202548655928145713574805829236011749914196231920547330666732176625\
60053955206089511283381116881850130637495362208311689077335384262792347778616\
806949`132.49132622890167 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    2.25600453030263634969950140161794160116308857913550991307471056697384779\
99372940133906411876238215027425953688865324466968647829108399660586339918401\
082036`132.50385496525476 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    0``132., -1.2217144858020930939732755837191889967914575084421311707101208\
26678516205867423005732181672617015193965294482822986541942597889859778390992\
1649107215422246`132.2374847211456 + 0``132.150514997832*I, 
    -1.2327643219886780683236338401982717143377275785099275960858399190369995\
39829332038936186119928313733809706526947398424367708262692498918451157467622\
5954808`132.24139505460363 + 0``132.150514997832*I, 
    -1.2327643219886780683236338401982717143377275785099275960858399190369995\
39829332038936186119928313733809706526947398424367708262692498918451157467622\
5954808`132.24139505460363 + 0``132.150514997832*I, 
    -0.2783548895766421610511901077448425154525228901632898807026019437632214\
56615031775624964600522378299142666471332049624197665290015007890588373197421\
9568678`131.5951138523505 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526651295\
9717436`131.9268325337561 + 0``132.150514997832*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526651295\
9717436`131.9268325337561 + 0``132.150514997832*I, 
    -1.6997405705078028831291093966635743913099510745041727711648821454684223\
75000814841130673216752363194795604361851365318012499841068509288352712300861\
0725229`132.38089763838985 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.3872938614529741520012736418368881476117553311136770602383796858156875\
68897048150766022908755038287235135222101034486632653939984528002096073322346\
8368847`132.29268346243074 + 0``132.150514997832*I, 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287308451395462\
8964742`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    0.18862135894248265375428544872046016151970060583095529437644028266820137\
85564510265695224963016711618432313635719172694471262883610024793130360714990\
135669`131.42610586728125 + 0``132.150514997832*I, 0``132., 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556244882\
3554531`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556244882\
3554531`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556244882\
3554531`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.3270750014599193952007765645585017950975778814254052432740600603711002\
29107557552220947368079149314731322208733357059091271406873000158107067711356\
2365502`132.27341046613708 + 0``132.150514997832*I, 
    0.09431067947124132687714272436023008075985030291547764718822014133410068\
92782255132847612481508355809216156817859586347235631441805012396574690418574\
692575`131.12507587161727 + 0``132.150514997832*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830333737\
3081083`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.3270750014599193952007765645585017950975778814254052432740600603711002\
29107557552220947368079149314731322208733357059091271406873000158107067711356\
2365502`132.27341046613708 + 0``132.150514997832*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830333737\
3081083`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    1.60542989103656155625196667230334431055010077158869512397666200413432168\
57225893278459119686015276138739886800654066832889366968880080486965562448823\
554531`132.35610634255187 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.1053605156578263012275009808393127983061203729832740725639392336925840\
23240134546488765695462134120766027725910370517148673517013221767115433533251\
6713594`131.17319288532482 + 0``132.150514997832*I, 
    1.48160454092421547887841636619711822837160563402915470742659982714978825\
81752736640507841569058738681567509038869931213562170841650292417531473364391\
269489`132.32124729822772 + 0``132.150514997832*I, 
    -0.0943106794712413268771427243602300807598503029154776471882201413341006\
89278225513284761248150835580921615681785958634723563144180501239657469041857\
4692575`131.12507587161727 + 0``132.150514997832*I, 
    1.32707500145991939520077656455850179509757788142540524327406006037110022\
91075575522209473680791493147313222087333570590912714068730001581070677113562\
365502`132.27341046613708 + 0``132.150514997832*I, 
    1.00795792039997885669643934006931354343643233114727461710429824858839378\
14778741018788683615536449997185522522568652633215941132097571436548303337373\
081083`132.15395739966416 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -2.4655286439773561366472676803965434286754551570198551921716798380739990\
79658664077872372239856627467619413053894796848735416525384997836902978246294\
9455097`132.5424250502676 + 0``132.150514997832*I, 
    -1.2705847027041907375362130159284818944481182761370141784269523269821432\
71169233625938285025760862239308540198277714008800731358028496026817558279019\
499066`132.2545186201431 + 0``132.150514997832*I, 
    -3.2108597820731231125039333446066886211002015431773902479533240082686433\
71445178655691823937203055227747977360130813366577873393776016097391492902748\
2587889`132.65713633821585 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -1.5111192115653202293748239479431142297902504686732174767884418628002209\
96444363814561150720450692032952372998279448048565373552707506809039121160180\
0019916`132.32981372483334 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.9325048924964809514527432368618461056476786530141003672507220645054219\
14830146880066859336680676928605310888798763742380208103761008206803028668679\
7998144`132.61775374318304 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -0.9136472409287375298192966157090834626765820282317969699160781072542930\
92199648588594107113402809418796936570470906628598030969029255903996906868521\
7561435`132.11129354488992 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.3350329218598982518972159046278153385340102125726798603783583089594940\
10585431654099815729632794314449874460990222322412865520082757301761386124832\
4237043`132.5188080059381 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -2.6133878114365404129484060123726578539865331027359697410809602527227154\
67200463429724780330155172613592540932322271946610530810097765192350069916811\
3404934`132.56771885909765 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 3.15653088272185729472613389576871111288279335748\
44129295987644155441195678346480043290458342643932305826958431186091905996801\
022121209348355152107861629417`132.64972504054657 + 
     6.4641757083286876461485762574733698606030154903789240294496001784075880\
79613564456679712217535420477078061356747649940529879355269642423953400834032\
1837729`132.96102815069142*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -3.0632456696323657622450266113720484020426865157726981401701806066005407\
91983300278317752061002259459577515566584957638697253930715771710655984081766\
4524435`132.63669682607417 - 4.9116817559550832445987377911079380548191740225\
42969324396130854249327470675051890079057844830203866019521209399291903014654\
4435362238446425676025969413509`132.8417452175062*I, 
    0``132.150514997832 + 0``132.150514997832*I, 3.89463009933285702867862893\
57614378835051526761817272191827826589417782927072205160375787220036879928555\
190601918786246040108793780435894453830961563478037`132.7409812137694 + 
     1.1242832190128501337118104315382064914384123372544349364534064550208713\
65882079755946210431040277686091372275673116509034118481290434226221118453064\
6078144`132.20139072628976*I, 2.210322947566447395698564348286792658161883477\
95445881335990613320079718729581398864545012152061888476146318338277673023265\
6403674507721515982921680521779`132.4949707303856 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -2.0844716526891206688819788011530171458769346987812261879148124209131927\
92546270373521923155147450898773390999683325045358041559601282001997216371689\
7654577`132.4695109912428 + 4.32112002126694461493219589329254704505612824690\
89560163398531232296428132601245917379170532786810318504192499889915423649729\
230711245784078675645958266353`132.78611132705691*I, 
    -0.7976170942208017960409226230567660519039469208927638123122661274764304\
77635809543834135131203136209816786495744483028259751576875551593283547975355\
5196045`132.05230945086655 - 1.8770135536777048704029585180227371833175986996\
54197386484214241980460926028206489417698707127092891561338012393191084347028\
2889328421719240327765100507735`132.42398240645025*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.81024946504903198817141095\
07124820272434059088297762894724608817867360478343953624405218447747053915972\
705982318840834455405565077710963422799037508807287`132.40825342564526 + 
     0``132.150514997832*I, 1.28679352995789467203783403217401215948611008641\
11020967908055654791187500806848404032738641131264803197551130387959223603537\
990632160327871129648832795794`132.26002386641983 - 
     1.8572988009127520197624238238451874495763891058556013418770328992094476\
24172420805649954340587815475237566055718918642744162349632104593819013637219\
4660887`132.4193967761806*I, -2.251497168602636929015189236516531388876278334\
49880004306702461840890209159089554303365118979550883229920308172599765307648\
10606892448955163287554473539958`132.50298640297905 - 
     1.0187724680488928975045699326426163241084749062155330766563406001570739\
00471360108995584733216461759136269831085541889130787950908083619310106188585\
9714422`132.1585921976336*I, 2.3213287187764934860381619579524044154259256400\
94939973414602780286485536747210788624204990567611537114705382370522489128016\
7972414246056250020789527989294`132.51625164222682 + 
     0.7551518362190166558665783312653658131528652325318225862905947496752537\
58319564202489436000965701180543009741163672068554720115458656052206821030605\
4434973`132.02854928059003*I, 1.236525963915679857460127007130304078228858899\
30360289959263981323837449492634549295490032600866065909488207913437346796557\
43124041339679333953104093641122`132.24271823771 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0.60568179426049188213602118\
87048936505935301210970560217206696177719712198921275236787035437656607689200\
254006821959815765525826069030951941690076866118421`131.932759517556 + 
     0.4854688659436466098171344627455942745050730415039717778872141458467088\
55968820470295147950971728444688411633759204519849865092112328450178661944753\
3381298`131.83667638082485*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530102342223123\
4735248`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
953965835452198850190278898678`133.1453750654576*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -3.5809850504508024235270915089392209393427502800884418293357522120461032\
20865381683519871299809892886131605198093183177929325455558098779949535139225\
045867`132.70451750579718 + 2.98976797937232444821665714176470452341253699532\
48593958253445609736636434907775980892903480240793265056929206080953677442202\
726156447963133090107759469352`132.62615248408682*I, 
    2.79273887443571437624664583731981843562891113776839782200423770045744443\
31918906285670493121800856059037586027708992019403577500560861447074903346416\
49875`132.59654532820065 - 1.269573985960431963681749356195037222030613449909\
39551338677636462633751495031857860679077677037001853113271378312284869165802\
8215003167665498937225073521`132.25417301281573*I, 
    0.58449002640786049804436603114208055367856857033751306690836978722615181\
14987244133166630401687303550971690995442245242504832811758963657295257654353\
506422`131.9172921027003 - 2.633625301655272774861823776799531885516994393320\
08814519308352492961271341043763331242025580169461880109182062929802382644085\
45495615327899686883762913457`132.57106898372007*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -0.1062530580056357937136522088228308651548560937708571284286549655796303\
17441783515449679272391544695160128318483205360091742971172940228585434250261\
1822934`131.17685643590363 + 0``132.150514997832*I, 
    -1.6756825589491589159127463367368742021098962202638982508768839914917114\
35814095295619368535666633568016382295001678554185146491719199629134051362588\
0126968`132.37470674723707 - 1.3225770474867516653799677922978855184302342174\
51930536152679830478640680914973140293519522972492934974054594043755124731683\
6760785965673083735117758939457`132.27193597935107*I, 
    -3.1218299100637696358838958657438304771924183976570063333583756699071031\
82599909743880724315124917733977303361011695208574125128672055644033651414798\
7108044`132.6449242350808 - 6.17546881725344671559408578677026425657547754007\
83551465870610591342736468814893177820259174754433828023151611509878842258032\
603219161360763425744123618682`132.94118493094064*I, 
    -2.0768425698825037398208687175314151500189620767468756798303666091047333\
42778472292984653846289644318324150974167614744060331147674472838129824336529\
9020175`132.46791857495325 - 6.8142831703226502394887617555628764735088168358\
28818305153253368308436156794748603433088397543992624205275803064899873410056\
6495000219121128573216080467943`132.98393517472357*I, 
    -1.5453532024820034037148957561039622541745999339768332491678387793013752\
50711172361998102057474162410640972980947270428527919357454984169583917463116\
422676`132.3395427543164 - 5.570848015193676517338590250318911162783861692396\
46317137015119206360987779458044277917207048051593315581398792648286316467432\
04334925761190030387535051911`132.89643630795845*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -2.9342126717731938822051437811912754342829725588402576886150596151835033\
68197765227260266421982831032788221047906772232066297327924618074210814426615\
7335146`132.61800658614985 + 2.4763984012170026930165650984602499327685188078\
07468455836043865612596832229894407533272454117087300316754740958558190325549\
7995094727916889455559269557812`132.5443355127889*I, 
    8.62674577125183485432521469070595167235398166971164807244425822356300451\
64037631549094367666260014311170900955804292682367625853030496567899367208379\
420959`133.08636199747306 + 6.18432303680881358885532400354588552822289383258\
11480917277112470498684656115813216374886426122098967202233134395355981957595\
518317701434880010739195235444`132.9418071646154*I, 
    -1.4461473511146107199711495290069562750825221773931080824814916784153917\
46785814448261355779458284165960921066010016654388978636952856014904769162617\
9619679`132.31072754425912 - 4.8528917697666950502141179944723787381452433226\
26424610434381228655632965966516177488506394502950447828260567107232759494119\
5842433195687095523680901728204`132.83651560352658*I, 
    -1.1010701639023887015786225904973224947036578349754022898677771087830018\
54609325002941513399866406865214481187379106921467978313808211333737200985850\
5047252`132.19232999239387 + 1.8770135536777048704029585180227371833175986996\
54197386484214241980460926028206489417698707127092891561338012393191084347028\
2889328421719359886667249145237`132.42398240645025*I, 
    0``132.150514997832 + 0``132.150514997832*I, 14.0210755569954686699262529\
73794822182173617502723384395695462337815139129850319653333287408722357264511\
4440613604514434917641258246407411351705413796245426`133.29729632747916 + 
     11.576806703212198480938172352131133793707200523299718726331456798658568\
21788878487158534350778410116318559638886626410784524731913823649444632942016\
69337524`133.21410377981192*I, 0.18535060041663849305419137828571777088571482\
16502361656490307247641783501509113637469572687079236088360918893884879244500\
229790992202480751268888642189743`131.41850899503444 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 8.91772512104725663812921252\
71382587935046455445659638544347537746000497079891379122014079183938832724272\
995347698967985246135522345403710396000340458791935`133.1007690794078 - 
     3.3280066796413451135577269125914122504541840708070882608113889016541415\
72578322352454266014494436452225628764127203749336083022819341097461533573849\
4808743`132.6726991871239*I, 0``132.150514997832 + 0``132.150514997832*I, 
    2.42551392501336399025713311969138264039934052357552155089016667639072268\
29998393360661811238255178348912639667464546312931995665576312911226502387293\
586761`132.53531877011056 - 9.69672256985339419641635819209409613393469518855\
27539941426896483865661951274328095004290355604043780738788596654623670342171\
879399594253251895934738948087`133.1371399681451*I, 0``132., 
    4.50318205587918553413135738292809163404393474659632165033048872120542451\
66412611865480953181146627079624030583235219510320073478300681774246320263301\
591804`132.8040345029263 - 3.829588816877804200703609163404431742858872688060\
84392041500422403620919709235629575462978456374042990066959874718929438632064\
30618960933520397255753009034`132.7336671440859*I, 
    -6.0872638177460336643583149175051032619838088132761086316364875228704060\
32841702638120016498786435010968757246372490571030581149012197578086373089093\
7072394`132.93493712201123 + 7.4291952036510080790496952953807497983055564234\
22405367508131596837790496689683222599817362351261900950264222875674570976649\
398528418375149313615467596471`133.02145676750857*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -0.2186576310715255888620826421103158684357717174137388764846729356363182\
03670648454621179637337481293467611371824594072691464922780167450652911092846\
5768755`131.4902796364963 + 0``132.150514997832*I, 
    -3.9150637112649274415873352981614591615524311088252453641589240843359550\
30551904643652041434333684587974585878294961673382403188659097194655764886290\
9898847`132.74325383171654 - 5.8671337529755899957127490286896643910758225004\
91910073727685424350356998035076513745799250996663948173209260918273072647896\
5448780633319546766457294157483`132.91894098676713*I, 
    -4.9762545822861521421112992907528368418179171387905275096150600913454154\
33655106353509505766594717460615954739754840741830402448479179109358957072053\
5842283`132.84741758833587 - 2.6451540949735033307599355845957710368604684349\
03861072305359660957281361829946280587039045944985869948109188087510249463367\
3521571931346658752042448284331`132.57296597501505*I, 
    -8.3617742166619594224974916184798706826183618034929582430522731454644312\
65999109742672258493176134392363617611084479585193313160862288356890004718088\
8205472`133.0728134344521 - 9.44839914999864454423053812633620806481194539430\
76212227111266730257766770687179738826867318894403105356269742515744548408239\
098911691077413384555452350791`133.12587322970464*I, 
    1.62550735361819460528300621670191501087183537894325747341147655432805598\
34228337588240082762936470876247379923651481613150908161724251183423405275959\
159158`132.3615039363695 - 1.877013553677704870402958518022737183317598699654\
19738648421424198046092602820648941769870712709289156133801239319108434702828\
89328421719083107089757204246`132.42398240645025*I, 
    0.20363078928587625476868783128589316175726165798941840816980601632550313\
83455769021221506815770628196937640238422867688994935246690709023501629087596\
448048`131.45935844244957 - 1.87701355367770487040295851802273718331759869965\
41973864842142419804609260282064894176987071270928915613380123931910843470282\
889328421719128889170532183136`132.42398240645025*I, 
    -5.9348261108292464996532830845916870514917695499982405274611717993682388\
59422676431632035461646248922181408744726113592450105109503360753837945990276\
9796556`132.92392299657104 - 4.1853656659051120611642184621842892816635185515\
90377880810785849276582567934142249344760632068363643544225626775094026796298\
3115098788892764061022897355594`132.7722484051427*I, 
    -4.1684031789466958395305785984835572965505308179331944569582608252259458\
40763146689675167660180065621099398405042744111663322930723530782696518858922\
0331152`132.7704847162625 - 1.52087087596065319704812515305756454542205609764\
94261358519532059364099959478665246408286149047081838567369124143937404292488\
708667589084276572395866820307`132.3326073412484*I, 
    -10.709756083067738295905985461697950962116071469600744996071060054869350\
91612088097691145774881628476598674333697161221135466997985425938466666741339\
4879048`133.18029457762893 - 5.7059008359614653593227328980869728495202220365\
82999376854974325092523473431813642321908107778545778559968316923404511783693\
8296331163657337072554218046391`132.9068392175244*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301023322235099\
176427`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522182505394519293344`133.1453750654576*I, 
    -1.6149651708613786334031463688075121839726429141240931171238111292752966\
02113547644254473268757086987563664126218086791903805287482725920353139278236\
9422285`132.35867815839026 - 0.0347140841871460112482466042548666090059436379\
75796426738847708572999621012758496443189328892961960221152728472119344580882\
4426813326625588412381389625174`130.69102071019526*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301019073962701\
79499`132.65953333878812 + 9.882346280302101994911789544691377370738130362099\
92620839975389291037856236688811926258694327493669038607636942224685148313695\
39658354522112824583736740963`133.1453750654576*I, 
    -5.6648452065845407792535153241899552923223721609908995041778324179368884\
12454671931971157249193059587201658946200182628341369111334811111495677254809\
4908495`132.9037030449803 - 11.8578899218565742735513688031272866143814591808\
57860495791912859408405750285737233199963003522987400174569611147643095422595\
2990346593540180843291019488975`133.2245224122545*I, 
    -6.0094726168027993654776167684228886009715668600789871197203202876709390\
87192094830362289226950877064259859476332332040212602898105492544824040368758\
2854779`132.9293513584101 - 10.6144547667276005514011972978833213036565040374\
25505362008810683163579471285569072546046676459510709125107796009226085177212\
9699681300180182021846335304477`133.1764126884788*I, 
    -7.6005340608147422886481681378552494251488837903283201158776736405676539\
27956681497787983130144589916923492639523969691836769186092157468844101392617\
2931688`133.0313591074175 - 10.0872135030678480681252140951288202817452846900\
58084381277318982199939186981977259533749211957989551938587616165486444025077\
2990692748837940765274460403964`133.15428621090996*I, 
    3.38490141144953368440708537410084356180801486398120243694449537605719539\
36270897896423258034561882757600332660307735820326764221473090065823110089170\
826444`132.6800610217876 + 2.645154094973503330759935584595771036860468434903\
86107230535966095728136182994628058703904594498586994810918808751024946336735\
21571931346651509732300822744`132.57296597501505*I, 
    0.57147698519079113922297257018869347255541515029966019907832796997291745\
69144424210294939380485566336359073578659070587773860083468868881573823233716\
083176`131.90751374278918 + 5.86713375297558999571274902868966439107582250049\
19100737276854243503569980350765137457992509966639481732092609182730726478965\
448780633319539524147146695897`132.91894098676713*I, 
    -7.2735335515404094571460134156132021794060661618241161123022100486816243\
73028584914386488231545639213065957893923918065515955971457711246439988786669\
2242186`133.01226044433244 - 9.3420620151096658792537343163119372141305211854\
53199950741506308253782314344271458131201816327345267210270956840540021891313\
6209237114060511289457994972633`133.1209577437564*I, 
    0.77805916450954306123983160590328938125761939127467899246169842848009736\
08913490212929526569726119372005640162019226174970479308196558714442315322782\
807165`132.04152762032692 + 0``132.150514997832*I, 
    -10.368710881729666130689674417860676385581467417255245477749494194869671\
84434596533604834480729534559570479897199168294917856642810263554288767993303\
54721488`133.1662397627309 - 6.3331863957124383273192970590833459151100872907\
49689608308890498239017334925564280698351797703803768815911591379104275331020\
7212035905399599549203367662826`132.95213726802228*I, 
    8.11466629947980592553259138930041645581674554635634172862188945163145068\
52684961575968564603171043732809199192084942839472296442834718432689199963899\
685201`133.05978566281073 + 10.0872135030678480681252140951288202817452846900\
58084381277318982199939186981977259533749211957989551938587616165486444025077\
2990692748837938793341294006277`133.15428621090996*I, 
    0.81136619516443015704772286972788747880767628703818170329734063935223721\
44110861121671750256021696218320834986380287657384898745006030740334834265624\
583032`132.05973190709213 + 0``132.150514997832*I, 
    -1.3726849822631420815070382604113536978421811220478520319829049275865220\
74454984344715914596849639332049111244017705913755620406623319247098082849461\
217164`132.28808588018023 + 0``132.150514997832*I, 
    0.81357252916178599799285063533743623777718830584796601248307356510767698\
76933487791315178786363249339568530715616289394221374370175449072132328936320\
512515`132.0609112737412 + 0``132.150514997832*I, 
    -0.9386610260757318466672981759833361712099253778682940799269578339671405\
45916096879623849654510273835525903975143358515385153716962795296508291701513\
6849173`132.1230237838329 + 0``132.150514997832*I, 
    9.67609226521642172403127336015009710226947665038207158987057368513556445\
53123346857274424296910822902264203098421516276392820921946304518921265167039\
618175`133.1362149987045 + 6.333186395712438327319297059083345915110087290749\
68960830889049823901733492556428069835179770380376881591159137910427533102072\
12035905399601521136534060514`132.95213726802228*I, 
    4.05000115731984280392507718670531913423944883793035536149620729679942656\
98922242187384736536829381494369919340340964483152150716639492617973751789075\
172884`132.75797014514976 - 4.59583536489695737740427582150593470909478767633\
43941904921711563442136952147035733570225121330380108450043496517925850993073\
417284792088970556909533561798`132.81287946053808*I, 
    2.93388965543811185710421656862583190214789974751561875431324655508799404\
86163802810122697894292215980077496252942288761295049151605057481478407684692\
436404`132.6179587736871 - 4.595835364896957377404275821505934709094787676334\
39419049217115634421369521470357335702251213303801084500434965179258509930734\
17284792088970556909533561798`132.81287946053808*I, 
    -16.229332598959611851065182778600832911633491092712683457243778903262901\
37053699231519371292063420874656183983841698856789445928856694368656612093722\
71956619`133.3608156584747 - 20.174427006135696136250428190257640563490569380\
11616876255463796439987837396395451906749842391597910387717523233097288805015\
45981385497675738349430806675898`133.45531620657394*I, 
    -5.4379956316120082262546441982341951284161517097793269206419923176980216\
30277652409332795288902320430623952118466424981435216889758605656701845064113\
7620041`132.88595385221117 - 4.7473210137520105556884482691936569125806815369\
33595288281125258813222473250492558800247425462846760951898535090953012529316\
4250900666860606088896352465535`132.82696359752748*I, 
    -2.2799437951350070948464299500891117305143572970096970672333370418796930\
18827582142328831445736871311441625680169409046308692689187502104945359961032\
8930412`132.5084391387958 - 9.21273582688307094279143321853151557752099074595\
39994234865531984511243884557909526129239575780015302264604230601328459592279\
46877466219347315645017728782`133.11490361587718*I, 
    -6.1623606269645584646545659152527315730443571918624190565974355920723237\
59117214310582965508786685876775203731594849501629237633668492652499946130336\
3746941`132.9402621078658 - 2.87030746007430568528548975117091972926308283727\
93979017969110168327615472222860693825487183357538693905605226977619281822881\
361572245141422109867648284347`132.60844341758406*I, 
    -3.8535468943081188981295983192254118010287864750048553712527630705355315\
52391596728584378174785090907071446994509582385328403349157186191161518212557\
1907725`132.73637564617164 - 7.3357222732053660723884747005087783942033920462\
99802037002338956470663462427584463195225250450908638665122410666941761612199\
6579446240474307139408696450784`133.01595787863224*I, 
    -17.969244942544408419337842555715925810730351207583565593627167835437325\
77230264683383632793743993551262829161151565264101533561419479301176383681701\
46162941`133.40504482651716 - 16.42039989878028639544451115421216619685537198\
08077739895862094804389565219075415402321010096617933207544992075445907193560\
980202728654237420110578215637752`133.36589872745577*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 13.0251471510534896723907452784381872887676821393\
49497576889717492838835815963595463008804911885332594094279890234625258148735\
833439678558699555945665523326`133.26529763625496 + 
     18.687146228960665923480372282436797576099866886157288405785127087215596\
88252827294915138643410008161549940498686783410127949288893160970772598495585\
58519662`133.42205798184088*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -14.516678212440279508456994026280871616787127505929844041730433825645458\
52766664761528641395207436018934670408632215995607439279562482967861288279981\
92807419`133.3123822478703 + 10.557529210572041429747430883543315087269785092\
15477966845887737754431915076143240116515509974502075213132776872671325777634\
57314949907861420739670844309398`133.17407728953657*I, 
    -0.0395580639304903903922197736770947531250918994995188792816141646582284\
00351973826428865255369749857145853630907799619790852408312773704274027073032\
8809326`130.74775002583095 - 0.0089267499204463253513795738422907721231002355\
51944377508172894345310425682478146608180193370192151767692158772599550042833\
3761588631645697573643177184536`130.10120836617912*I, 
    -1.2661450291542697684599132352031779949696480461410094556122641586605968\
67889915656396268032098082013934256747964162834510679605236554947194070940805\
2342341`132.25299845213416 + 3.7318050343091380741428114588969721446981254030\
28517278970010435988657984982341415978770749445110024605555554127603782655168\
0190348289444665746059359477358`132.7224339440706*I, 
    2.63083640964475629385183719970174538771432382455140958621325706348706308\
90148028080520767896569054742488946609596729311836190283008629947305908156251\
723306`132.5706088415097 + 1.729118126832539534015817723088080434949538744823\
67168041254821927006199571666205497042516147220010239703109466008946315006919\
34463327288589806590416611445`132.38833966148135*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.02756974092122851968271179\
11791317789242484954386294002722217341122549884779800965464552703464243183576\
398707928818608104413012745386852696193623547141523`132.1623263048467 + 
     8.3511738632599578319581700538560005083025405517158788341872525683927251\
54981560959489666007141779447424835151222729975783609847580529362676944490204\
0820808`133.07226252319643*I, 0.992941320650663702615550756482024534400700185\
53405876662451378818207410022242704805248592631444046254385207608279103350835\
76549524125028051612713074922939`132.1474385818051 - 
     0.1196700270693991151844717352073217387023402485670634389143823510061479\
91583622513698723166924759868265003877213301815429356818324152989012547072714\
5953286`131.22850038709907*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -5.5202155955200095275021398519751204170469779879849880055169041089245130\
13555488863979733765794465723286784765346032724697686602971489090620824556130\
7563169`132.89247103753877 + 6.5046850101606983295316256307254091379549496136\
05501615124220559244415539806278913194144822932748588212643184280030019137496\
5788867361244288077036451742042`132.9637412684973*I, 
    3.54716410629329205709883205911425971714285694348131013184156846423380900\
79569463652562826701103554761983035624675436835112304871842867193476690310737\
994683`132.7003962790045 + 9.353116419176119431829156528203524704172887852033\
27043559387227660966208983605798393446242276499584907635072999935490500352345\
8656333369347375492328088925`133.12147133791794*I, 
    -7.8775786824845185937402976290892225279117709151160989202367190574012451\
53830439003023501048632355979039093910071001809460715898540231040529563196540\
877754`133.0469077475007 - 7.421785920989376273693192510847766878741922529311\
43185711464206898709664630171252350105148980310530851407949339684458474132389\
93868605837999461051178528613`133.0210234209418*I, 
    6.97036977326418615079982171240905156362776256731816393322851454594228124\
29372624194006519049509186130024813410504007842729379246872549221491636272521\
752319`132.99377081556108 + 0.73164909425266007606099099580098076211112831305\
02799380216814568504030326369501753912785782086706581001326093820851895879690\
112808978481212610572250342481`132.0148178371291*I, 
    -2.5923407366976468991120657657304115340976814678353344244363282393242244\
02037963609030794376883353074504432510916618863682098474218890623302497250703\
1181043`132.56420708235382 + 3.8846608842105376043977927836091272985457799816\
35291466148071026444721258912928194809546426688971613336496045538603713625478\
2356356036139071041471333230036`132.73986811040413*I, 
    -0.0791161278609807807844395473541895062501837989990377585632283293164568\
00703947652857730510739499714291707261815599239581704816625547408536297650186\
3272619`131.04878002149493 - 0.0178534998408926507027591476845815442462004711\
03888755016345788690620851364956293216360386740384303535384317545199100085666\
7523177263291368496082044725426`130.4022383618431*I, 
    0.97886008216186685352073471781669736314230440581328527564129761727595415\
17649980418388698005938925261281180587208513556604449824144737571684412757667\
606306`132.1412356162054 - 0.840219862265141317063908825905112508483184657174\
05913916888548561901558923838320573122475765237357661650280372444207553347354\
94638432172415464146899166691`132.07490794160168*I, 
    -0.0791161278609807807844395473541895062501837989990377585632283293164568\
00703947652857730510739499714291707261815599239581704816625547408530453593661\
7244543`131.04878002149493 - 0.0178534998408926507027591476845815442462004711\
03888755016345788690620851364956293216360386740384303535384317545199100085666\
7523177263291358485041811417728`130.4022383618431*I, 
    -11.270960440782306344382634372978530836953314882260909995671409809988185\
41755929548313424349183239719932361359167442411896348688425512388607998375941\
56434067`133.2024759233155 - 3.6821873031038469752383478835264377028268263710\
19069176935683451141746542198797717275994558379233480520429036096572119665386\
3465957215612770934306524938045`132.71662087397053*I, 
    -0.0395580639304903903922197736770947531250918994995188792816141646582284\
00351973826428865255369749857145853630907799619790852408312773704303464504250\
0332705`130.74775002583095 - 0.0089267499204463253513795738422907721231002355\
51944377508172894345310425682478146608180193370192151767692158772599550042833\
3761588631646106278055873306241`130.10120836617912*I, 
    -3.1735278570000507242477056212474031155817182907593860610165893746254526\
22468865385053802511519868283124720372114843524065614723798839933334247960771\
223067`132.65205731270453 + 20.3640143418317135462755525945197935405578022654\
87491209180456393195166339958884738550523262556524275188936475847547296466745\
042001946621142326907511196511`133.45937839205942*I, 
    4.95607654843228405457860074762095322815831369332441079779968092547561797\
03233225552373550940437950567678027966067664680388877764010496961474020250876\
350944`132.84565300342646 + 19.4595516533279749776184692757835206949587440476\
92847223017590076855101846560885962128846736534472962433922992911065187294991\
1897034378304098935513385072291`133.43964782776592*I, 
    -2.3142075997412161043271335724797508404721025089287410504327901253777642\
78990803992770863763655673436347439362468018900268179653996057200048091304013\
8551084`132.51491731328522 - 29.700475340351249990732003068269395690629947317\
18910025023248853063794323842621820998818106113216167442944099281139238902019\
11069818381981026776837644307036`133.62327839785763*I, 
    -0.0395580639304903903922197736770947531250918994995188792816141646582284\
00351973826428865255369749857145853630907799619790852408312773704229242823122\
4591909`130.74775002583095 - 0.0089267499204463253513795738422907721231002355\
51944377508172894345310425682478146608180193370192151767692158772599550042833\
3761588631645515228626999510992`130.10120836617912*I, 
    -0.2311304990617950269438791064559301769040260387975488794534580403375936\
77565470066992288946257579205144983806617308496862795215645816590977024213670\
7269283`131.51437225486578 - 1.7495090078536738735093122061603228562408437889\
92897825332287641945970052867460271989755152031652069045205488470784222121894\
2557687664716085695348730472798`132.39343118074757*I, 
    -14.165109605774051237561692281917974121538895031460419277903360889472614\
11819997530391027761038870015677615736795736396474035732512401223308596338736\
39225481`133.3017349371543 - 13.529169649538341220862449610793621343866408916\
81099049815216269042333910622157604088564437040629547494379328838805922220013\
10014776174200871008162368398429`133.28178614049838*I, 
    0.38271300504149762299938869608718102988803474570766906414611849624171431\
84065878744064107137438318372432037873878389927933883644566807117581284960799\
086347`131.73338821814846 + 0``132.150514997832*I, 
    10.7522916587745570390000956112977179946090210311761169720252465203612445\
81491070174520355105012481521932230043038388387413199397462527278751253452976\
5180886`133.18201603405498 + 0.2496605723962382572298743034316300980722624729\
43776572032385977801521597568523440542320009300708593312305291811599120917061\
8506696137907845149461875068363`131.54786495971572*I, 
    3.08489794312972464060543591602686087195568696518653830127463491709409505\
41307602344540322975748668297825775586751467336105912812717826314920803715006\
131143`132.63975579878837 + 4.76921251535253484215232452877738768553674008195\
33640051386187651859560127856891803999340374531548250996812473121217354639968\
640484210193075154883389856777`132.8289616727902*I, 
    -1.5216997228617873390650258035895547586026125024042459230424985247830181\
88207702357621745741418006845669005975026387273719089941978381947872818224288\
1778196`132.33284395935323 + 7.8491989527821732388209813701663726105294458200\
71084067193571752438438930737877281432510509429127975895203789732014960632728\
8405383455091056229798465049675`133.04534033506926*I, 
    0.04240131727954903432147397193150078494983961179860216587699168680225061\
98445520400647125124548379371412259288496059241284525907847553425593785105856\
287917`130.7778943468387 + 10.33565260132169949740478955697154675795141230246\
35964476357124239348784945888361532234556963676620769605919043064400311606960\
741510692435455695962922183834`133.1648529013599*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -4.9805636137662887898122528201333676091533649404050567935195841087238451\
19906065419790986193324792291243679925833651833953938142284545853641648934945\
7576615`132.8477934892862 - 9.36783112843176684484876849912125409320825189152\
19058817157713832940869626264026556788011206915641361630386073663746375196601\
995851573421412924901947288326`133.12215405104797*I, 
    -27.630416133333690337193115399944253906716640563750286111493387350571598\
17738940045400563035437098619206653551162527455813221165431884295400086730422\
86797882`133.5919024235755 + 14.335561495880726495334328290673795999397727324\
42579832437345900710195311177011398879278084981038819195341242941466576581539\
07675409705015918745808029911833`133.30692970591232*I, 
    8.79013045619535712060991864641387949563144974901954100710331367437059672\
97879071432346340114734012431672516061194700434494176364933892166132567927061\
320509`133.09451031841036 + 8.24755059634470546630711939051319076875228672100\
10971189194073572621588621668133806618543357622792946930096464451670058571611\
850197199832714797737541558193`133.06683998632897*I, 
    -2.7565349648049248722100958285088184798382114749690836220017658197089409\
84616666052164141441144953333069360452357814253151067271400152892297976222297\
6058951`132.59087850341766 - 5.7041996333513622456854747381382355228840083022\
08509007491249418522564076525267471489471368279631998355817122552562797069740\
4768993646086212535111311402848`132.90670971421048*I, 
    -1.3544480573548117388731458363127887363078279284360306260719467940079829\
41831728113553080730918161334285698873766275191662857863150599234219514681254\
0033565`132.28227735246753 - 9.7578649289991709030373072402344959748557561430\
52197641214972508529388956548097073434196636012591501149236264262023534342325\
823761232764504964046990707626`133.13986980002838*I, 
    58.6631553581894680896303113310923355884308721487976734223468283898764716\
16077185297984065793475373822566558038055060945954613520025889797459218260589\
124509`133.9188804168208 - 25.50477609938141746648674986837491433876636410073\
78682178757708367635786522665319156498828499111277405358969118178099483202832\
327765062184952527175021454192`133.55713651314363*I, 
    0.01342309580523935430479196578630967612297484343931478284817213175521705\
12841677657869965671461788748347984271699966899776463161009428237596194451649\
161158`130.2783676877394 + 0``132.150514997832*I, 
    -3.6902995489756089790391002869414244144837601163727070053475441570905273\
00828218597472188081096565531299750563743120141552720760548027499075507909640\
5692124`132.7175766179713 - 9.16198311843817744715996484321426899602602623686\
26929617341679146883245819116124982559098695748537515082960717630348363001196\
324779935073114231489245615016`133.1125044850564*I, 
    14.0221594955420170112396950033960710969948543234076020151909432290654604\
69692254262730432146657825567330806855124517578925856766491313520034044265039\
8746553`133.2973299005337 - 42.4504398462228240446334179980893092948302586013\
59057468754091680502577488890626992854179715022694789039763847576093306047895\
2087823181319523594768255901766`133.77839719233654*I, 
    -6.5428979911630782199373871524450176094799051052867658832717079163816033\
98570814025161996510763520832508625430010827008160300465934685622054967300179\
504322`132.9662851471965 + 8.491392414847018364726365450609295528382797618134\
86434302916471442759503326457037313328055584614814274065962013643881461691175\
3230598552931865426667091769`133.0794939093364*I, 
    -6.2226309727053822034149181924021361997438468114694599727853257191518303\
18983660462351392808720488342798998541542617606867057005293401403058798102865\
9254519`132.94448904415316 - 30.794903885782994237112362331870926829102406697\
86360066162951325866457921526992579483406842082792190440404675461161798435117\
61908987309983292859009675917414`133.63899385078045*I, 
    0.40025673576503220330329882194693279362013131571436953002711432854477068\
58489092782059884299397298751081481399130459874439946728166401073857455406390\
684136`131.75285364705786 + 3.67381639306325876330587542416563975423341811820\
18847067005451903690401543646558162469033574077017945174746113357275126389270\
132491211142703989180955408625`132.71563244553613*I, 
    3.97263360287741888060483564011027009685670045494013881603106722701086115\
35451387243454148410767222992226517527700925224229555834708071495599460318100\
567196`132.7495935096313 - 12.80134369127039022612981421351156354573216337167\
07859395318402441462833484008283708341155792998689653496812149012832233504608\
89019281637886280902996468814`133.25777055553272*I, 
    -18.750012854119417340915470981471325466938247589870450378231998477951652\
50516082355102315343632427388815062780802096511974461327040148550654492818772\
61376571`133.42351656762753 - 19.26562826456862645940800425759807109520127445\
62157353303378491194280265146951111255557605665756986717559896191957780195640\
973749940909756836100309244631282`133.43529817403524*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -11.528420954511520299951832593082199271407081353578150770916014727011389\
49640203440961315929413083479060967486111808951662121352182788166890167184526\
45854378`133.21228482397274 + 0``132.150514997832*I, 
    -6.0850708456350177258542912022775743101409736196001710477215197125505765\
96322964617074146556905416945394346096267295080797300664683552750036177118527\
2230899`132.93478063671512 - 2.9647756824291233203145056457441593611035944388\
39084887162411214378588082983036562695718394711184260015393643417414142109739\
687502882827719600957489820475`132.62250683766766*I, 
    -5.3694085772606643373575667845950804639826596298259240490837106729438777\
46431452938258177675505595577205573703525411504906955473333999728279793161593\
1274107`132.88044145005347 - 1.5051320808618784599561703386062005340155047814\
03974153294429148362616666897861442459542105342848811747703081807225918479443\
5745816099156216816069921959777`132.3280896103682*I, 
    26.3331773189681508846243245656184440828384937934471181193780009874957415\
69736794927530144376924405413663260337882205697642710768902165592263350269215\
9108893`133.57101826137574 - 8.7153614763817576208018963995105172662179090379\
25953982294112405831236837232354320852544945485136936102267898404721454485849\
7944999741165344350951441381257`133.0908004023523*I, 
    3.18132362921430799787547411820446399498774183761864959398039046755614896\
34347718488671668700630635973095605646718090449652593130289991997638564881826\
795903`132.65312284903075 + 6.32071020313705192317555602411506628929556180067\
70628299937244089273052365622315822719050461075675742741044346699591483901073\
76361609509613111286842179106`132.95128087674328*I, 
    3.13582767759407930844001004433309757317874178081631302362792689193506334\
60609145200517561879556758798520221635115885124178227004612806433258720862667\
581477`132.6468671868169 + 4.169355070249654604167912703804972468814160846044\
36909201704368225511039721563508380080644631676175867286334008252790041862377\
38463874887811799165616699365`132.7705838798817*I, 
    20.4116028784017001267577508922702410574070393250963214596934558092641170\
08493719920941344580256632363198913931431287592274387456341493602617907752797\
0895467`133.46039210808024 + 2.5133935531260067249965527773793100372806079906\
24456087230866433663605208025328542079280253836747625143234466617701239348761\
2709930624356749709279188850884`132.55077549460958*I, 
    -4.9944620386957484220085636544813205715452941263123814325079279852407318\
53640417994971511491532621737021092061591194898273444522065844785791981833118\
5040818`132.84900371437638 - 2.6679779590283746884711844046007996083886099172\
82671441483652763925223100401337683393064965777489129227864568187064623368224\
9667648378042867177706181774025`132.57669723525345*I, 
    28.9198658615868948267590375246332035767123610866325421823898620175706662\
55162229120916731718232378080488553653610285217836982489439082493796143790830\
2293166`133.6117112720801 + 5.23476780124469839985345846300333480127433865821\
45553331424462031889083280759102796799237010827261075579373137142694777399361\
786719262011802840659610273247`132.8694124202605*I, 
    -4.6098182018329463727001125267527793176994676367704981470507400746935227\
62991890748193046962689257903671940737037985618300711237217364239848378979332\
4403757`132.81419879621566 + 15.761350436678477618320469660927329042248792338\
55218454168061102116777812275537370606743599526282370787969050493531825255760\
68685296561508086548003661998682`133.34810842304591*I, 
    -20.718556874298803605643930256412645807606109140361575700479261752094605\
04471627891986150927219941831568738993071566578119674079538040691753411936047\
34626606`133.4668744997085 - 11.712141853664522704895299932734263452927738070\
50973890496669277943458934939422431580785156153729383437784769361522831062869\
24897497889249043269602587221715`133.21915132161212*I, 
    -21.912380432386667201798944858298836648463414765289597391181897054371181\
20782775899234749200439037491550771182166131616850311322594913924046806981310\
10579872`133.49120455715877 + 15.38637131920827920808764712866107817726749214\
55032812359458424831525024488496296136301781248101398229848965795606864537737\
578268705914301065475926563628065`133.33765120688636*I, 
    24.6186644880641593564700530498007020491592414522858220637395037417625052\
13877211874169242787621619349232536589423209686644598108707911304924017529960\
1066928`133.5417794874835 + 6.87556712922369918216358293712999543787217576004\
23989012709240528527340454005841263944823505393801402840159983199144171331435\
633371544881034797042796297661`132.98782352447017*I, 
    22.3755452459649583937492286040574999644174343489191636008488330551387441\
94258867613237973530667259935682454487119856014505634249526893183224661086306\
8228334`133.50028862481116 + 2.4283159281438889923896182660410059660387189889\
48008624263060707012444832146259797087973356986397849573942680954683854258413\
6584995422532526677246725566972`132.53582018638178*I, 
    23.1766866514408040394394943009604941560161647833124164917333132207972830\
69597195199654875841202488474538465207422785254028869249287281447759761446339\
5861949`133.5155663469812 - 6.41386169722942609778966568848848866460797580498\
13328884471192233039311635805616143819425042467719253619010141347066228120700\
823455860430769157942296042502`132.95763458878804*I, 
    -19.505874526687957792178100841336637430381919859563953919846966410930158\
16925489381965405113331628872203986290656515677832327455176192708783651621038\
43798981`133.440680424082 - 3.09946136343788662477593537498345795050661880135\
14220658055490358790832992404107434227708914399955087286205388014534162865879\
33608931514183751147306811444`132.64180122482372*I, 
    -24.474159685032398063708846967089527509248312577485500415800322168701868\
65830189326796690629095140790286603553754141868090212625582331184140642811908\
41891754`133.53922278715626 - 6.004867803894881246474532779386120398269521579\
02904546600554561775982424644708764638248621213556598687950640278807391992831\
49672363760762209004596260531347`132.92901844875976*I, 
    19.8888144379249040240926057503953445349998279988138829993834119175773806\
01383668371245694798349765958273914504455711608872230714516831126288944410653\
6259143`133.44912389365564 - 1.6130303093666003333680887619422927974125271810\
74786756455637190466310848048110735165258405473564975674338966968810619684658\
6428752427093602284705012660529`132.35815752583287*I, 
    -5.1835109216534128308775973140666993140923296355761534640894699013625875\
45689803794959455361841433266759237977395547398566469623785254340578294470999\
1925409`132.8651390157626 + 0``132.150514997832*I, 
    16.8228099802893250523126130910731108913841104352436678020679086146216860\
05764009775474017185757613952339834211913269546213796586403799231707523140591\
7138215`133.37641353727292 - 23.806829626077173001903198479655387834983524673\
30144470073843620284238444352923423583399823613685247587491622771413305237474\
05466702293649596216969319752415`133.52721656175532*I, 
    -25.161209842551573153434259690257045931332947715639990270181207749355708\
12062543271091854608676070584455028800927919843965726573553079522207772330565\
06803463`133.55124651756674 + 9.644249825157102432697426598699885635768854430\
43713407029871706880345158098907408304419080829893709190836854778321263903839\
57037539367899422078364287703671`133.13478344967032*I, 
    6.58350152499524108964884007961159830978976443548804690222431740261429111\
90204183160928606704224054553848054898935688155353718024771891046564367010744\
569915`132.96897193833217 + 0``132.150514997832*I, 
    6.14205983019535497900947806975119144941354473176580481985719149492572713\
69008055450335895839812258120624000641855931079158203561426208888488635092789\
01602`132.9388290404498 + 0``132.150514997832*I, 6.56554576855399143808715550\
27785716968062606846925493593022286612440204118432378277117698553472374865912\
724491995280624204063324004243934671079440988499392`132.96778583098708 + 
     0``132.150514997832*I, 5.78611861910832954326739063516817613472196443873\
73239957702897133902645826730961728056322930325981360784270033713414176284787\
831201364730789856018452369261`132.91290233054806 + 0``132.150514997832*I, 
    -14.460636525179697610040952579689799917910956836306075519857177967334590\
49513541262958467121883297319157820777826916606361241600145633675282672688558\
74379309`133.3107024078921 + 19.454978511322103237894720175284411926737367582\
19199879969302343676388573788622099277193196958776028990215903055966920575776\
18603758532824963664203731547952`133.43954575327916*I, 
    -6.7056821087294336342363269604418998177962223943576640894173480380179573\
09573632355857656252170526303735358999378495577014503456495427910140599050541\
8045337`132.9769579591382 + 13.5321062338991414007420080559289494864151768541\
92112098151169460252786766311013109125475034983677899250648343547240896511279\
1320807756180415626734690754958`133.28188039639335*I, 
    -4.6548894747264028703876333756354139509715802671408635239188042476195494\
86878908115906477174974003461556035199163051372185581690834576410191333907506\
1602802`132.818424371423 + 10.78622342171285814615937475058643472972417130088\
06442837613720374724782349227905106526841285507983504995307291254851807598845\
395639644518060740128514977158`133.18338440968736*I, 
    57.5347611040607120192669483495827918072558131853229738311160448307624454\
75968743962955827415177423237977770965329961195825483447053630143551257304405\
8454173`133.91044531198727 - 19.288499650314204865394853197399771271537708860\
87426814059743413760690316197814816608838161659787418381673709556642527807679\
14075078735801797708242036293214`133.4358134453343*I, 
    3.75806492949463167281946539727632757180372733099307927289820595495298392\
30347383942129481760844766441105871764458191448859446490948565608984719958659\
274568`132.72547927712966 - 6.74854156642573258599920108664799116144537958855\
18175135030319210586876440881409549216223149691023545406026489741381279974396\
925305293939095948655955808844`132.9797249250201*I, 
    9.48245576018284753056077208040649121972362778513260997072719797410595383\
50172404623990448436235385610886336151007294335170334835106210332383169482875\
451905`133.12743582303722 + 3.17277088270616919177420113519720310255541077859\
43646870868533761023589301862914552461645697070608796772415387205598446496912\
378361458980713073445802287044`132.65195370908492*I, 
    0.27484763789476356210100516424084801370873637856324036286299209848846226\
85410456371900785576192444306334333382802376187581235509236418683956074437265\
219048`131.58960700672088 - 9.02420131434290913620775185745127731451227685288\
29636103722150902253493137275159396681520497031419972131633965991353856692316\
259309097182847315643427110226`133.105923772939*I, 
    7.63238794098069944423153339774873364529887576861595419049598266397999914\
44815723436066787347688181742313302223541285988600576888557272909562269343922\
309772`133.03317543452087 - 1.77084905332220969248394368657834761001682420285\
90518351782608843280439516311275221203081307611810009694061785365018941419841\
939666819325201324153319974886`132.39869654145963*I, 
    47.3006419110647290252170621234595356400611617881335995586154134671442552\
75034546763545998171279797635250427293884546860428002009362654774512299222337\
8846898`133.8253820323656 - 30.2206913233065990996928641681438764995915004782\
82777589185555426146315607109795850215940740383624401236817241848839675186810\
6290158154083277436170637612498`133.63081939279408*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 45.6386743042859688439831521746377751246425964503\
75846079297923006387238720287000773797475414746499830213046579392039225981191\
3305179587251845150785422700819`133.80984801853228 + 
     49.738653363718828304893043145437649429827992941143778162999749210043819\
43042202279620094227780445344025970425599263843185810954685803200349805056070\
653724`133.84720902073167*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -14.570438096373637732561201534375669426635721473287870420961302305703955\
61268246967856578547846496636250612391374372591193097805251921988685808059365\
44614494`133.31398760793948 + 36.77298953654362049888485216346162421628139729\
63233136575848858850313902244947089534487084200238416152804176140932389306963\
915860540242700734129383591864742`133.71604393600782*I, 
    -0.0546216833250813972221255018963142299430508928116780004928574888339563\
11823676987745807874725428275788016808831704164972194721422839406679049920006\
3204128`130.88788007788196 - 0.0556930581509805651270083056173754201781261403\
95216638493135740790329472653259268574611312533554495266477365216133886131738\
9769298044388631183785270023487`130.89631606383867*I, 
    -1.2868899820657276659197356997693446376345985050400056356637545901852063\
71281962212144974502485405200071894266559601047931722549351447128848115847365\
5830485`132.26005641791113 + 2.0480530959981582875069090552584431859825115280\
08249791411955733221095151947797356446852576946673886251047308056256024750958\
2887268233226342883218717676299`132.46185620941318*I, 
    2.60770361332156529120832915527730407868373333833725044075236476824047929\
19614236307394719074329772444643054312488284182779977617531931381657077257003\
606295`132.56677322660445 - 13.0031250769146542668781150491987140383953314612\
02165012568945828646677360294352688253182237659440443776516320867976926873242\
625100067294128089232854930106`133.26456273787394*I, 
    0``132.150514997832 + 0``132.150514997832*I, 25.1760864652298220949143136\
78624509766555928508008017181709151739319095857177282875584046730391941139635\
7886298803759524135363342414862117193340011563494125`133.55150321928895 - 
     5.1524340733520266179728083933462260786047608398734148982387642928939090\
91393980036410993086466397612851964601028453996024726873463871046492508968989\
7539397`132.8625274414152*I, 6.4217418714380150502772403314842239735924458939\
78149433168939166986383822262283488021414028125189664255742142607347245796074\
1225748798100064178529789555886`132.95816784249706 - 
     12.601554320345625219399913831968449870279440547256559959992949592481584\
34715437031376757646595319672943013500153265513444052715129847871177535259432\
02043883`133.25093911367316*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -12.574129444396236366309220303948891174692496778950237457770635064982727\
18522515086086385285987319775448074415036776139193186462315602797322198795203\
4966216`133.24999292471443 - 20.988868637381239932783400810254688839737682707\
76230188970861748533235808927096682197268037664085279009760341803439198713975\
35678868807417118880216584022747`133.47250402727744*I, 
    -28.850436731988202381959921757263257498130503141612279156078757893911119\
60240384691133943392596311560880640151988107701447310342552137160221567995324\
00445562`133.61066738963422 + 1.600362681029664512034736047813636700120725026\
95671134247597078245288338252950725868788814488515497186477816669954428871233\
29305471064849016446823955855923`132.35473341331334*I, 
    -12.161088317507788354284648277729583501762393716416543905387964061381664\
00364160805585815271581596008993915146248766494164935513499806408214187628118\
44501107`133.23548744029654 - 44.62532179079069320817100198076935869191337910\
97756031539248080227570423416171578038264132993516407478898945967148127155128\
252327509466562324303575166027992`133.80009635863766*I, 
    41.6366809520683950880022246594686508985943085039405105483189993166687928\
56588406079351954897717155743894554100971100428932421076834117001072642782082\
7759034`133.7699911004752 + 33.5291666789866967835087139812015323031119519939\
27596932105089755859032300455689919482731531833400484335610649949250644815548\
9554751125557473411914498941746`133.6759377576069*I, 
    -3.8482580940223481442393076772761271735849151416994520295722036572728734\
41727339742800292067909684503924956337007335487474349491279423248587776469495\
3471702`132.7357791893295 + 9.19072303112919304785433914239139214405734783991\
67484839648288748162059581875512959496929328374177819754464384724459448796707\
770770395997080806208350144038`133.11386467636478*I, 
    -0.3174500486406966075334244599013505160889842883932304920862647383339214\
24932589836208602581657840784338249533820421515705922458963921441386616154447\
928131`131.65219039578633 - 0.03723892110284301633575327326320940537111133557\
24272869655054246820463246763358104040654549329291649064223899691817113853438\
37681078063721867613249210071`130.72151208781398*I, 
    2.64067932507535418205884718368143956449717024100219860341370852880561845\
41925411472836778047392891270232946607156179442478559466421194743699051474377\
02827`132.57223066302757 - 5.950259893972052010569079535907840927454762440885\
29006682500826107168128119904392463119862125878768361007883047707137714970805\
97300132096056172009333585124`132.9250509329812*I, 
    -0.2057237605786767401580886261187942706611882223446007652732947402279335\
50506183266223089534984420829614319008805964279953273008290372098383770729388\
6028937`131.46379945234767 - 0.1428002126892574136875057952421176900883731356\
87164524666987352196832648545919329777543210294334903927838349397503553973575\
2909350502196166252726578351684`131.30524385211882*I, 
    -61.812137314966942780410301393833431781045521790252597500827409992994740\
11920148592400237438337952413694328140036267063362990142217506329666392498167\
48040561`133.94158875854157 + 11.24891186082644567010931996144740992906906460\
49632620280756881137683156377418580700850220494092241193874124422844215354555\
695589806812060704350601245889814`133.20162551177322*I, 
    -0.0963629894998199922859945514982402227520464392836455355958979130312683\
54708992573099334129196814599462956360750020082641581647689325730501428605605\
4230742`131.1344252626238 + 0.00104839613751611966919246663393742365985047071\
67726391719610539909267720454513276354249128651814386067757732549182649484156\
042886805457888546770335003979`129.1710404100889*I, 
    -13.032592205068509589954164737493355218030689006601786459071985679112737\
96673179923548871191397809693778209742866224179479647582786594250863236578361\
01129736`133.265545804058 + 26.8108713006756430623596064981136576775429988770\
26238319514361291708556317265649231656347188758443996062573235843164952065098\
0504588860613770278317601027725`133.57882592576217*I, 
    -34.732991574388401875679030375732159525985569109190296006893062651031846\
16792568259024561831975143162589228106051941600588156612360076830898589970791\
24288557`133.69125718881037 + 6.906254354462215554868241967540500759343048866\
06146465949017257933984141772099770517180847558301496988356841302017320948265\
21433112000295341849956841576823`132.9897575670243*I, 
    37.9931220828217840878426888383085518057733944508848033914100603874152316\
63886849904559782984820742336362078896519379205188688916748856072350444534186\
4352073`133.73021998097948 - 26.385133379798090584182665564999534180707535641\
37503606394793558894845861381656396049822447505071014711911989570500674052839\
22152735575115467987348105296515`133.57187429175784*I, 
    -0.1240106260951925583691554116070387890787474800212006284426309838324870\
72729295023644824146031440936054388189113152302158039166068090629713423339460\
4162256`131.24397389796832 - 0.0524346718646077974699751153957370378030007998\
09091753363488178639456890036103761115753020578582010850336251228660882997522\
243078932040125596303852428699`130.8701335523725*I, 
    6.82318451690420237898893699208174708968993490939980979137467830690203644\
65996989984650812157138571632190951244265191932771202276186428961319265028917\
388922`132.98450211373887 - 2.15396594252338998814533962491252994725523526111\
71439342177175919301309184355459074167925681591682576800952569516479720254840\
771725235968005844268125251741`132.48375382999217*I, 
    12.4414025368510536616267744627486062166011806804310367092882208458918401\
86956553342556604063264086602671012502005966028188298461230975142202453799936\
1095191`133.2453843395759 - 28.7911286089321354848354577336851334766704207561\
97971894249196118591355427188382973110498111728185489487192679764247274077092\
1658393427965363848596015804227`133.60977368733754*I, 
    -1.1119778042423826189578442103008109004022261384369949855441343014011719\
06226076871658938521508186186469328765950454007811690447220600548620964711441\
8699047`132.19661111638086 + 0.4321878388344763746302768448542031325665192957\
50758704117110386712272225847367857360457170683883935087864528134840606631623\
0027692008607866358064560414041`131.78618754010762*I, 
    -21.819624696628130087860604703461014544247175597942617623154900303542799\
25167112818011869753548509817361912410963848208009397637563437347135751046309\
97818667`133.4893622741675 + 22.195079005019587909830784367375674925628228435\
18034360444520252774515190893693179355518387133005130682923762916346427049757\
02434092796000338446187869914994`133.49677169309936*I, 
    -13.147207017674845961080749139081294581665800956989676824481137111042201\
36266159782352692997391422282954827856021993504963003337184221660576950037714\
27456436`133.26934849927795 + 51.66004458717865226338268393422919786258713016\
51029528050488626296579787015381925793518841305878431493909242705274652564376\
020207717994858703739475179888617`133.86366977450393*I, 
    -26.206340501056557723402891961799782933122345187390109480779651839883777\
95402758904578168994709128393018199077189262745679489757041805934190879587949\
5547218`133.5689213773761 + 62.5648414773302352060224627829550863435931308148\
97530281624632447492867016942417028711888940485535880136160660613388731784137\
6320432651792791332296632496448`133.94684534634817*I, 
    -27.314402646867829178986477608677602872239355482024027719730957972188607\
98491234962025892745722943716911194567962531747659466379866538792586023880229\
84298831`133.58690670497052 + 28.47261057386064217818330838125678098176234493\
41997595619882205492902595893836764396553125286017499980906294017030513910305\
506694270267453357832667259711165`133.60494228604833*I, 
    -0.4630656720098302821046999107878941265459025431060359272999345141219439\
51451138860741942148651384790944582517654606396356654228680843203811675357852\
6402855`131.81615758489522 - 18.116804103272221501694277943480818478610686074\
11595480826218199553118345887186684568303830909019309049782940119612915323181\
19428831466073338854708107168126`133.40859658616571*I, 
    15.4396488942277833363375736925311701907580710897741815410409649853519164\
82874818717054628468433649889120536839389438121335787495613624723226097312138\
710224`133.33915241785806 - 7.96246511466029294064577617507206412889145489168\
52783006151257365975420652818964366332416577790664842911480323722878160879836\
937498306507767381871959693103`133.05156254043837*I, 
    -17.605495588170906453668444265539915261858103668983403538358645402398463\
43845072102002081118009997149684272192485360218186294812361488368168731875033\
90564194`133.39616325263887 - 81.24611064917279666044543645742667360793820870\
68106173072388172051997728059194722430933098327863826401646964482427885764358\
672126005716491675957546564265755`134.06031757777177*I, 
    -30.429559216212697759310115505962924273350279027766022267815177527880594\
91680411619511082200475058269245361803782695305926993228541785273542335606164\
96522083`133.6338106593143 + 24.146636042196299347325542206938004674930588976\
70247128042818275785481928301688439699207315732275776408855883385409734618833\
60404888809249517767890320582248`133.53337163395173*I, 
    13.2284180116367277965856406613939059159595917676405972772422068173491117\
25748909950876415949411174112814890139821535490023809605221343265755926753886\
1638415`133.27202290778692 - 4.2057200679906971690666960840256412531259361727\
22577593718043509142112732377582349347732484300759371644287809742379752573163\
922534781792803020164345050585`132.77435536057774*I, 
    5.50426749301091161474563752117497105170133346070442525256975010049280178\
02347966071492803415738674770761121537581538285455895877883289547957711335844\
164428`132.89121452914878 - 19.0265303505313113947985843647640579261144426786\
39718073127957130328408361363023631469677992728706479733487839078768388254822\
8977142016638057365752929698246`133.42987459605052*I, 
    75.5216133258245084122560222754918980257262746092234451794535350600662321\
27187050303296889996281494965413454319318322793955049843367867392846774732270\
0451868`134.02858625681029 - 205.90853905235437758339837751344251634557286052\
88759657553603193505350630093598890852750185002790761906354875343017770616884\
355367428773597276276280343587644`134.46418935506887*I, 
    0.15350944529197764348323719065413592232673262646987257752053764264873164\
81676661936988300835127048695750253795748588498805514228111828497935221503728\
410371`131.33665010019885 + 0``132.150514997832*I, 
    3.39546525490400529710451668241127823521381552963456298131497022713390302\
06205710365440971071882946739065623893617657020413013834393897522689238147187\
220485`132.6814142886116 - 16.91816056241074094396859551232250501531056794948\
37597069962448174839257907482031679504149621905791002429995270405970990870176\
882184116710634592604813464489`133.37886814016258*I, 
    -36.100969107420722516078283861345922235629616460852975148345990858408460\
21236876423598593853550759617084664804503232737360327371283881245575088287626\
69194106`133.70803385825167 - 133.2630544217234615549811191811449360679081836\
39881671146839961502148478394589806692069615240312639067010503845243957828222\
0528526499123676439093365299608261`134.27522476101367*I, 
    -35.892450046014440709814707108717978321272286064471089835368379468359251\
83580844656953874699722285810898127174204523545448381952067160284097901780451\
7482922`133.70551810244964 - 4.5977067908620239748098030199844847289672217655\
09066092940969233592799241098670314017770129193254190076706701234933052029924\
8203710752720736286290767959594`132.81305626942577*I, 
    -25.583738656902624112830211566801909461467158282870977123422856520742092\
17553352097065629568319368650459412387196437048186356660164426541913025219309\
69441411`133.55847900785028 - 33.32053912524968895560296365791238251791413135\
85321525455128703536951523208900180567207629027200245469357893041999755490271\
101461355481192000532444850842007`133.67322701749433*I, 
    -8.3072739307669186795844692818300726023932991181975199263767987946280767\
54016024635702341767048139942248060406208416168527701050017865752838018869770\
7408262`133.06997352931072 + 6.6289185473757551771009534641034218406910650440\
43630764960355739134472604230802861620124753625074272439249009627331217242987\
1378902740046903104363789073493`132.97195768050278*I, 
    20.9014464422834620000250693063854251607070302256803436108133175505248067\
77142197798192279834219264641438388482340023029969992484351489828615934726444\
520533`133.47069133945337 + 1.37780097714517731631025930271108412968647901462\
85486840454039758231216817339506551594688660982712257630605546988504617260247\
274797584688763063815427867912`132.28970148625262*I, 
    33.9939410288331453946389984800533480703169245148635387876213606311524788\
42112616152197259292422827645403891610735076387018067881939488334837720794213\
8271374`133.68191651451443 - 35.682631614922882379891407041648956532293213021\
27229871127294417542970758562364343912333897179752713687327109256047148064136\
04589510005303731434479692912091`133.70297187418893*I, 
    2.45437461408313892962346341090951343871175699432771237659289488515250470\
50388433260573187711201696812127409394518147282447093539519431293774658355739\
967524`132.54045584815964 - 23.7113303930562731932260513744405870660739381133\
25379795966551095964053706466235183681766678469371567882765710435031963923043\
2014198381541541984481740827084`133.52547091984704*I, 
    -1.2074966100262356103263051947596161923860849367207157022897642101268942\
37422590414445240926703722961995524083960990730600782860815498879108797604649\
0918382`132.23240091800176 + 19.910124520456720357954638962478112035974398876\
69402122449660186485313402383035723641301623227806550276116929850633090084133\
23985841918346542290293229159511`133.44958897400096*I, 
    4.32689267125124693749164624792320458675249307550871597891153139482830956\
89309264903749061170167307296365604117289403855766437366665150699363079198280\
152375`132.78669112047206 + 0``132.150514997832*I, 
    8.26735080543579823752751289178598881324771443204870722208121689361281489\
04041586975065432189025299408925107445639045158107338233698409288242138766183\
179713`133.0678813641077 - 22.73220567310914154577931685707980438612157407113\
72245528328806685042908949722009286000102772127510539604331651819317878882354\
667892896600428297030650066767`133.50715657456826*I, 
    -2.7300168548304498247493097631813450644460959154252629319881096473892048\
91201233767529925604341135672102325098419306670493097392963603209269328083493\
2297537`132.58668032616845 + 0``132.150514997832*I, 
    3.60562881589773963009493515472966900263121365619702672364438869356481021\
39648345427505644874841787019296387165087800122334076486794939996532628543945\
901838`132.70749601375562 + 25.6325049648307279414772323329506617599239827791\
22239357351743812828394108482795759325103975428281225610050595885371532251820\
450244245205948756645249489547`133.55930604799767*I, 
    4.98722654462650452093487729528906978141952104561700256230029206806354507\
34911992290014005474037081407458494015843862748783250701068077296988270918517\
250543`132.84837409431316 + 12.3512827471336000789816183724869127393902419612\
03177145845660543553188710686249840284657649239397958106615432841369710066555\
7453944339009027948713249105316`133.24222706158739*I, 
    2.49668640225555539946557887609233391973372719503993430116767489413816074\
43759035619161280735304618762785089546415599733680876189272141546783629272813\
133351`132.54787899379852 + 12.2935137338758925025530236740503877375822902455\
90740343744358335600002622749104987674400427216235459590815492119938787735383\
5295009102164054285733668340081`133.24019102857298*I, 
    -9.7512287699660771541268966745362938930359585816073846433856422607712160\
97502466615465090349686063017156127465670422330983457293317692743412675671608\
0181821`133.1395743432117 - 1.42971340011659311902169828971290835310947707715\
96404527296508724866519626816634242460025962474716114341213623730288164209306\
383109555266192211088480409893`132.3057639854911*I, 
    -8.2803394989121103136632539254778879683082253103753336729951072082879763\
76004863904812226887617953193832052770513820960750011351103662651327060661710\
5085567`133.06856314131755 - 2.0133354013276071398504225329265970056845093300\
27019916375861946166188424517487013137346028461032712379213081913737129105738\
4836294523321244609528641842889`132.4544311278186*I, 
    2.23435060711380923109715566821680107991206186030917170570408036457070954\
56976154831728190220098743160493948331927094347535167566052981981589031911430\
524637`132.49966632005277 + 19.5260303402531390530050305740926332873867268469\
00227410128778077471447292329772947884027258450728963991300439481371049176510\
3017350134730720045666951578743`133.44112895763*I, 
    8.33349535807661675024551494808567806106093852884680266048338415422293914\
71289615398243895195671913744130905134531379587803332595816768943648557366440\
428677`133.07134219567652 + 2.80775624453247999027806711227467925552068240132\
27582404890025606832587584601331846381569635983894515422487387239722472740555\
448650610461677235459888820498`132.59887439963393*I, 
    15.4834210223478297647194903185126386994483612263680453356708077880265132\
43185190434432679255377806553364690782844054238819919837771399360916535793665\
3713755`133.34038192103816 + 14.230129628333860601201443154624629270283841418\
55161154531747270697314450913633931050160774367580173886238325342043147516406\
03261489831814980052478812968803`133.3037238541084*I, 
    26.3052637481244268432628014598370539448147894527373742211955092312715022\
95392462219738418817003431097117295524268311472222563119930058936513699811131\
0187602`133.57055765841417 + 15.737032067287504436510299869765100301837675351\
62778044277313745585495967984099610771805359362047794374815812176633602559054\
28698648595686299130488379516871`133.34743782761248*I, 
    2.53241542506489779414971431982614564446589016292043519048648197929852305\
15129453440768561641371683510077776119512185852895454686123776298547889541309\
584106`132.55404994799818 - 34.0696358953469696037838277219996822563208946989\
16747070345351562001691781393559657127826308562980869422268441894494372912454\
8237031803010287706973887135608`133.68288249008825*I, 
    -21.526934499449897179916093515619944381280864110922593584736644973856529\
21254252215565204159135348829799626088972147159406453629509451504630950281451\
31207019`133.48349718721138 - 15.57671305863010842914924412806731440062604832\
34369064114724340981791005225116537148595433049719037497830112829865958245867\
8792266268598206087245490865987`133.34299081759335*I, 
    -32.806214109682723006355021250804100742389421666655172683443676715685438\
04910412394740819350924131341891048961218115473524114124909103260274992477749\
62363436`133.66647111282208 - 2.368244763572382359043649398416599050187047560\
73294444043418773195683594146161206824774898299371701541609486670419825304186\
12679966102062113564424445220437`132.52494158354145*I, 
    -21.276501908923838595333083675289678666489898177490652148670240647209464\
72511070426534236945949947573057817251014459660987351424249626028942500855304\
69235915`133.47841522453155 - 0.543249606368914466027332311075980656863125392\
19370104666167420632338011866783314349726834998348435750457699566881225385740\
2089324644883512995484586730779`131.88551441814096*I, 
    1.84143304868980419306655085701505773289783121205693701507385508960114427\
17692769811707150602848747365735469820710381627199886088558636524848763809083\
713288`132.41567093111624 + 12.8810079912961901416850796811622117269068885495\
92530473310408029038258347740464738752789285328790731166043868907722507465486\
6218447855958765612087120533135`133.26046484749622*I, 
    25.9713989541395497343000864744136407567511004521371639215382687821679540\
70784314993276440772209813014883665689324396244081292453594931436889629549745\
5035307`133.56501034144281 - 14.579748051605368965369196333536361127381518991\
81221929300445899251559304412181523777901774002466931319947048845015488872708\
50111637862407230662675079794208`133.3142650169619*I, 
    13.3533094134535290047572191657395255745090994025710259677627252160140129\
19903190190895662783640482176041350645406914280820603459704276154008839027525\
2435111`133.27610391011575 - 32.684380898832191186568040418488573860714335297\
98398489287528127460056603418771529391915632130960687695259172003776588701500\
34527411717464433092150850630005`133.66485526089048*I, 
    -17.277178249277671235573403043973834723664646066730465428069715139725676\
72417128917883202389685230881321067739794018751101553228830634478311697477183\
01064087`133.38798781173668 - 0.395541398909516948605827414179147578182863058\
30760482147880877600231640749746488542007940192510341211220597390504527297539\
02657400142897210979846930457633`131.74770694300332*I, 
    6.49870008432881564902518375942047249306297542372489382217340388197652672\
23478927252356640897885461772331984483535000687672470799558158956675330813573\
416969`132.96334149252695 + 0``132.150514997832*I, 
    43.0277664381500921776538070479507895863038785133718275812972682000204551\
80648683891678947689291156889576078566917332645085693632387829845133090633291\
4707028`133.78426380036905 + 22.359440061571017774122843810728319090125186837\
99967303691513622707470816450069714160610681794112503731673369631443657017896\
33106863046454180683595270518063`133.4999759213212*I, 
    -8.6764581338837786561117174815214101778774985494609977656833609620946860\
87389257789522033257142592124807391806161066483250983310810316452266602533857\
0981823`133.08885747337388 - 25.350134947440521176474508247598646518656762753\
68702034000337484589816334968778091546043590869010796194428827148007922580962\
04959977418852743632917524209996`133.55449527340562*I, 
    9.08069835279317127375077698619743124756204373713336124616420992785233984\
01993736970884758901358431124412317174329981388750257166329541485810950921589\
621225`133.10863424713523 + 0``132.150514997832*I, 
    -9.2808423904381466463947337696588499493841048319191577730067780916563884\
25610931398625915106464453580733873073617710809245987703968499181858859863455\
6924537`133.11810239527017 + 0``132.150514997832*I, 
    8.93540344439282393363222122101300401370858768613267183018315260112818444\
49234124353523008842595444921385281165605583948616873244703533852245997935918\
822078`133.10162916404332 + 0``132.150514997832*I, 
    -7.4410412088049624605533537906617064677898436052703209056090809428667777\
11508703999793999836761235909818738809879207310932662522835869776628662176230\
4284596`133.02214870751766 + 0``132.150514997832*I, 
    -32.535196273407058130365761574304619304018125719048153108263278681511310\
59234968305634828036334962781297957355691584061322175767902447338364508502183\
88729051`133.66286842885577 - 7.517466515416568145907985758752230451800450779\
94636654797231237884440248527667852930606144632119718738800506090355818885489\
28839095372376058361212455784994`133.02658650015798*I, 
    -24.179069911420115296052543855604978753870358621099658120166009057104544\
06255331954290480467015248838266783911535385582885340146661737888419880094062\
752043`133.53395458881056 - 4.12311030015864724319325416908534144978306543873\
03294346974278064664540036051372163358782213306853823932326958692458883491703\
268862518043625791095793033865`132.76573995089905*I, 
    -27.539679673975182123137658435943799066029489130881711127469784867652868\
76607785327939316962732887629374211339656796070181052710271368954901173726477\
63241632`133.59047388231374 + 3.141649870805628189695246104642651088431296050\
33571066342803554634729663428820414270171672803114520189096894818007731212364\
44095533703456494353980542739486`132.64767278017501*I, 
    3.93600837445675207230996156061121416956918607490057572317749142478711670\
91060206716066934766686072808291431367624579645272344122542044671375251222944\
201761`132.7455710116199 + 96.01674752883798947939072601422780689532828998093\
38802510021886064109825596935658123490128893717204024394095418916855774694533\
54661206614523215047181488282`134.13286198842368*I, 
    7.67562171850474226810605697048893857323317398468160453887765588427429916\
19651986979667263117329103452176317126725298651273162737276166229288206936428\
066156`133.03562856087117 - 3.81175094935650049926774330102439096738619329806\
38009957638027964091298882595127201391098028034056798500461913191388350602101\
127128526103893612299365063857`132.73163951496787*I, 
    -2.2660156876153544770528212095812074288384410214407349073533589437161921\
19976819088859113280615470952513055691813802566701244679084642206248116519715\
4729975`132.50577790998832 - 0.5186726668456041161763809695653419675210302722\
05280320276020583708012163425485125563360581840958988870122603785325605979395\
6456093835298326305318162520834`131.86540835985892*I, 
    8.90194604206974848162739672512475435037143020164276287162218139749068965\
33947265168868363666209814611327203364200575747238456342904990263917136216794\
800982`133.09999995536978 - 8.57947372674296509061880120823889507496182032745\
35228319665450870330681044125144268260558994046323921832679716512852420256106\
412330767739128921327180342892`133.0839756464521*I, 
    2.89361512857730346236088291201628537410369165895151486533000425756146294\
77086713742475987823972973823289993509390047075410773089206464854679341528150\
799675`132.61195576419672 - 0.15570505953334466873627092741075106439447170475\
59334357952377270134425942837288527999740557966100341256660875495097030830753\
889761903149215238914404880981`131.34281772274252*I, 
    35.3058742324170541519191024516165257281372203486165323382958984806130826\
82076644703094886545279993776618941349071425365784183726749361276765298958100\
2428493`133.69836196765272 + 81.114896797565963912713494194419935696729809806\
82224907478782587584370303648908211375490064205007170467041140127317849042160\
63160546160235094784303987576175`134.0596156177999*I}}, 
  4.0722146420815303*^-134}, {{s12 -> -22/5, s15 -> -9/4, s23 -> -91/100, 
   s34 -> 13/50, s45 -> -9/10, p1s -> 137/50}, 
  {{0, 0, 1/2, 0, 2, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 
    3/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1/2, 
    0, -1/2, 0, -1/2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1/2, 
    1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 2, 
    2, 1, 1, 1, 1, 1, 1}, {0``132., 0``132., 
    -3.6450875072192856690869858151226762320023117147103678061756819289490476\
61663562049428836404712563818961574581961750541477481310464422526612415056250\
6677187`132.71222295667152 - 12.566370614359172953850573533118011536788677597\
50042328389977836923126562514483599451213930136846827192859234605312922658837\
53784382023289269014376325139244`133.2497248618541*I, 0``132., 
    3.12838506204196964914594921791051776238504683490921861302369754934397368\
87381690450116265856117618601817341677193215650775154095747263536159854669971\
451975`132.64583520130796 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 0``132., 
    -3.9474757270607620630548999051026043006008835719159281006158907629418241\
23883742195260965606093716136954217464038211961930383972707056658852762686288\
1060286`132.74683446605357 - 9.4247779607693797153879301498385086525915081981\
25317462924833776923449218858626995884104476026351203946444259539846919941281\
5338286517466951760782243854434`133.12478612524578*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266868521313\
105961`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.00096188191842954553528665732542792594594221088810742045218885617801367\
74422432108380607501789972852821879341763256333088899372835281892701337283560\
589931`129.13363675872424 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    0.29554155627547513911061966371092290543867722633342933281440440045028865\
84700683990150452588785272958399227342491363549563437178441185476900302781969\
658942`131.62113355375052 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 0``132., 0``132., 
    0``132., -0.3014263379230468484326274326545001426526296463174528739880199\
77814762784777936934994068451202155032710454947900135787144012724959105942971\
4039062692134741`131.62969619509693 - 1.5707963267948966192313216916397514420\
98584699687552910487472296153908203143104499314017412671058533991074043256641\
1533235469223047752911158626797040642406`132.34663487486216*I, 
    0.45262044784378504541658447764446417695191557492023302120812439481115101\
58880270079101330518927311917067763889383664973704640560804230090922494194825\
505579`131.80624916783324 + 0``132.150514997832*I, 0``132., 0``132., 
    -2.8286781888908248014436797125423514706930405321662382889535301089280751\
88235873729517340576648162288529426798858232211257818460367450137695772015906\
5686029`132.60209853958426 - 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0``132., 3.35831637834667087590423389233161434161541354102528427589145967\
43972741618280918189069965886946561158387478638925905186354764115858759420141\
479083136680653`132.67663660532725 + 9.42477796076937971538793014983850865259\
15081981253174629248337769234492188586269958841044760263512039464442595398469\
199412815338286517466951760782243854434`133.12478612524578*I, 
    2.64344270889244426358041073114686351620270847364993226219001212610175391\
03030105245756994981782148907962858795987242275961828040703093689562969084405\
987178`132.572684900248 + 9.4247779607693797153879301498385086525915081981253\
17462924833776923449218858626995884104476026351203946444259539846919941281533\
8286517466951760782243854434`133.12478612524578*I, 
    -3.4457803942519109479240821904228392592153692130686309614538753821888870\
47356205585374673894342866674607643397851224087862480611367861597117876375748\
7743702`132.6878025934618 - 7.85398163397448309615660845819875721049292349843\
77645524373614807695410157155224965700870633552926699553702162832057666177346\
115238764555793133985203212028`133.04560487919818*I, 0``132., 0``132., 
    0``132., 0``132., 0``132., 0.23682331026211831109098851306390234246758665\
14409400451611507892806972383486997810859578976761144342190993258150639290173\
11485477636049048413004165533234`131.5249394451226 + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
03143104499314017412671058533991074043256641153323546922304775291115862679704\
0642406`132.34663487486216*I, -1.07900193209146904326064478863696575773270787\
25310359883774794650332441362792142840010306376884576114323064955310067249594\
83172091382837234276994073233743`132.18353722017562 - 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
03143104499314017412671058533991074043256641153323546922304775291115862679704\
0642406`132.34663487486216*I, -0.45262044784378504541658447764446417695191557\
49202330212081243948111510158880270079101330518927311917067763889383664973704\
640560804230090922494194825505579`131.80624916783324 + 0``132.150514997832*I, 
    0``132., 2.63165048470717470870326660340173620040058904794395206707726050\
86278827492558281301739770707291440913028116426921413079535893151380377725685\
084575254040191`132.5707432069979 + 6.283185307179586476925286766559005768394\
33879875021164194988918461563281257241799725606965068423413596429617302656461\
32941876892191011644634507188162569622`132.94869486619012*I, 
    1.07900193209146904326064478863696575773270787253103598837747946503324413\
62792142840010306376884576114323064955310067249594831720913828372342769940732\
33743`132.18353722017562 + 1.570796326794896619231321691639751442098584699687\
55291048747229615390820314310449931401741267105853399107404325664115332354692\
23047752911158626797040642406`132.34663487486216*I, 
    0.23682331026211831109098851306390234246758665144094004516115078928069723\
83486997810859578976761144342190993258150639290173114854776360490484130041655\
33234`131.5249394451226 + 1.5707963267948966192313216916397514420985846996875\
52910487472296153908203143104499314017412671058533991074043256641153323546922\
3047752911158626797040642406`132.34663487486216*I, 
    -0.0985138520918250463702065545703076351462257421111431109381348001500962\
19490022799671681752959509098613307578083045451652114572614706182563343426065\
6552981`131.14401229903086 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 0``132., 
    -4.5046290873083588267968646032683231924505320959550992478863581428011779\
23673308162573645047055501607572457345695944169285058976726533828254725086052\
544745`132.80417403466384 - 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 0``132., 0``132., 
    1.96630099763503707541075164880400563085304900697883122312462049806966606\
88345822594267043995694012764393615996415328618159504279530218673098798733942\
273675`132.4441649973943 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.60285267584609369686525486530900028530525929263490574797603995562952556\
95558738699881369024043100654209098958002715742880254499182118859428078125384\
269482`131.9307261907609 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.60285267584609369686525486530900028530525929263490574797603995562952556\
95558738699881369024043100654209098958002715742880254499182118859428078125384\
269482`131.9307261907609 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    7.89495145412152412610979981020520860120176714383185620123178152588364824\
77674843905219312121874322739084349280764239238607679454141133177055253725762\
120572`133.04786446171755 + 18.8495559215387594307758602996770173051830163962\
50634925849667553846898437717253991768208952052702407892888519079693839882563\
0676573034933903521564487708867`133.42581612090976*I, 0``132., 0``132., 
    0``132., 0``132., 1.45243416362443562379276432718454604062755527112035765\
40908695154708709533007346119553221152044225411387036208816096070502748932156\
426630583457196177747331`132.31261145350874 + 3.14159265358979323846264338327\
95028841971693993751058209749445923078164062862089986280348253421170679821480\
865132823066470938446095505822317253594081284811`132.64766487052614*I, 
    1.44138432743785064944240607070546332308128520105256122871515042311238761\
93388255787513176678931240012942915767571977246251645203829221355993531627167\
214768`132.30929479337956 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.44138432743785064944240607070546332308128520105256122871515042311238761\
93388255787513176678931240012942915767571977246251645203829221355993531627167\
214768`132.30929479337956 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -2.1580038641829380865212895772739315154654157450620719767549589300664882\
72558428568002061275376915222864612991062013449918966344182765674470670365865\
3024185`132.4845672158396 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266868521313\
105961`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266868521313\
105961`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.9052408956875700908331689552889283539038311498404660424162487896223020\
31776054015820266103785462383413552777876732994740928112160846018184498838965\
101116`132.10727916349722 + 0``132.150514997832*I, 
    -1.3872938614529741520012736418368881476117553311136770602383796858156875\
68897048150766022908755038287235135222101034486632653939984528002096073322346\
8368847`132.29268346243074 + 0``132.150514997832*I, 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287308451478525\
5183397`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    0.18862135894248265375428544872046016151970060583095529437644028266820137\
85564510265695224963016711618432313635719172694471262883610024793130360714990\
135669`131.42610586728125 + 0``132.150514997832*I, 0``132., 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    1.34707364796660932256526334634523324232143489813708358152693028177828693\
00606000654665564197422884203726758949712390899016013762024208959434429189830\
804074`132.2799063381958 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    0.09431067947124132687714272436023008075985030291547764718822014133410068\
92782255132847612481508355809216156817859586347235631441805012396574690418574\
692575`131.12507587161727 + 0``132.150514997832*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830375268\
619041`132.15395739966416 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.34707364796660932256526334634523324232143489813708358152693028177828693\
00606000654665564197422884203726758949712390899016013762024208959434429189830\
804074`132.2799063381958 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830375268\
619041`132.15395739966416 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.81093021621632876395602623092869827314398084692498839522802864828820134\
24978285025355048556346268024919370960907743600173649679803447785283427829863\
840461`132.05949848087653 + 0``132.150514997832*I, 
    -0.1053605156578263012275009808393127983061203729832740725639392336925840\
23240134546488765695462134120766027725910370517148673517013221767115433533251\
6713594`131.17319288532482 + 0``132.150514997832*I, 
    1.48160454092421547887841636619711822837160563402915470742659982714978825\
81752736640507841569058738681567509038869931213562170841650292417531473364391\
269489`132.32124729822772 + 0``132.150514997832*I, 
    -0.0943106794712413268771427243602300807598503029154776471882201413341006\
89278225513284761248150835580921615681785958634723563144180501239657469041857\
4692575`131.12507587161727 + 0``132.150514997832*I, 
    -1.3470736479666093225652633463452332423214348981370835815269302817782869\
30060600065466556419742288420372675894971239089901601376202420895943442918983\
0804074`132.2799063381958 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.00795792039997885669643934006931354343643233114727461710429824858839378\
14778741018788683615536449997185522522568652633215941132097571436548303752686\
19041`132.15395739966416 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    2.88276865487570129888481214141092664616257040210512245743030084622477523\
86776511575026353357862480025885831535143954492503290407658442711980430143836\
884056`132.61032478904355 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    2.48871324650840111340398592312969610557766743366055001367776164562439036\
07175599588159083239482116081353528411822136426418707503070195409470359748045\
701698`132.54648985722346 + 12.5663706143591729538505735331180115367886775975\
00423283899778369231265625144835994512139301368468271928592346053129226588375\
3784382023289269014376325139244`133.2497248618541*I, 
    -1.6218604324326575279120524618573965462879616938499767904560572965764026\
84995657005071009711269253604983874192181548720034729935960689557055065978956\
3159749`132.3605284765405 + 0``132.150514997832*I, 
    -0.7166195367450874370788835065684681923841305440095107480398085069541006\
53219602989250743607483791221570321414304815725293801823799843538870907698284\
0305846`132.0058036417192 + 0``132.150514997832*I, 
    0.53614343175028055860923711541653496917745405121209518629890163349008558\
75627715629310515641076616178807387988804647298842364082220761174156954235554\
885503`131.8797959876827 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -0.9136472409287375298192966157090834626765820282317969699160781072542930\
92199648588594107113402809418796936570470906628598030969029255903996906910053\
0670763`132.11129354488992 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.33911572756663046586882400627591969888500256698980896442263203318989314\
85827259635876880581886434206541236427143738265800072629926637522891244639755\
823206`131.68086292986018 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    -1.8188881366163076206524655709980118165804131780722630123323268968765951\
23975702604414373217188271802210489348347639623338959081190101922181856496446\
6800192`132.41032098818513 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 38.4270356944603079479146289565722256054394420478\
93493471323566493366509547809504732197264351759676247239470078718824251807847\
1319656958768564092675854529746`133.7351518816148 - 
     51.024466575306509172027520215649646714990726516846968416686187425779985\
55132350163532219633592298642785372253607910666159759512706107868091841527620\
54170296`133.85829347100233*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -6.9915064060207311688492876794247936394170371524195780395598406395613373\
85573190171321992629553348577080451000255166167377556059900697515415323113177\
4617268`132.99508575774607 + 11.327963239433445061865070405928677080265256739\
28120234205604088597282960233211054499008302151993519227861598579798641518478\
46723736883186931590185477457382`133.20466682884356*I, 
    0``132.150514997832 + 0``132.150514997832*I, 7.26745554237071357826076852\
64979830573373636785827048848849920795578594500612878059686613652560077198639\
080302375464330729343754043933570864813415935575657`133.01189738154764 - 
     5.1930757400657464641343327202984172292384817772866734844575906822267204\
30198138956746149730576749028656086364491245960603850148041092244030928266469\
2214813`132.86593965457934*I, -4.02400363529073101192481598630329985033958562\
92286904254481189772906436877630327844586989786588839393439942702404760007924\
891456019375018785973085381161817`132.7551733622223 + 
     5.5424335008378107535832107360817128644943685446411996128356199228441663\
31929099427330756285129317916027703897891219040932727496941961801336656796203\
2965489`132.89421548890272*I, 0``132.150514997832 + 0``132.150514997832*I, 
    12.4217353505952395160605573003963844405134789658761203640970379372395104\
40844167504809078190969770083185694175330471296116439555843018520885226242257\
3455224`133.24469727004467 - 29.754869616769664447216878844769031925141218143\
68653407989837892909909679518424244617331067543755513572207027911789008936652\
72479977656697053116111640964027`133.62407304939663*I, 
    21.1738683029813399783548175391979631683401436325560298005890333058905815\
08992196953888684912872687752362329174747550771316876535320538306446524431003\
9502067`133.47631520536345 - 11.115188208912830803006466529503720606630151286\
37136817375177039556360735394924813153487585495603605029101093979152904623214\
89882147515912347905514497844128`133.19643181865922*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -29.802623159409349685945329440320638477831103620499755837922555713461248\
73829353339185091182201993305418643818298032034315943496437573892886218661064\
36953406`133.62476948920755 + 32.13183865641810228833998244331210282628264488\
55516873823376242235051876407259200253806377066898915933296800997643598396890\
276542618287873373481046591282511`133.65745057540622*I, 
    -21.738072720361523190922960220574043542272484556580314722852951053249442\
95130343222625315690115571911342187191739203126889474000661376629598893414111\
96949145`133.48773603509767 + 19.07025387322411656061552369246308569844636973\
37567090314395131534109482705039767989187586396058959986037417603790840708180\
719471345732431745819730963175717`133.43087147247246*I, 
    -3.8365332217896800106206384095175388686730475931847903033802586198385152\
87757282725494068884523931917096648781660646351038755718530414534411604450613\
1979848`132.7344539610823 + 0.01060189026204711650631742892614614746970415309\
79171611614057027015745055781602197124170765637364668107258425877906917827039\
038913063735148807461125351196`130.17589830245416*I, 
    1.35495654802757929806059002366502135995293958780805899623387379727064561\
86297098174903574592301951149175046202749366400121551367748463475781408341283\
267942`132.28244036591738 - 2.84389814762111454024042214953169662391917346940\
82600133146889347874647906871415431375418125556729205784938660289961424739341\
094876565998815723855304442687`132.60442903619136*I, 
    4.97219669397291073918291178244017282097463572853649821724738314678693060\
35645713390788811190785420078753116774106209348238573343261727469355167448631\
021291`132.84706329829586 + 9.50196719558859999425306874337461727384147222996\
19762008416551722402315662310532142285055325649081879896014950035422456453954\
689489332712810460805807778485`133.12832852456773*I, 
    0``132.150514997832 + 0``132.150514997832*I, 16.9916245831594701524984832\
52956283306527797967677856850002399936470934799948067385615602903496748334283\
7536352402866086485233537516657070448305309145123652`133.38074990193775 - 
     2.9899656019520515921472658471909786694619302228344188518455819789497207\
56362750303703191316288506981534462256283018195124858616021305469162956536942\
9284495`132.62618118984594*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530102003512496\
5864847`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354521996578148918057164`133.1453750654576*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -24.726066252041547538083587360943097010792249418414820241409981726664122\
66103355548319288688851054209443989830871675390677737570410864909769239728774\
05455782`133.54367002640834 + 23.51425399536102367669465646170877818964011118\
80146862371784566263147940430802415464811723202117412053573202980923078185568\
427133552123007362062720836360186`133.52184620286445*I, 
    -27.346056432044054262096008901758519828418040605901863877685638594303184\
85400481964722799514041043112018219885580220198221121815784004457672027476313\
33393137`133.58740970351835 + 18.27375231022666935236844735276514668520691807\
73008873070907568364157481633252565543357168493312090403912393694916701021030\
128946173657906980468465863148046`133.4123427318459*I, 
    14.5806593144407169243046843241443520858641926018581416527185209406149273\
84123594254522162228451612926891025940386157309209833299511905257910994981916\
9494485`133.31429216037017 - 24.013807599645284262607145178273055016507495942\
59113426269011580923302646810468397944958716217187886538425251062512881132586\
32503905304645840645229933204287`133.53097602454503*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    6.22148965448856264185702226075130406489903652975755993370383517775372677\
17712096871125745233055612516485920341785296127359890154061674236590390728431\
599253`132.9444093811187 - 7.091301840418030655925838521028425167958794278299\
38793065460068357262063676168496242663594678724814849123861527861511394609338\
21095885058174143403266127895`133.00124096929284*I, 
    7.14414766614329738184288182804247729794403681651151661128550835208262972\
21536699801646651963882216109523651638958886010809154262101182214575065397121\
97523`133.0044654204662 - 4.4714045577055671820521356171146526167409035930108\
13909155609459609980311986350801527728354854887416739698732227355632471583328\
8289068893246544675936347678`132.80095896298758*I, 
    -3.1218299100637696358838958657438304771924183976570063333583756699071031\
82599909743880724315124917733977303361011695208574125128672055644033651331859\
4700547`132.6449242350808 - 6.17546881725344671559408578677026425657547754007\
83551465870610591342736468814893177820259174754433828023151611509878842258032\
603219161360763425744123618682`132.94118493094064*I, 
    6.34959801602032880291106448832499038099364239386061551751435341418983546\
98599710357340458315661959716479614615477831179510947948697220942615040912490\
063826`132.953261229431 - 3.8884155496338906145490469440283301537190184776390\
14773014063424437522204727076332174021361627365459221704970720886469766289359\
1211920400526106784598465432`132.74028766902174*I, 
    1.04517156569044148470387308195864799086018737388451685571455133424102991\
44805524539701501370771962432717723403532788905958940460660391414026777564917\
683185`132.1697025838933 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 10.3115228601912832017758872\
93357918358112548800206048066972550009794125908921675621318892370088401926919\
8633105686673685378157691673760399878747129500061688`133.16383780675645 - 
     3.9025954647578214121254682685141788633727094989123211455425744347042559\
76698933957768982522560100161904764481620586782627376974620825450389062782923\
8212553`132.74186853334876*I, -9.99266258740422712713996377396873318386271982\
81181113346448295565398683411127815361792349485256450990773597662792692167879\
685362026702638607506613699958351`133.15019622108767 + 
     3.6373683179042981824263087749340503462765895538221595689677559155710000\
89417212642812856710337036944372822238338478027579225616007899554298305960338\
2085805`132.71130227753244*I, -10.2659775762070670177267776937863077751364552\
14168522944643884021989732904753579724045389511513139344929668524907583809655\
040554882173865475280236335200214`133.16191530913605 - 
     1.7040642595478795335419501696556116398345739470675412374314515995242933\
34895138516254297562620555966062616428923632251754219931493009246744793235627\
5583136`132.38200096563406*I, -10.2136796237620855292786136032147517979342947\
84626928023450090073531926483995752933766736227221931796459983267631687417861\
2848114921955557396858107639677412`133.15969722889074 - 
     1.5504073320879073454725561099963761386087808031177142661943026853539652\
14957819657229273111424179875141720779039961838128662090001671388475017765703\
3089972`132.34096081138142*I, 0``132.150514997832 + 0``132.150514997832*I, 
    9.67570595656469913491662043455347096659945120410823752219806038525691765\
48254842089294998156287616856778924679892177705481224674054079558542234646905\
350398`133.13619765957003 - 29.3340426756569084819343102270712613166492622004\
97457106417322166480324605914749619760994221621135613610031922842347331466104\
6130162741179524291483857385024`133.61788691729882*I, 
    -5.7753389043476242580950674021155164383781367820277394964768099913018416\
98698985426164336700325783140732995565426774823886679622628195509689416479809\
9083003`132.91209247210517 - 5.1659594475992041664073316258456089892235728954\
38481517168436478631829697591764803367251431746206995583167897841434895091805\
505457491879511025233690333651`132.86366599050302*I, 
    0``132.150514997832 + 0``132.150514997832*I, 8.91772512104725663812921252\
71382587935046455445659638544347537746000497079891379122014079183938832724272\
995347698967985246135522345403710395998551254652526`133.1007690794078 - 
     3.3280066796413451135577269125914122504541840708070882608113889016541415\
72578322352454266014494436452225628764127203749336083022819341097461533704323\
9421947`132.6726991871239*I, 0``132.150514997832 + 0``132.150514997832*I, 
    7.47582507214759308729806581762040769172178672675570974855061090421820272\
36373261244430587855165681823956572551335981322921315564797639872467000062688\
786059`133.02417412854177 + 1.86211186684889559930567932174690878228432557998\
12335075367993392042035356832696484122128066429765660609111341493683083869192\
551291246349664154130036427256`132.42052076561365*I, 
    0``132.150514997832 + 0``132.150514997832*I, 3.88694735177215221538174102\
03411760508577228304605081003251528201128604111694248051651379806839499726004\
248745277939980232123197069946021954798950143901291`132.7401236560373 + 
     3.7454275142218854316239935013461098595080594661583013373964100838115560\
82522859736249259766413426065743273953474318000339246318040862017017502357640\
6016117`132.724016394359*I, -13.769366158540174923590332280407202642409009030\
13148955596618354080949538067527322381969062276469380052006734276447840912570\
51390614802732840429316172702642`133.28942894679014 + 
     36.489971590353689196133568859425617649305838831590567636878713031145013\
53099207816476400899235453690428022670478477941165141055753026682992984118800\
65500459`133.7126885230723*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132., -4.8449704741938343450408353261334921277\
79958293154318378555602755447057177840663286890021207849200120635546554329069\
9549516258011362756816508948344383728428`132.83580613258644 + 
     4.5629564982653626559966571627726863061735649826114520965536328980944656\
06588599202228800946020615733661572483019484149902566988901506823900288359432\
1593064`132.80976132620287*I, -6.05533049490150834143545923951552836140767395\
51039818221507300530878173730174341285511880515472481331119122750242984881919\
403685385768974680691196369700126`132.9326528493895 + 
     4.5282424140782166447484105585178196971676213446356556698147851895214659\
85575840705785611617127653773440419754547364805321684546220174161341869100161\
0003133`132.8064446660737*I, -7.798892191967479733380064902212413536181737277\
89127011521284178853535378472041486172492751021454562429959839619538464577100\
67837034446868453924419829090195`133.0425479147424 + 
     11.651352626876133424814130545944565876827136601389871542672378382054099\
18196609911542047376076282473662586233997483346022303171569327477636378666226\
13616214`133.21689134416303*I, 4.51534727144370473193831855419139677128066532\
49230805913059286071999403444607860911772784405476075164034515878851730973687\
676671708557304912781369325723569`132.80520615497807 - 
     1.9109990685616814187852844249126894413621167977002683658386082586454510\
89100558175837100915324401202914153661465527468619252410054804472547117129156\
068029`132.43177547320798*I, 1.5161732821102488414943231892829761246653037409\
66463169265790231135446751903010426916030189959194586191330556350554390622507\
5892284232035658805025151135171`132.33126383709882 + 
     4.6693046884865475677712809264651307657234736635879966356743807106420202\
50993089227785305263678666623046621369410454037527870118496886435391966696385\
9380398`132.81976721192365*I, 2.319315492484962360406478808958319742068804794\
45770444849521707565035784703742451400148577120643571904901444436670827968532\
98775304459663378281776795011431`132.51587482681748 + 
     0.3332969404971517399255438089361224811055743290645019520011620170336183\
82353800816924051162859965430640187772248346686974280155005445043622125094018\
3845353`131.67334632489997*I, -0.49183490194430192033548890033918313734989006\
95062932481389911317161784853895669758798518006262935148020396560199971856454\
538933067307032341456468056793642`131.84233434204762 + 0``132.150514997832*I, 
    -4.1684031789466958395305785984835572965505308179331944569582608252259458\
40763146689675167660180065621099398405042744111663322930723530782696518837755\
1637644`132.7704847162625 - 1.52087087596065319704812515305756454542205609764\
94261358519532059364099959478665246408286149047081838567369124143937404292488\
708667589084276572395866820307`132.3326073412484*I, 
    -10.709756083067738295905985461697950962116071469600744996071060054869350\
91612088097691145774881628476598674333697161221135466997985425938466666777892\
2749159`133.18029457762893 - 5.7059008359614653593227328980869728495202220365\
82999376854974325092523473431813642321908107778545778559968316923404511783693\
8296331163657337075163707272799`132.9068392175244*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301023320919279\
472896`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522182505534839145669`133.1453750654576*I, 
    -1.6149651708613786334031463688075121839726429141240931171238111292752966\
02113547644254473268757086987563664126218086791903805287482725920353139277705\
442739`132.35867815839026 - 0.03471408418714601124824660425486660900594363797\
57964267388477085729996210127584964431893288929619602211527284721193445808824\
426813326625588412381389625174`130.69102071019526*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301019072646882\
091461`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522112824724056593289`133.1453750654576*I, 
    1.82843639636090138490223932078168457377769230483438875223458916431350753\
61662392999310483115500405634759307410875075757607114959142682503294581588663\
729973`132.41259485548395 + 0.34354112666241255182520483611873631515664205890\
11939944431875327971966606082683026449630749841402992013195108346881260721729\
626544113654599372470818283146`131.68649373344414*I, 
    0.55595569218382273589461640563446980279568184869691787200244922623247301\
50473621012444472429144094118570655404381710905284634207019538437805593966192\
119995`131.8955551789701 + 0``132.150514997832*I, 2.2922007538577382864040682\
42782186312448701262471246114841865481662963839624037277691601911111279067217\
5510454282283349231119960505439063785545679347536114`132.51076764885622 + 
     2.5022964353900079341116993379799306391515648702390995230569012912261435\
43855726756015308226582826478529220021977295896627125538470446807959615471760\
8190243`132.54885375507916*I, -8.26444777404932325710508655370032683305259925\
62983768792281366962778541313750048096899816121095387822830121489535814542501\
561544326489783392608082037024984`133.0677288373855 + 
     1.3408031397946895526827835728673867580918058163262016620569087219368045\
34280430860003106729587840553660606377683680536775577474078106196001337952664\
2085955`132.27788001611842*I, -1.94411797880967731065055523395895676952377345\
14084096091549241479898484745569027767091318190700991199560504290343321275833\
172224147796750724917626383529467`132.43923761438487 + 0``132.150514997832*I, 
    -7.2735335515404094571460134156132021794060661618241161123022100486816243\
73028584914386488231545639213065957893923918065515955971457711246439988881985\
1597352`133.01226044433244 - 9.3420620151096658792537343163119372141305211854\
53199950741506308253782314344271458131201816327345267210270956840540021891313\
6209237114060511290762739585837`133.1209577437564*I, 
    -9.8089431833770284460881798585211210873504187881438761717350721073966616\
62128562600887182882572813639536458621117816013099815549263868117315478501838\
1007193`133.14213721679693 - 0.6030029493338415104106744630729226830500079128\
27029420614803580537364091003165601138450485725591261921595414821950745189238\
5165559850556088630943418428954`131.93083443414508*I, 
    -7.2177599944888721647726531614923859931519978996473135383169661839123936\
29707987364027135565292238266430385286709050681531542640819095834765854800809\
8074901`133.00891743460204 - 8.2165020430854281596376112386825469923338211769\
26757438168501242846369881765154368535398757474253268498274410704053967283347\
7841153279219924927710653555065`133.06520196540762*I, 
    0.16485921785145149962566271731092013835182274452723195494113065090943681\
11730319263198879096892487288725605282685866607127238137106256880333970171829\
438505`131.36762823290292 + 0``132.150514997832*I, 
    0.81136619516443015704772286972788747880767628703818170329734063935223721\
44110861121671750256021696218320834986380287657384898745006030740334834265624\
583032`132.05973190709213 + 0``132.150514997832*I, 
    -1.3726849822631420815070382604113536978421811220478520319829049275865220\
74454984344715914596849639332049111244017705913755620406623319247098082849461\
217164`132.28808588018023 + 0``132.150514997832*I, 
    0.81357252916178599799285063533743623777718830584796601248307356510767698\
76933487791315178786363249339568530715616289394221374370175449072132328936320\
512515`132.0609112737412 + 0``132.150514997832*I, 8.8774640214674033363919876\
17775691476080077433525221575618397848843219056214431545286107130343062087471\
500912651964423668042784200281999853368708282919868`133.09880391870317 - 
     8.4639133525926063327485035602941329377513210730804175349145019144694377\
30670689269637968873223011516846048963111149191676924643551206811028152623498\
8180924`133.07808620655388*I, 9.676092265216421724031273360150097102269476650\
38207158987057368513556445531233468572744242969108229022642030984215162763928\
209219463045189212687321431435`133.1362149987045 + 6.333186395712438327319297\
05908334591511008729074968960830889049823901733492556428069835179770380376881\
59115913791042753310207212035905399601523746023286922`132.95213726802228*I, 
    -8.9435308406035450680899653541981084797544789161573097694065618872102693\
72642645744627061236276149772065984588868299377276995219796676390372112445436\
8683509`133.10202400676866 + 9.7435670814812583931472307892731120246485268070\
73699328515945444637325292368218016861149384223588145283478530764105862787715\
0177491710536127715208626921286`133.1392329773182*I, 
    -39.081509417418489559461820462939906615855144108416432646691074117371739\
43910134226095661740953335590958994057172530866711231361922209726471389961630\
40178691`133.7424863266504 + 16.324128757569619275470511272785833171272445560\
09688389535635363720509327545535275571932755122938777677688922924945065473189\
02079546816725976917865269314162`133.36334500947117*I, 
    -0.3297184357029029992513254346218402767036454890544639098822613018188736\
22346063852639775819378497457745121056537173321425447627421251376092501456097\
3177662`131.6686582285669 + 0``132.150514997832*I, 
    -1.3881622866258545747559388283244869667280916027114917371524749217573754\
59509540675464684576155689708098984888596161037054853801712825831327146363694\
9231111`132.2929552392146 + 0``132.150514997832*I, 
    -6.4360113776884218722028472329186422592749069514639881269935475319643465\
95208765509758933300559498218807081407866073878489444658518380728039731521284\
5648654`132.95913180101272 + 1.6843442664571021045079884089861230732484478752\
27395656500096254734001194888699162648069804571980852861925888518368662847750\
4367325175614668929106001747512`132.37694586037685*I, 
    -6.1623606269645584646545659152527315730443571918624190565974355920723237\
59117214310582965508786685876775203731594849501629237633668492652499946312834\
5600048`132.9402621078658 - 2.87030746007430568528548975117091972926308283727\
93979017969110168327615472222860693825487183357538693905605226977619281822881\
361572245141422111172392897552`132.60844341758406*I, 
    -21.326643130685421107107407184449656125008625106564225759783682377160689\
49656832636650118828935956686036055374103953908401570304362272489635698298371\
18628067`133.4794374995754 + 2.1307269568801680054292065012107870226412337823\
30727926605611416230420395745124988939617075519207748030137371732044916345903\
922347616271074964298592275015`132.4790427982183*I, 
    -4.9255592406311338783685849187101996807032966371760674234751007022494297\
90083950086335533654180959199212834241280822346608430644768551928418309636858\
3439582`132.84297054461118 - 5.7142056076954202255259119007026163531822563066\
87657915111599951620226337909427612520090530891426789969054388726758070656222\
2456448811140249933244075835812`132.90747086087927*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 169.191349062581672165079697265030424983979831501\
57761536699020572838441500901084172556231483451336743702322419982889371048058\
04093046999247998812209032949578`134.3788931511542 + 
     25.059541707745035843100954763751612577356064200441580430311906788720618\
43327563650307438404883557508433371854457846930355774334719809641835064111570\
8440776`133.54948812212712*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -26.949422054576156051319389049171231082963901219887839442664388342236829\
67466363217040905081602673944650640175944596874604629417951844476481233618287\
39408844`133.58106445376663 - 3.811878461418926413699194285161014678068732919\
36399440007890657554917186835237176595697426545868551575050034405039301837371\
37819923819246091771269431075037`132.73165404289992*I, 
    -0.1158888230912860991460145328243375000978069004365251110282551646753855\
18981709419814467390934291755671595978091298295887808049229924813909901341751\
0785729`131.21455655024212 + 0.0947911050410149927076792136996065311412091086\
81716042651728945444455160406299918197849983093834357556488308999741241773886\
3337338777975368357306734283269`131.1272825839797*I, 
    49.7833812469494825014631854585618965643905645465485778375770785543609056\
87938187271395323542167120324318954523756080896475692915734490200153215111713\
2763707`133.84759938803592 + 51.803869145439970680160469440217533310647708683\
40547800828836472541949946961057439798818802199907550905548168853197829675091\
26181062549306757598316312046196`133.8648771955263*I, 
    -9.7492258360617970921463384510835323283681477341426042458121709611842400\
33213127940390950918559619801004583418543423239161264830605583253673415828053\
0911412`133.13948512855873 + 9.2238837065282456934942700709656366493049508130\
48371157638224121371843851931610061819702470494740269039622860745709658260698\
5502198958177505654745442238346`133.11542881662737*I, 
    0``132.150514997832 + 0``132.150514997832*I, 76.1729680991391529948193390\
85964837374570599809428421051795838680665919901733765222651452864740281038827\
642574531684148178865738226342646210925098665408953`134.0323158761504 - 
     48.410336289741073025284254322468668105447784813960745149906227074097290\
87728220849962345889206092846315595104683796615136305384115652352896038978029\
60545267`133.83545309737582*I, 43.0598239520747415506035286132373182259839068\
80725855861711290431088158254845541279167673052794002218147404283791976596562\
9288431090480160579077640554843416`133.78458724773193 + 
     24.442252271963306676544869737497048574349274733047307479349601385110184\
99033484581499201610194556643744111065120437769404806720055181744645944700017\
8239034`133.53865622003335*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -88.461254065941377973435692083018559438882778601174433675590444139262461\
14657040195001841028200596295206852254272337964209651298576404680589370431346\
83612869`134.09726808966028 - 4.410147290967631772099180325376275119871446152\
14199732382561595075372272215016667541930028801962696674526269040592647179887\
7228260486604628472066892646086`132.7949680921947*I, 
    -65.521423835689329455233752941007733647636899252800082447359385872101243\
94820729656749601529232477883756812325768614724458400397871439653739067041420\
3365809`133.96689832427154 - 13.240681281713776107838271586663484441907089219\
90195946008651009261080729484615496071155066493124684764451439600730237207326\
46931132190880284509107999681763`133.2724253295578*I, 
    -7.1763348607462024127291360615597993826828996889446576599230789700433930\
54559727713402262342340396514978339603009619926198843299319590465323075141507\
2828801`133.0064176933058 + 7.13188134854518250739085795587636963541798260208\
94570670661669474051025870119120904984189419212161412435026720282595775636849\
256185497359365654704428578704`133.00371910713892*I, 
    -3.0200389792135264833313656126523176173243408710771193731557194359983045\
81125207700901194526886490971092777583818541578477539013917201714270370635731\
0206467`132.63052754620242 - 4.6275623994587376769796858812036663613007245588\
44656184602433989942443577563664579539702199516991295597903677641119799698501\
5848166859376173155037624037366`132.8158672814553*I, 
    -3.7119365229273712800601482591200422521149674218338099612817879269726633\
91707177653781677603854750837327262741035508677962538200785072387344001013720\
025696`132.7201155386606 + 17.02760356024617949247212429688419656072092601129\
56620322052276757340839004607150470118217749331080591495936468636048586345096\
019942717769792339771297791487`133.38166852813194*I, 
    -0.2317776461825721982920290656486750001956138008730502220565103293507710\
37963418839628934781868583511343191956182596591775616098459849627817512720419\
4393775`131.5155865459061 + 0.18958221008202998541535842739921306228241821736\
34320853034578908889103208125998363956999661876687151129766179994824835477726\
674677555950347793799378458572`131.4283125796437*I, 
    51.4826313284257523367059696733876560954795365594956075235347203585178261\
52673735624795529563939495223555013153366321211223186406676658701130882541420\
6405073`133.862175733854 + 43.42617475971585268769895895370467864337832335613\
25809692674477752218850621372163786434134325233930737886359211315767819186910\
859784196530455533453033877226`133.78826657359272*I, 
    -0.2317776461825721982920290656486750001956138008730502220565103293507710\
37963418839628934781868583511343191956182596591775616098459849627805560362630\
749995`131.5155865459061 + 0.189582210082029985415358427399213062282418217363\
43208530345789088891032081259983639569996618766871511297661799948248354777266\
74677555950300735082598625202`131.4283125796437*I, 
    32.2505663528150642389758692085477909228601438123429594938654278253374865\
54434598834776370163189000606098941980280630934601202246404465065758967951679\
2143706`133.659052343524 - 41.46494915336741602417859374162914043868109260327\
74809015138031865389149819696569858779321792559193970307819450981387728369475\
235562221229745998030109002859`133.76819613499455*I, 
    -0.1158888230912860991460145328243375000978069004365251110282551646753855\
18981709419814467390934291755671595978091298295887808049229924813938483345452\
2937182`131.21455655024212 + 0.0947911050410149927076792136996065311412091086\
81716042651728945444455160406299918197849983093834357556488308999741241773886\
3337338777975321687473758769714`131.1272825839797*I, 
    -77.496420714402185079677220998599769044724649717151911332247095390474559\
68428290871541591349079853776001995816041154363830590585359464004011851377543\
55518308`134.03979664227532 - 13.95694861808423155326077182290718109795866210\
26966918075110713715371684113867191382148080129091353399934124458544527858394\
538362922796008272730671145227577`133.2953054774959*I, 
    -67.304923791855468012173011726548414215748636346842253021905588464306076\
77272052006179257276814236497399244034901060036072177005431038285949946092155\
95232367`133.97856183467727 - 37.34114716148113156577654746708510138141757077\
99785414728834436473774263423069554244090281451148272019726681639507028030008\
154729487160963136291387157726026`133.72270265365844*I, 
    72.1034450456864342945569502699187238825981039983139510012153776805691265\
41691184976299144230034970982496841077723220837307415617207649993707924807241\
830425`134.00847101329467 - 6.12650155143162240100527628338447416131136308931\
55822801779733029248956725101459258655623662623240576519657290593909471439396\
218079488409207617650410696176`132.93772754565725*I, 
    -0.1158888230912860991460145328243375000978069004365251110282551646753855\
18981709419814467390934291755671595978091298295887808049229924813849939568304\
6552317`131.21455655024212 + 0.0947911050410149927076792136996065311412091086\
81716042651728945444455160406299918197849983093834357556488308999741241773886\
3337338777975671488310650318177`131.1272825839797*I, 
    -1.5891057996573617342872143856989068086720896447975427756356724233950479\
34199195735520322531036758571190662709210008537068059716533429852464478348655\
9507916`132.35166781050683 + 3.3393154599052948603330746926540280535329335561\
56842430281110725583326965520884653980324690739174966411120613907152447188224\
1551220493612027782420655864691`132.67417244594438*I, 
    -3.0292539905397622310399597273696432566987829921190465904503897555776937\
96112765076645870864652198079142545988075258461667028037984023024340649177248\
7244631`132.63185068650503 - 9.7064810466912496103883918580897706046808184297\
99809926929311128006348024852995329483968600176164621528583640584697542780514\
3698233654667514569804899284185`133.1375768086879*I, 
    20.5489113307596988498352464055241607450574904504635817021053543630366074\
80720963651558292525538449821780242000795495487246482970135432887631615672202\
5365935`133.46330381598725 + 14.433660843003378206993020841578828217505555045\
52343378841989616286923004442031263993620633312910640385452592061238672385690\
95181504181766986616231419879366`133.30989149401736*I, 
    4.60709964169569008288450978069284360736854224122634045567259520517033088\
22648690252529913620458958724819783261042229715760184183333797321928432035209\
313253`132.81394260304552 + 36.6212472708577992838362511468022585160601426896\
16890164552292662837336914211917767985871165537100152199978345227211208641290\
3601878683318594225132554477711`133.7142481295406*I, 
    3.08489794312972464060543591602686087195568696518653830127463491709409505\
41307602344540322975748668297825775586751467336105912812717826314920808152007\
727159`132.63975579878837 + 4.76921251535253484215232452877738768553674008195\
33640051386187651859560127856891803999340374531548250996812473121217354639968\
640484210193075162295405962821`132.8289616727902*I, 
    16.4327860751157684023518377890388714566241755603789965162367374368393656\
10208028374784948892695925001906946611280342216189224143905140767452451471998\
4459994`133.36622619939678 + 8.0840850837777386939166538327477413445406813806\
82400029502819009778854711286527184465635350471672593250134168406931562596378\
4434584387817961042634917315187`133.05814587358333*I, 
    -0.4134002322561998676459258150521233184541636742475098323895523067791733\
97305296149102258146525445918225370907333996534949166437445140914521035080607\
8850042`131.76688571411833 + 8.5830386700923428230584149750191651001386106783\
49264110095733733343462899778520155016784445076917726762010421188034336065884\
4100650722025590354325281422428`133.08415606703522*I, 
    0``132.150514997832 + 0``132.150514997832*I, 18.1107705968131358817492145\
98440046654940739965220389310112220942005443309030758413611399609589892405354\
5872183449483796172418876938031603923990820633217395`133.4084519273743 - 
     38.443119541607906941731247377267484925730811189542019003298601824758961\
60638598573325478656392318158891639046246490090419061712272744696760858268672\
00432299`133.7353336199278*I, -11.2079558801022355454767730334466151217248328\
85688327565830258012737035255724528261552464201166689185446713725036950624064\
0259157245978786786711835402585186`133.2000414105214 - 
     12.738037722383613673495907761835971768766189920243018130353128127488647\
22273995331710068611219591505593312639381664438081477043946115004606927846005\
08997807`133.2556175285018*I, 2.133379803084399935967530594151318807614225435\
75916549982501413882114639884108623777790353717560047775286403648419270196844\
10871073883623989906137323278967`132.4795831770978 - 
     23.847383651308869112124029258076867171465547572950106189872684731969910\
23644557002803549678616212908427976644610420249619096722222788498045181248372\
72792525`133.52795573642288*I, -1.9033304637574377556546293208424908040358786\
80134401355405794771303518296113211703330181015087093200921975934704214613585\
5744682212949371408805852734714353`132.4300291965901 - 
     25.397560901562029117390828859046036759263895161940725966842681575069872\
75891463172937642600672428947837007956312323087223048056430394121100290985613\
63822495`133.55530700823712*I, -2.6653710098992480192905177790338245387308941\
74444905219020526244021613841630547575551693999753446565997859225891861314199\
3927450382377398046383613030695462`132.5762726676063 - 
     2.0157233035685601106083639514297110557003672655396483548957246286811617\
32197935961720841211371679302764902750153248713223582178881482815948309282541\
3237185`132.45494591450398*I, 99.57578629060694803976095599316020254368421352\
11042306002203323188334281085210899163300340470947086401852050103143602706323\
940160829956286961459045947961121`134.14866874229148 - 
     21.249604969882595011238004327996345994302495907509534669513746510429959\
08616596896043891004484121756838372983249348819473250506806732340754457126090\
9624349`133.47786585875974*I, 1.634802593202171038489507116999903868730847524\
02905206447761833871263196379857561025638773036144315857111326816940215502619\
35750275066450020090593737809239`132.36398031577082 - 
     29.253131463961523103928204108481853862843379751916305211101926453662139\
58996832580017213045893117873792249053983232519075777767211610945825652560500\
39511594`133.61668736071945*I, -3.6902995489756089790391002869414244144837601\
16372707005347544157090527300828218597472188081096565531299750563743120141552\
7207605480274990755077894209684603`132.7175766179713 - 
     9.1619831184381774471599648432142689960260262368626929617341679146883245\
81911612498255909869574853751508296071763034836300119632477993507311423140068\
0282613`133.1125044850564*I, 14.022159495542017011239695003396071096994854323\
40760201519094322906546046969225426273043214665782556733080685512451757892585\
67664913135200340446129083812886`133.2973299005337 - 
     42.450439846222824044633417998089309294830258601359057468754091680502577\
48889062699285417971502269478903976384757609330604789520878231813195236005445\
86407834`133.77839719233654*I, -1.7681841291501321528301858339632153329434975\
12651943571915455462659971677409820581515069591960711962382866779804084276902\
378682865104134850150651439758392`132.3980424859469 - 
     5.8118109587239181899126892187255157866107675816482194723430627655922177\
51047351508565237761917057050232248462648059285379612780101463790507263216792\
6160188`132.91482647735367*I, 21.19463780656644530580881115336188579663708955\
51460317303309720873745904124553017248262208339127187013511285340142560648626\
900599900533615016647056207523815`133.47674099717673 - 
     25.118189959356773250121612548907052645212925306697213334836588748571236\
22634075545974956439959810989880646130894105431005466576303222280206156873757\
52333246`133.55050333835155*I, -18.151808836507541482700951985065883016992959\
27069457388875528223816117482452671775510875029043973165420779557020925963999\
8085797207613777368583004275457199`133.40943490701522 - 
     10.779901549020648702156680671577474800585598740407126003793334776558195\
65624029485871950853442806438798393526202880421866778397791726076805578484514\
55203253`133.18312979236433*I, 13.7992567279001385931961327494100435166471105\
56193841626684854951010977005192868270509509626857785065263800170647716170991\
290588274481758708627376543192436`133.29037069237347 - 
     12.238277545334839513534503161326465259942640650508566376044404857321666\
90984104988869735531493585970710477123043361906273519148751327468252696903749\
5563895`133.23823529593602*I, -76.0513038387640378222419234052065223031954179\
80409475482033296625673440826477999155815018232493333447231769118908567390801\
8823478348810564410105504325064003`134.03162166191632 - 
     60.282865937070062567620044792293305040506862512053181711926900930216351\
01757632994407309172017789178340690868960969114727007049230924747058801776283\
33358741`133.93070888897074*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -16.079432665411640711132726702797390021117205977869292865492398735925708\
35251741852641183706954543974618335701675635959949626784452029338764198275691\
28610117`133.35678571919544 - 4.521803493887810674313692889166518800051935446\
51522684470358249621975403634497001156281251391253010406958395928698494214115\
32042589937176016156152803483651`132.80582668291464*I, 
    -18.463387910453339846498917965722379696539156991093893185500328305336778\
27464999844837410424970869162359974082527755094857353940818021996807485685248\
01383262`133.41682639202 - 8.153520586373346822160153522063583336120861098872\
16067590069581330190975326822468107395825241338276703418831290730930224158503\
92219509877157618612613252427`133.0618601698962*I, 
    -45.341330644292128910229334333342733418567818223887853246973452094706831\
31111119571819525411604873342778623712384957804299805758436722338612095660699\
48993959`133.80700925916713 - 1.763469432006604624474123706872335634011383522\
78272007460598049069171365632286257263657503793311675992329801727349780559595\
45779841291140535431800014417572`132.39688293383668*I, 
    6.49447316555541309882753656280936127468093346602744805277646388978291524\
64066781400225631963240466419854321978129176601758517331328166576955581531983\
564841`132.96305892451554 + 13.3473687591551297705725130098458454267979422584\
17401867341938055159309997650932034626565897990913279107267905868677656676199\
6948387093203255560134155536117`133.27591065708998*I, 
    -14.330757244526577186498191581111933600929246810198573426759934636626157\
93475397269349783623816263257878272521340429202714913883967791758412948896406\
1834343`133.30678413717774 + 3.4758368551518733833146396186517515317279088113\
54136346448382670938259314448452263436525265535034933511049341821107057796423\
1648647876723403348452594682715`132.69157438167016*I, 
    -17.547696616535023396296129799249066309775320625699972444970808198454744\
44242571269002074663450921908027195303318582319241263869161330289882084381107\
71297367`133.39473511507938 - 0.686680168591197638075218005540050425410139729\
33948451963884260704827093058015176963384747120333729325595441734724096754642\
50459962104169164471652019487548`131.98726950292857*I, 
    0.22695180360662812263069903110788773107654831577762602541429932592333235\
83360431322422803734013543714271637710936852149733878362371142074741456649324\
730346`131.50644863630234 + 3.73890398789653101798824876972412173792827747855\
77232772879730391229911281187705957602089133600790477626394684841018619911996\
024733512250339522748991051227`132.72325931078987*I, 
    -4.9944620386957484220085636544813205715452941263123814325079279852407318\
53640417994971511491532621737021092061591194898273444522065844785791981568746\
3583564`132.84900371437638 - 2.6679779590283746884711844046007996083886099172\
82671441483652763925223100401337683393064965777489129227864568187064623368224\
9667648378042867176495451690412`132.57669723525345*I, 
    28.9198658615868948267590375246332035767123610866325421823898620175706662\
55162229120916731718232378080488553653610285217836982489439082493796143308228\
63381`133.6117112720801 + 5.2347678012446983998534584630033348012743386582145\
55333142446203188908328075910279679923701082726107557937313714269477739936178\
6719262011802829838259333229`132.8694124202605*I, 
    -4.6098182018329463727001125267527793176994676367704981470507400746935227\
62991890748193046962689257903671940737037985618300711237217364239848379894829\
0921999`132.81419879621566 + 15.761350436678477618320469660927329042248792338\
55218454168061102116777812275537370606743599526282370787969050493531825255760\
68685296561508086545024757077601`133.34810842304591*I, 
    -20.718556874298803605643930256412645807606109140361575700479261752094605\
04471627891986150927219941831568738993071566578119674079538040691753411920821\
17541341`133.4668744997085 - 11.712141853664522704895299932734263452927738070\
50973890496669277943458934939422431580785156153729383437784769361522831062869\
24897497889249043269905382352502`133.21915132161212*I, 
    -21.912380432386667201798944858298836648463414765289597391181897054371181\
20782775899234749200439037491550771182166131616850311322594913924046807144564\
53431192`133.49120455715877 + 15.38637131920827920808764712866107817726749214\
55032812359458424831525024488496296136301781248101398229848965795606864537737\
578268705914301065469522905914814`133.33765120688636*I, 
    -7.5224250517529469111216286787100169864249899239454392525869450724781153\
18882474981454832907375155020499900691675321861682288070679209811022385137762\
1536191`133.02687286725543 + 1.6128608488678122975497688156729397918430860110\
33696371973011364656185719616912282063802725611272874090684054469348851943270\
9503185761791409057822215467234`132.35811189766005*I, 
    -6.9522788010900897978522596072789382455529108254909770345065913507039922\
58058190038513476072812228377748019055941029636103485410324234491128665528491\
8905744`132.99264217774947 + 0``132.150514997832*I, 
    -16.086935696013253206194442676694631756508619903355944768205714485354752\
84167428323351440141177443409271466304367945975236039435891741421891915270480\
5043475`133.3569883236555 + 0.04781529536062052728620357502502642260990177603\
54678291666852431584012956963596390316523624802184024728209073796339421713233\
004598245876775657889249979708`130.83008184063988*I, 
    -8.2032734501745282136253618486383573086891929870992694945154645712723935\
45299599342844314099277644191640954363158358881775605792776428656377064002299\
9534093`133.06450218651602 - 15.217017054242734104864142766043430592386864877\
27048740340607117461488997928905865396283082244410459635199640516887531143325\
53783706856559998656911563866275`133.332844525178*I, 
    -4.9547766771066044459518015452199754711138069024424935336862842306971220\
62020100191809572306177619659854355719192306706943772356986145050612834108549\
6294027`132.84553908246843 + 0``132.150514997832*I, 
    19.8888144379249040240926057503953445349998279988138829993834119175773806\
01383668371245694798349765958273914504455711608872230714516831126288944680942\
0070561`133.44912389365564 - 1.6130303093666003333680887619422927974125271810\
74786756455637190466310848048110735165258405473564975674338966968810619684658\
6428752427093602287699451088418`132.35815752583287*I, 
    -2.3020146800363594845835376563116627851686328423426945231581852093636419\
64881227944105380127857542279100933030254388837615018066956831284720104810844\
1359079`132.51262308664724 - 15.445267604348146692427836915954558179254296684\
78565476531184343152694198447488087965576575934070017377790449398614483987647\
09728014144642153933202986251942`133.33931043511078*I, 
    17.0962413479763073032900770235594719856315050536578580559631663833010366\
26455427477660843873921249792013082693812528629633855402871509949829751128761\
8205928`133.38341563797505 - 4.7584439656445851030527640008267851757146108631\
99956121546608024246258698676755773990871652493773731844310844505949712912963\
4699874646964729824190749859062`132.8279799573564*I, 
    5.43255944373892307670163919288238626927231952760903052232583791069913529\
96511158241485562909869524640669992173914724068615766238629458842541453783329\
119132`132.8855194849546 + 0``132.150514997832*I, 6.5835015249952410896488400\
79611598309789764435488046902224317402614291119020418316092860670422405455384\
8054898935688155353718024771891046564367010744569915`132.96897193833217 + 
     0``132.150514997832*I, 6.14205983019535497900947806975119144941354473176\
58048198571914949257271369008055450335895839812258120624000641855931079158203\
56142620888848863509278901602`132.9388290404498 + 0``132.150514997832*I, 
    6.56554576855399143808715550277857169680626068469254935930222866124402041\
18432378277117698553472374865912724491995280624204063324004243934671079440988\
499392`132.96778583098708 + 0``132.150514997832*I, 
    33.5873789417243035198118036893016055142014417107533244936198622811774202\
43099920435229148099059990266950578589420835061814754705118839696293373855939\
5723099`133.67669111195767 + 14.437049264299633476338814196786391183144306240\
24988184679999986818907889623579133297029573982239507539835179815670405157635\
15679767800175905493966522305781`133.30999343627457*I, 
    -14.460636525179697610040952579689799917910956836306075519857177967334590\
49513541262958467121883297319157820777826916606361241600145633675282672639288\
16013337`133.3107024078921 + 19.454978511322103237894720175284411926737367582\
19199879969302343676388573788622099277193196958776028990215903055966920575776\
18603758532824963686603937636848`133.43954575327916*I, 
    -26.682460004063532767347653815185356772893008181192536292661507221773893\
20291025859954542852043974788116298531988674827883962297133491629118582130742\
232526`133.5767408649408 - 8.177653881851225395431981532197219429914670226290\
41812335186956444813393413252292998485986970766463604838141148655286794920385\
37332936904671512579776335082`133.0631437229812*I, 
    -63.869387145047509132805182032869247568148973633669711678179295657143794\
51510710350501344634956315165510349675895299789363567480929284965448598987638\
4685669`133.9558077467628 - 81.0765052473406327223638138112351533749082387560\
95121036712354570600932846067465045158279615259631259777478915532267897757465\
0707940863198833906419788422069`134.05941001826113*I, 
    -3.6527774685202804410048494166960725939547213011750677538980464893472413\
64584353107178377340317893379256803488011380497212201271733852069099857823764\
9730025`132.71313821312154 + 0``132.150514997832*I, 
    -4.4921428838478404551735548613990604908298780163475701221316639145502296\
53645346704548678705259730465849333907701835236666784011448063585077163961558\
8213804`132.80296855946412 + 0``132.150514997832*I, 
    -9.1115955452918899288419643339933759343213047281194284126043541223136616\
61974385148256138669123289257478571469323384844235435923680500140129099965423\
9233961`133.1101094314287 - 9.88390050246633021161413813996713995439752937648\
01247001557778038277559173374402402437765385636726631168218329923630450777583\
77982426103539386459966529964`133.14544336270373*I, 
    0.27484763789476356210100516424084801370873637856324036286299209848846226\
85410456371900785576192444306334333382802376187581235509236418683956073531419\
610349`131.58960700672088 - 9.02420131434290913620775185745127731451227685288\
29636103722150902253493137275159396681520497031419972131633965991353856692316\
259309097182847321376776692884`133.105923772939*I, 
    -12.854798360296092520215373570974051645420934904946967347269232231120826\
32799851321498959206843907683551328236743758032406620221664553409181237977774\
18207286`133.25958026654348 - 51.31584628938557497583075681841444737309257818\
59663292003493559822509202299020037593402333274643691621200975842108332366551\
495927201580386081720487029969855`133.86076649341862*I, 
    5.35528436746684043148575789274401053010050137699612550115215457116143088\
04491925816600359971938126172660109455397949216627719095582716035676040012081\
3206`132.87929753480057 - 5.1386751650881507526214719896231465223241559568828\
68761423725847221858529862785095411862345019590630169633173678166939276068396\
1680784548812220896975891021`132.86136616300334*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 88.2695897307753857320158302033970834164430705989\
33588123035995754682889212827648141802193338473277823988843447507448284677707\
0710288602091366982593648125805`134.0963261058618 + 
     389.54613789962872136142165687642983955577432176967392033172126495505389\
46303958706284600852164285211679743988548848899114451144974728797187108667394\
638745375`134.74107390078677*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -38.787735181843193663186859260361945961312524780577163019933742584762705\
02265353189621770362327973013674232138525289633834665002905682116884890855197\
10502721`133.73920941969183 - 55.12081128875710628193043024774350822497351377\
05122216382496048701466960674529576077606943675621798468645958678483786581072\
677687923627530492503649878327675`133.89183059888754*I, 
    -0.5331072539453794232007078398358361132957884275448766475514096184262849\
48775789237039301518741765749079906039460267974921982446597408972064729572656\
8947001`131.8773295898055 + 0.21963230534156341559851520794989900158832123147\
47241823630498111520478212105389913420983537651176034748674304138870543680092\
664883712721617781504854523691`131.49221121794383*I, 
    13.0168956302297952809787600341893054202985469161674990428408021636030146\
05304374457094124026999301609003912815760912379793593115363954178792187195161\
300348`133.26502242051163 + 155.375369373565094787875805980832085758327772243\
83188933421568296632486151807760742615224912999610913662384344319887138624068\
29906164653694905056199709796333`134.34189717193036*I, 
    53.3679359460257188469508209822437688896351206676348120047957290911768620\
22979278433588892664121111970868407295605344982055085617792972954739259058292\
3342241`133.87779540422213 + 14.995025301443638033183447542955948840749617611\
06436378772742680558486608607685926826015053437574976919617052814661419342882\
41140821673537737885848620209723`133.326462200723*I, 
    0``132.150514997832 + 0``132.150514997832*I, 168.782735973300514794707464\
37221204919105642741956141499968787249252957926488395916053382533142202454540\
7141154050409121507417028160465289277755091203239471`134.3778430203647 + 
     74.889901377393743350763980080317841353247373904631052354704677667093604\
64476845928700757747543312267945223319960449690003091215142866305150164399503\
38761247`134.02493825649594*I, -8.6740468081574145923492731720562379253976778\
36114211584644314329897524906278732260376575690574270392643662661897259491004\
3567087988521282534728899407987636`133.08873675925435 + 
     74.414968409558399462246709387525440417287371450016220102259008637682380\
46236696725890350050360409671557786354868500121444872400254182233440835209030\
9560603`134.02217529955837*I, 0``132.150514997832 + 0``132.150514997832*I, 
    17.0306485264941298262285299539940583839923902749442695150469752799545482\
56158242778072335906232184913492537304730137334783712789204759769220397252650\
9122372`133.38174618402803 - 188.39691601278154939561296357129814919304125983\
75086866264375938841043246711757470735687337347857015873466494350299536709813\
778179851471368033999079988798365`134.42558878710844*I, 
    43.0260355342648463663003884371454905306207615253827790799716591193592574\
51984337063509267600627609870328255083320520431595050178267411835695301711935\
5867915`133.78424632939186 - 135.30905343397052253721817793827568837395969261\
02213314541231065219747149336613985863023280418754225042639847143114901252262\
748994893074659259963868183864264`134.28184185374133*I, 
    3.50542938330604342538487621596692456863889763990707682255484327595882988\
36986025370843108618581479165714201680981405429598309793708229395355301199135\
656239`132.6952562205281 + 28.86399864952387363763226945527727601441736254045\
13904158467387511978810908051936964658700399850283308656318451708962960278470\
191258924102332451809642559382`133.61087149337425*I, 
    -22.074410154540424856084612820287667151373673072784465054574542911468278\
31503536642920830461299709857189801357036931875983966090069779727409504013178\
17225563`133.4944041055493 - 35.373770061835077754461367681384263366284590834\
70877511170472335754262948372937798626295047960164171824129402287546035881464\
19047693780790676073319658046775`133.69919634630372*I, 
    -77.460909651415535195602160373743255162744211260324176426196712039629660\
38926768314956555695683271933269884643677194003881330906250610569704228002149\
3399142`134.03959759058884 - 40.288328752772541693740824598612627629031996481\
32776488449685940100364769927234493362272421876262553439072641222255569033088\
68857198658681038933644782365309`133.7556942501173*I, 
    -1.7516043406024540767639032986771066419746022059025661622561652689307175\
22705083898019995036532141785293151650596260662569063955582110212651966856744\
5055263`132.3939510105666 + 0.77374012089988629566619530485553267490419651420\
36753100007223313789906211432286815569501407074312292240404719143083571814866\
128686219160806331694595877353`132.03911011483135*I, 
    -15.264647234897780499427359069620234111867244905554225584441185988285772\
05500530629843530686263167065112439547144663105924461624578252520053560665956\
43389053`133.33420177006263 + 186.4266472930518554961433271104394230178143251\
45643076561189463080000881034979899873789728661290758583912820329990973879265\
1844705902113245164789816819149911`134.42102298710103*I, 
    -1.6408902115354622523697713077039907843508162254931358292737336715152972\
12691230353956284975998822473403557642346549748627451103916529065275146418184\
2777306`132.3655945221396 + 0.61964804272176407435273276089847631671828109602\
76293021424412767330800115887372209679379997016046771354598939313649987800372\
09790644810781308902133514213`131.9426600800633*I, 
    128.234972931295177630117404998386893731725129786124705555159912852438369\
21766193883009883282405353310431986316389825733791406353729882444561918857525\
08524649`134.25852148229512 + 15.53601119643594651178939569947245757338886189\
47645326393313635477502431995362272951030876275166469806166243302385221023172\
186284665330144358527381596833874`133.3418545233818*I, 
    -0.4151103569147144086740081543384588272580667554481210050667057632877036\
80733507964230469799452590531822139096171729349258007265322200245097962912596\
7816433`131.76867856690023 + 0.6841507183094205992804883437414545829805549069\
17566783612316814140101796876299707504581219982231087103530819803601382612682\
968668262617131292418758296501`131.98566678510704*I, 
    -92.042181237435093568997131979998417395184311671731262306891211985093247\
27135996739355873067325302065321076119245249701795636898625578634333075966749\
83236913`134.11450189996415 - 115.3403962403761516914308330139575515751679333\
46826852097445292711545861458863280774210513232816465302476973908684183694609\
9614026327654268915252935559604496`134.2124964368846*I, 
    -21.086586122110802093560272434764525376541131306277785805939396253826077\
66674273378275045070609357784731211343239800357944534589337357703862699032398\
07495341`133.47452127181805 - 141.4870810447950428125267735995852310406512846\
69545702870057174452116811087483367370413285679190098282877650194252711381499\
8614809158536676005978005903957189`134.30123178477996*I, 
    115.528220478045020068361023410189293805158173678149623050621326533340765\
66051611007501318454841440637668590249942681218317473710616690302201162989867\
51695981`134.21320308163473 + 133.4346516820655222244806609341272108205500649\
55302512843063938392085574746002422713464155028752392972922651017816407720342\
2945926758083167724036478615679827`134.2757836241149*I, 
    -0.5577058283828231713720753307260673837050680406027001913225816942511443\
41543100397991773862754279919207927377281013008478746097456767804109892028314\
833543`131.89692018100254 + 0.52517437709074869765323442391297591208829984217\
90882670823016141834033559170401710117458282569828026183676996501571076093489\
868379892729550628294814471142`131.87081852682684*I, 
    -2.6575415063885138033914361097712115729805795545250691604097226717546861\
83592197530923798185903310248326375753582400984459452300871036840802077348016\
0749048`132.57499505403948 + 0.7973116069860645406316933442832316230950071921\
23009967861347827932670006632052629846515283800225397244375989140838933949763\
0750915908571970104978808399997`132.05214308427995*I, 
    -12.583061171973232066844615448019701164924481168372331250311930689048843\
80514234453182128705005008176875832829949119331131195545550547039094677262379\
9356073`133.25030130574336 - 17.810203184254117940523496051178108689424451152\
68992999874611790865088287758611189194075733484297510981912245517052968068470\
64772416485583790209950101474799`133.401183871888*I, 
    11.0202466654326889080447435956515734366346375412570469204345415219446599\
79231599682758159621404475920332790605480825910733861273268845581701444816871\
9270176`133.19270631324045 + 38.884779310687819634771762495331306396869077498\
04413377209969834290611239603938494832125469927596888317253717330559798045026\
94798585414717001592496450662838`133.74029463630578*I, 
    -53.099189492676586777421642474393697626750223304622759738796434892223465\
25362770751299265743787724608347980124398698275467182694034918086196940925093\
36357982`133.8756028898825 + 13.995100626785832052884356164515635999778265881\
12384558714077422612771823311197570619255734224526695934849691980103641758531\
05187850008974997490465086640156`133.29649102328517*I, 
    -13.147207017674845961080749139081294581665800956989676824481137111042201\
36266159782352692997391422282954827856021993504963003337184221660576950353581\
63191387`133.26934849927795 + 51.66004458717865226338268393422919786258713016\
51029528050488626296579787015381925793518841305878431493909242705274652564376\
020207717994858703764449083736778`133.86366977450393*I, 
    -20.503211255545198107435528203117033618441462698868567386870269627227416\
07852878198553759239382738085348664823906614472946664152819957867829660972411\
57121824`133.4623368843191 + 30.815485146960363173748784235073314596563005802\
09999199666319435590115517372585823519640320486514545680333453321537485075872\
5865731485623710950418472549025`133.63928400731518*I, 
    -35.299425781760522172255020860288965870264948811865501287746892192088160\
05248842040178506127817884328231550089875821455873460501685468836390765504127\
48963064`133.69828263857843 + 0.888917938723296460155855186010866875792807212\
50970118854479765051537363869243335532377284896814463287841719187360421311273\
11521160322259028366833399509707`132.09937666835833*I, 
    18.6153966932523834398674617697894548153358610117210885888282107101457089\
89417838368247610239225148789222869976762117249037203333857546656399526278877\
595123`133.42038729328058 - 56.7247943652643585455142519060761546573045404348\
75930854278992149807683885868930761056228221199103307919471153335893621151560\
2800505782683624040038106621031`133.90428792801802*I, 
    -98.751069653966669110033904847255350238060263568460725301323070288914860\
34801990051537710616126963376814526910334267811201945077816339202685010015236\
37095299`134.1450568063563 - 101.56488547586482412126308974244775104620887547\
12310112810268450808625808902659100471042389300989938692151822329197553265351\
125318395247777956494648970431625`134.15725858097676*I, 
    21.2219547985961886965070278493920021158284683800364724503241560926084495\
12308095454499369267703885046935811288654550410095774575906093720891719108932\
906479`133.47730038301196 + 5.47436089779340004290656850917583981064227735321\
31421051693781352532958479207614058998890828565586541179205633203993450536174\
468146616395112825764276313035`132.88884842275735*I, 
    42.9965409580079296384405597432010697566528587972269160898460109882730845\
93541883761659796583980243049747541359793591939818260707906503397589449436446\
422764`133.78394851612612 + 41.6215235178363140630849686305824932711534856586\
27954814419230293285184524185707307832051458297915723260133985865385344784593\
5979529169437316002095682662593`133.76983297095123*I, 
    43.0861936588621378510659872234708382590836560280381958395294745016848241\
21339325319736802647410385427747452882125564324377162758800494298318251449163\
4332409`133.78485312696404 + 11.609474136088533132081878354167992162242142645\
12482576094388392662719553294005245134286813108231740953180821871352162503744\
2230183227390052807556704959958`133.21532754616942*I, 
    -6.2148403083407444639424482504589625604015285305620126169448557397892745\
56248443756365827004298504147724345000967076664756092699115590469848827576533\
4321516`132.94394497166286 - 16.857571676537008503553753982764331712744637716\
73899229484926145491081004148316055615851793680314803000028842646502228676529\
40026626063508112997542174915716`133.37731001275688*I, 
    267.384543046027904589715425714509541593995536277814967167980232530921106\
18216752195270270407808089690665633564870220016324393183439706203919543195404\
03724904`134.5776512958072 + 240.18103298398502459008905892323344940662338443\
50663008893726271585359535991190717496913475035511276039799133488158232992715\
677817680592044939381672548527489`134.5310537061627*I, 
    58.4392100989521710572390169001924923062982830106947988882617463112614277\
82283096262178733604740355294038301561317464480098568262708541885724152820383\
2003931`133.9172193349371 - 56.1756437707189419217612335164069023147765712236\
85746304955265613374890544091222081332459509365191289452894566224195425195300\
6819701153850855117781476903777`133.90006305594974*I, 
    3.39546525490400529710451668241127823521381552963456298131497022713390302\
06205710365440971071882946739065623893617657020413013834393897522689246528278\
683309`132.6814142886116 - 16.91816056241074094396859551232250501531056794948\
37597069962448174839257907482031679504149621905791002429995270405970990870176\
882184116710634588469527532351`133.37886814016258*I, 
    -36.100969107420722516078283861345922235629616460852975148345990858408460\
21236876423598593853550759617084664804503232737360327371283881245575087802924\
77645449`133.70803385825167 - 133.2630544217234615549811191811449360679081836\
39881671146839961502148478394589806692069615240312639067010503845243957828222\
0528526499123676439088268982100518`134.27522476101367*I, 
    2.00548253918242712299205991622696994846743718690900917102649297051319316\
84205704528880097241759795143786388630896954246432481969099683829105919972268\
471084`132.45273388296306 - 12.5899109026541777869994473669176637455049690578\
92723613831742286847485810722436159404017741190132282991749246433540717085651\
8897601875554202449246491918768`133.25053765449883*I, 
    3.89577452099829531147694239120238946266501210284793415946925055008568505\
52716065169436633232131666469203433337842297248697627253794106560669949627582\
863649`132.74110881074083 - 107.909885470450643477815395508461804582345295158\
45142530255357888465564134037722594828135084970253938602336041169845875350701\
42625084529545851070747413694807`134.1835762294344*I, 
    -32.576191016697601328716826247054312584611341716015612045665607790277810\
24038845795581754436160141628480092401334422604956417729304223674434179009136\
19994984`133.66341530072847 - 41.19639298787309852085629932165062939941211228\
45528795757371294576525742437914527110538342984895597315287455446701629514506\
606803813173920346404116491418018`133.76537419022338*I, 
    8.78455862691762768656067326919962420486336265736106990102448590258841459\
79368461211053135894890006051296848410119085962518966103460057794634528566560\
529035`133.09423494343457 - 57.2639488063199067491532687467040312036149222896\
79286004667653531398695501945893463476984487678390818919551303704485452348429\
096525107138378513212516958234`133.90839629062106*I, 
    -73.510981319697402231865406147770190984852713290155833052560368305843417\
45534344054524090886809321432613468577650675009057559209296013370455114183554\
18026345`134.016867218145 - 381.501691139737923779091832408635228094623195482\
75813749690588151716634903205882744701374437885046584357888706833929003836491\
14696541195258036735482152575354`134.73201146528942*I, 
    2.45437461408313892962346341090951343871175699432771237659289488515250470\
50388433260573187711201696812127409394518147282447093539519431293774668096117\
620304`132.54045584815964 - 23.7113303930562731932260513744405870660739381133\
25379795966551095964053706466235183681766678469371567882765710435031963923043\
2014198381541541982398724217276`133.52547091984704*I, 
    -11.122056712629896862363699526301903068110637798004510047362768910118994\
42426133106283618448841573535820508224180362449485793383310656774248265951764\
55089152`133.1967001030954 - 24.316808379972620139568370851976550766349490520\
16052247769143875978515944242796614820469988791773304071117625151205916543889\
22109956823602515073001047394226`133.53642157032718*I, 
    -0.8531414008108652917421996120816368896901604560194368230863831103737270\
98142503480608286216085752795255652871569519528717321828785199753502523481740\
2215306`132.0815360155207 + 19.8681765991488239242460706063753719487420145890\
23274319034710596338942656754161060644823471915070899687368703683310853658374\
5777503722192695181014826336992`133.44867300941766*I, 
    6.59030661361131007346021287700588202162797711131317865540419225755120806\
66225974288665483436725307846009752209881923889917235346054818826072629582278\
106249`132.9694206184202 + 0``132.150514997832*I, 
    -30.261171080243284053645811754432713030713070246622039334665943040878156\
76767221964193660123337161740782329470452364709393037988978155336206752430388\
88761001`133.6314007286522 - 36.374938402921437810842023681974417426475268374\
28741413442198930652884238194094770819957638145524658322808796674433001161950\
61619840429238156733401904567377`133.7113172643952*I, 
    -24.574262142126167669190866145005797543998857788276412973215911743472721\
91452287567339090722584202989487800715075013251174783918645315053464622055599\
1308961`133.5409954845635 - 44.0456095817755879789848226967839863641050479602\
84392502444140217286607412363945303625680218440226322926153810225739894587137\
9898732573617108866821196509331`133.79441762273817*I, 
    -59.610130819794520570553452066751544891345775657711830675184952418692332\
39174582971981964740490216656559420161549320948208946170685789733264303747381\
51823509`133.92583507276083 - 98.60667679398501391523067308796349359862575098\
90279252352979184058756103745704765597256340026045221304356345052467829082177\
105714555085675104695676781629642`134.14442132044675*I, 
    11.9046028675945402970189853615244869939481875220116296405520507050618522\
39715013188229214470339850709839110668175521002226003361654296136873965659733\
170805`133.22622990993838 + 41.8194371568931601577891452201254436444959605685\
19157778544052831120071590314273124024837050896641969259253502729940475451467\
3193001527699730994515491680898`133.77189318123234*I, 
    13.9146913303131587214696354168242276386904086306421805356897812155988961\
01113240823750428635263190534485707804099273354501958876836055650786935694094\
6205222`133.29398857465165 + 12.217402586270670731618996173866420161785174751\
54209560941406743419201707753872262883662645780115689468939885817235084790701\
27207083472176261818292360577628`133.23749388276048*I, 
    -7.4987250932632331232191707635032741758748373718716016697730634824586844\
01297760371144590636677017273340223428012119566542106835514207137996704642481\
9367023`133.02550243028693 + 6.7020846122680226152586457566317011143619064263\
61604038867984401018562516500219419146637026071185505369004967566607966640652\
5827495055555724376038955803684`132.97672490423324*I, 
    6.60802437532117039621735099755577562514968517603496435068697302371898215\
07273551996927906874248849507538737646814551055886515945869214093397237810481\
166851`132.97058663414916 + 14.2883008885901830771441569496451413844062727658\
21964402620926810525462806693225723655058238328136456686121817100143819893244\
5616264138134074736404279178489`133.30549558501468*I, 
    8.33349535807661675024551494808567806106093852884680266048338415422293914\
71289615398243895195671913744130905134531379587803332595816768943648569973928\
455021`133.07134219567652 + 2.80775624453247999027806711227467925552068240132\
27582404890025606832587584601331846381569635983894515422487387239722472740555\
448650610461677250401961281411`132.59887439963393*I, 
    15.4834210223478297647194903185126386994483612263680453356708077880265132\
43185190434432679255377806553364690782844054238819919837771399360916535694237\
5014334`133.34038192103816 + 14.230129628333860601201443154624629270283841418\
55161154531747270697314450913633931050160774367580173886238325342043147516406\
03261489831814980032524693995101`133.3037238541084*I, 
    26.3052637481244268432628014598370539448147894527373742211955092312715022\
95392462219738418817003431097117295524268311472222563119930058936513697129425\
7676544`133.57055765841417 + 15.737032067287504436510299869765100301837675351\
62778044277313745585495967984099610771805359362047794374815812176633602559054\
28698648595686299107412804137644`133.34743782761248*I, 
    2.53241542506489779414971431982614564446589016292043519048648197929852305\
15129453440768561641371683510077776119512185852895454686123776298547910499086\
128552`132.55404994799818 - 34.0696358953469696037838277219996822563208946989\
16747070345351562001691781393559657127826308562980869422268441894494372912454\
8237031803010287701249812810407`133.68288249008825*I, 
    -21.526934499449897179916093515619944381280864110922593584736644973856529\
21254252215565204159135348829799626088972147159406453629509451504630951043871\
13835914`133.48349718721138 - 15.57671305863010842914924412806731440062604832\
34369064114724340981791005225116537148595433049719037497830112829865958245867\
879226626859820608811370569176771`133.34299081759335*I, 
    0.30252469094147879192806135552701998745020865358698315276184011075128369\
77320282290995803879770387862982333520032013038138563580658814854833399415679\
236426`131.63127582376936 + 1.64776076453721321156884997730852021902130176844\
40395502062651806698603222931004013576696301094347372009840377686271330805046\
916479235964474078368960725045`132.3674091553245*I, 
    2.69273620810071998870337256757884837708947443639678150954145128901100041\
10517112218277662575299895937974182985756641547706920627216963752393837555944\
952369`132.58070880799153 + 0``132.150514997832*I, 
    5.98236178334200337431261909966353102130050971725490189020328681570458605\
96328824128008386773146254759587178080470886204635866024323795019931227344108\
97326`132.92738767128125 - 15.51663091452495489485184551449703675095437532727\
89523162623078400366384519253926749570084614050763833529947462135548725618724\
527859565763134123598855621355`133.3413124277653*I, 
    -3.2766351381549759185051715777183954953005184594728008534763550320207662\
01757521929559943308747363339438300659641714424534239988275184372400945494562\
2241762`132.66594308208653 - 39.304460811622664232570412331288080504828682708\
14833448961636408945680627565221789092502977896984042861817326494824690043823\
900065360591468217203335170718`133.7449568407248*I, 
    -8.6793457601344382266059739991292801711180023963194222293753971648603355\
13141067785408318457037704452423477125374652438324002971176658373945625926096\
2571827`133.08900198758545 + 0``132.150514997832*I, 
    -17.277178249277671235573403043973834723664646066730465428069715139725676\
72417128917883202389685230881321067739794018751101553228830634478311697356670\
08939746`133.38798781173668 - 0.395541398909516948605827414179147578182863058\
30760482147880877600231640749746488542007940192510341211220597390504527297539\
0265740014289721097564800825777`131.74770694300332*I, 
    -3.4045136206785185035907459057658603104657526594668125383108665087572223\
20067291617378884789308986044308718195333330891681752992538049737384610763125\
832372`132.6825700738625 - 29.75656950317478039667003965026158482831576524474\
88931511115354245437469585305636766203809157702678213474130711401724391163814\
968395705643310381558897380759`133.624097859796*I, 
    -8.6505930580001998642663845866344734089733994270722384246191007955321015\
51774189639827572184052627747319377515207344219646429702014047658025163118670\
4673096`133.0875608802087 - 1.54895727510642152370509692827236516807611530157\
61602684987150049099563423184372287708503409083238051974881398320439199079168\
146725431435790931686220348214`132.3405544366103*I, 
    -1.7485736278055366258949282022377318224835127380843926154260297267390838\
21942779954713269375585040715908453721178501757825084873557695892790741734097\
6565296`132.39319892185298 + 0``132.150514997832*I, 
    9.08069835279317127375077698619743124756204373713336124616420992785233984\
01993736970884758901358431124412317174329981388750257166329541485810950921589\
621225`133.10863424713523 + 0``132.150514997832*I, 
    -9.2808423904381466463947337696588499493841048319191577730067780916563884\
25610931398625915106464453580733873073617710809245987703968499181858859863455\
6924537`133.11810239527017 + 0``132.150514997832*I, 
    8.93540344439282393363222122101300401370858768613267183018315260112818444\
49234124353523008842595444921385281165605583948616873244703533852245997935918\
822078`133.10162916404332 + 0``132.150514997832*I, 
    13.9853295682307337960438832865103063528938009142882919730107268230930224\
09981404966649636196827224863803074431839626525280368968089678963435484352664\
2439085`133.29618770293192 + 99.655090573065891068618632369678149629458624415\
04489917638635010374597174095336857278088220484520062522061452322718512703607\
54380433341243006324434509084282`134.1490144860298*I, 
    -32.535196273407058130365761574304619304018125719048153108263278681511310\
59234968305634828036334962781297957355691584061322175767902447338364508995713\
38774732`133.66286842885577 - 7.517466515416568145907985758752230451800450779\
94636654797231237884440248527667852930606144632119718738800506090355818885489\
28839095372376058295915333247564`133.02658650015798*I, 
    -24.434522621574453395262622504522601037438501662394667264525687622067795\
88002697456184470545037320482827423877626433809440288114314647698501373411111\
79551437`133.5385188564472 - 52.467135340670914269014353481292361292048853939\
53206370376982837426233795682276595226350424078347198769382667147285588157530\
59746300384091586172203335893517`133.87040235058186*I, 
    99.3173227412396168228503153695002945650940960592733622283812284499422832\
94751574169708384036319443027718807556134545576800747062048068366971218745344\
5133439`134.14754000176347 - 183.63100451515332863699290124394876302861933162\
63041298540560703050437207969253821927028181370491363472934059986359627833952\
380374402616675236956129297709865`134.41446100777483*I, 
    1.54064518640883265067110086346828443786034159311076894518694402058019979\
43889647518224150297696348722940297943356055990077634197814600237129228819217\
402562`132.33821762919973 + 0``132.150514997832*I, 
    -2.0736328494339328315497898868781963078881814110463717611122195329003197\
33758004796186330981208585200067503057929745431015250018451545381463921394526\
2691066`132.46724686194867 + 0``132.150514997832*I, 
    2.54416074524882115453925667980062949043547252247699105789976733870683974\
63386815425926683761505429539085203687921395992196974832582053261253710172573\
352534`132.55605954528366 - 23.0836510991789401566038384653873389301145510874\
30600208684119002860389526866384392095155302936344805141996559685089914684069\
2179556037615111408480102617208`133.5138194993183*I, 
    8.90194604206974848162739672512475435037143020164276287162218139749068965\
33947265168868363666209814611327203364200575747238456342904990263917146155669\
581349`133.09999995536978 - 8.57947372674296509061880120823889507496182032745\
35228319665450870330681044125144268260558994046323921832679716512852420256106\
412330767739128928465415978061`133.0839756464521*I, 
    88.5955592680169371596565450680239405253749779271150971484998071175933752\
19297334416721073752975529717931251939394969193546038138633875250144689390375\
5473633`134.09792695184402 - 52.729837315976325716328739743074413387393317019\
97224645896284038223337767468069111321858493480178197525206620233019109138137\
21982677738164891508553399074023`133.8725714292643*I, 
    6.26917395581401387227611313977522635428372122668268105935883762594886959\
54257254511893654708564989360000347713193227187752393329892479738040945091256\
026377`132.9477253185566 - 1.974860911428648851422662810134234654669629496817\
71824756741671300890595890708291948707014975535179911013814715643493852481093\
73268483361790195476511401703`132.4460515117053*I}}, 
  3.9568546652208104*^-134}, {{s12 -> 357/50, s15 -> 249/50, s23 -> -91/100, 
   s34 -> 241/25, s45 -> -9/10, p1s -> 137/50}, 
  {{0, 0, 1/2, 0, 2, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 
    3/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1/2, 
    0, -1/2, 0, -1/2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1/2, 
    1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 2, 
    2, 1, 1, 1, 1, 1, 1}, {0``132., 0``132., 
    -0.9380069125271886054610510868505236196480783305410556981658300813006506\
34217311548321216322008632776382218768376630063514691625826008943295566790000\
03035`132.12272103670293 + 0``132.150514997832*I, 0``132., 
    -2.9927133369229694431754473406786994537521670460598699023438558609128634\
34123822876848437986000711636435560678797685563070049345218397745322439350604\
7327242`132.6265801168924 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -0.4458954575484322071330247354558056508405302630829092638574055594473067\
53212730868842938410422884282992810066478459160696022559160979805367700711860\
9285923`131.7997480459347 + 0``132.150514997832*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526856045\
2294715`131.9268325337561 + 0``132.150514997832*I, 0``132., 
    -1.5880374677220360390565942254238641488662976384393060370450778555142270\
09007278439782753475754804337481915233772939013234253520531798351066293582230\
4758227`132.35137574266926 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 
    -0.8962079559548740493332909983510461506705026606621307603085456333188918\
56367072838950565410571823921233154641712812129951013875517376357562290284067\
8442072`132.1029237928118 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    -1.0959260127432796407285678740291461800587495709811596027366533336608831\
28002697760304475564169055844092506531874768110415584453866769213139617508679\
2082223`132.1902962332377 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 
    0.84987028525390144156455469833178719565497553725208638558244107273421118\
75004074205653366083761815973978021809256826590062499205342546441763561678042\
752724`132.07986764272587 - 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 0``132., 
    0.30020833227096122813351084193016033321998159838614766430076004924772340\
21028946467384180000992930921602297168229019795033275442375977014624830085547\
564222`131.62793773973354 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    -0.9377635659858917723135817186898303455510596924714412896156588849433635\
52067680332821437719943076549504711117641794605870456730867864181639127562756\
9587998`132.12260835334226 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.3422457960471631315944298826310970279321146582469965966872196792585903\
36579326408498781578843071749165816512329029704694317343941885804848212319975\
2876282`132.27834705024645 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    1.24754938749076809644170364128592844665416398275994796842755985507481083\
81519469790089639707783163964268413756704771982792383955397101616195059494101\
225288`132.24657274514558 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0``132., 0``132., 0``132., 0.47887742797575708071747123512948328965482156\
29728950562205240902136106764543625844141848383513418272194468229990644945453\
808527106952092081367369264330082`131.83073936476268 + 0``132.150514997832*I, 
    0.33024560879294634500646298997754807270797814194525863493472223706450842\
53834522947998720348770470662218434675062447743133733329903686074204673968300\
5851`131.6693520494337 + 0``132.150514997832*I, 
    -0.8498702852539014415645546983317871956549755372520863855824410727342111\
87500407420565336608376181597397802180925682659006249920534254644176356167804\
2752724`132.07986764272587 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 0``132., 
    0.29726363836562147142201649030387043389368684205527284257160370629820450\
21418205792286256069485895219952067109856394404640150394406532035784671412406\
190616`131.623656786879 + 0``132.150514997832*I, 
    -0.3302456087929463450064629899775480727079781419452586349347222370645084\
25383452294799872034877047066221843467506244774313373332990368607420467396830\
05851`131.6693520494337 + 0``132.150514997832*I, 0.47887742797575708071747123\
51294832896548215629728950562205240902136106764543625844141848383513418272194\
468229990644945453808527106952092081367369264330082`131.83073936476268 + 
     0``132.150514997832*I, 0.29873598531829134977776366611701538355683422022\
07102534361818777729639521223576129835218035239413070777182139042707099836712\
918391254525207634280226147358`131.62580253809213 + 0``132.150514997832*I, 
    0``132., 1.13236107622930272627156651118973212931221196195007924536244866\
55898323229773581526299656432065171030441425064530618278063670436004719503642\
52477560624267`132.20449993034654 + 0``132.150514997832*I, 0``132., 0``132., 
    2.93451746848959215391668253706632941960198865310665126736211370180131982\
12572334727396121622703108484407515883775351239282278968852585079487745929047\
358258`132.6180516969418 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    2.19185202548655928145713574805829236011749914196231920547330666732176625\
60053955206089511283381116881850130637495362208311689077335384262792350173584\
164447`132.49132622890167 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    2.19185202548655928145713574805829236011749914196231920547330666732176625\
60053955206089511283381116881850130637495362208311689077335384262792350173584\
164447`132.49132622890167 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.89179091509686441426604947091161130168106052616581852771481111889461350\
64254617376858768208457685659856201329569183213920451183219596107354014237218\
571847`132.1007780415987 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    0``132., -2.1605605929646279450373916714191276576599366824959383212821672\
44570754513249359370956890342893487625551647889167525714767009845855523496419\
3565588322592018`132.48508144844737 + 3.1415926535897932384626433832795028841\
97169399375105820974944592307816406286208998628034825342117067982148086513282\
3066470938446095505822317253594081284811`132.64766487052614*I, 
    -2.1716104291512129193877499278982103752062067525637347466578863369292378\
47211268404160894790204786165396059933291937597192120218688244023878349115733\
3124581`132.48729691651832 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.1716104291512129193877499278982103752062067525637347466578863369292378\
47211268404160894790204786165396059933291937597192120218688244023878349115733\
3124581`132.48729691651832 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.66049121758589269001292597995509614541595628389051726986944447412901685\
07669045895997440697540941324436869350124895486267466659807372148388184159412\
820875`131.9703820450977 + 0``132.150514997832*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526856045\
2294715`131.9268325337561 + 0``132.150514997832*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
04244715225967043607047882614155436427808541419967342583678250905041526856045\
2294715`131.9268325337561 + 0``132.150514997832*I, 
    -1.6997405705078028831291093966635743913099510745041727711648821454684223\
75000814841130673216752363194795604361851365318012499841068509288352712335608\
5505448`132.38089763838985 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.8714020968802516912542390859680500419862251541775870823571262876815144\
45108373757422476790105493073235830216469035617688792674450646322415520576335\
5457945`132.42268210959404 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287308451055459\
3370623`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    0.18862135894248265375428544872046016151970060583095529437644028266820137\
85564510265695224963016711618432313635719172694471262883610024793130360714990\
135669`131.42610586728125 + 0``132.150514997832*I, 0``132., 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556279629\
8334751`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556279629\
8334751`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.6054298910365615562519666723033443105501007715886951239766620041343216\
85722589327845911968601527613873988680065406683288936696888008048696556279629\
8334751`132.35610634255187 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.2659211086224542462648926522584404559660570554792123938461064782633385\
36489493917445656038355621746317675615077896231915683362868745263534259359466\
9535275`132.50575978302118 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.09431067947124132687714272436023008075985030291547764718822014133410068\
92782255132847612481508355809216156817859586347235631441805012396574690418574\
692575`131.12507587161727 + 0``132.150514997832*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830163735\
5284023`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.2659211086224542462648926522584404559660570554792123938461064782633385\
36489493917445656038355621746317675615077896231915683362868745263534259359466\
9535275`132.50575978302118 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830163735\
5284023`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    1.60542989103656155625196667230334431055010077158869512397666200413432168\
57225893278459119686015276138739886800654066832889366968880080486965562796298\
334751`132.35610634255187 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.1053605156578263012275009808393127983061203729832740725639392336925840\
23240134546488765695462134120766027725910370517148673517013221767115433533251\
6713594`131.17319288532482 + 0``132.150514997832*I, 
    1.96571277635149301813138181032828012274607545709306472954534642901561513\
43865992707072380382563286541574458982549942524123558186311475620725945904278\
358587`132.4440350582465 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -0.0943106794712413268771427243602300807598503029154776471882201413341006\
89278225513284761248150835580921615681785958634723563144180501239657469041857\
4692575`131.12507587161727 + 0``132.150514997832*I, 
    2.26592110862245424626489265225844045596605705547921239384610647826333853\
64894939174456560383556217463176756150778962319156833628687452635342593594669\
535275`132.50575978302118 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.00795792039997885669643934006931354343643233114727461710429824858839378\
14778741018788683615536449997185522522568652633215941132097571436548301637355\
284023`132.15395739966416 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -4.3432208583024258387754998557964207504124135051274694933157726738584756\
94422536808321789580409572330792119866583875194384240437376488047757361542516\
3794641`132.7883269121823 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    -3.1482769170292604396644451913283592161850766242446284795710451627666198\
85933106356387702366313807102481247010966792354449555270019986237671941165742\
4175648`132.6485879229957 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    -3.2108597820731231125039333446066886211002015431773902479533240082686433\
71445178655691823937203055227747977360130813366577873393776016097391492972243\
2148326`132.65713633821585 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -1.5111192115653202293748239479431142297902504686732174767884418628002209\
96444363814561150720450692032952372998279448048565373552707506809039121194927\
4800135`132.32981372483334 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -3.8713509996590158025168593245617847665161578270679075178227684823976602\
22212083245291568006957149360191664295143302915204620059756753312230220351537\
9948136`132.73837754665146 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -0.9136472409287375298192966157090834626765820282317969699160781072542930\
92199648588594107113402809418796936570470906628598030969029255903996906698519\
9764376`132.11129354488992 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -3.2738790290224331029613319923277539994024893866264870109504047268517323\
17967368019324524399909266746036227867334761495237277476078502407188577602941\
3609756`132.66557762587107 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -2.6133878114365404129484060123726578539865331027359697410809602527227154\
67200463429724780330155172613592540932322271946610530810097765192350069781557\
0388094`132.56771885909765 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 2.64387052179564294941765877849158776713393503201\
71469533593101472537903866539357581747821461228639895492535381456993882008094\
272515623917153234458428148435`132.57275518047368 + 
     2.5382487019094092333948525081094241223157056019477075519067850658744899\
23520797906806448796334351790181310862323017267015509274925251381879548012608\
8380666`132.55504917058488*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -8.9310709063864138366075662920432206075492030317005391849056106039361504\
22558084179477624243503973074839337529176452215960513147245787043144381104159\
1346431`133.1014185352031 - 16.0423698666017150178515006040122430712946914712\
12686157510257853909823817034990817167965912585023362177910216182911061555771\
6760571989315190098446138984472`133.3557835228751*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.91936809745684470375462089\
47418056975078499091798719273446838233409294368249506679920033053037257413925\
317698453047430649062990450491283641239179766055792`132.43367326978688 - 
     2.8016437874064282790419133178257392468488975511767815410894086575122267\
90210686793927052990160791000805378218751516164480251599053956815844253670469\
0269042`132.59792791429282*I, 3.040169743173673747740165259743503074827149112\
77576293298818167711109992010219580738592127266559322132693114143378693323622\
25121360648278550297324580568146`132.63341283027813 - 
     3.7540271073554097408059170360454743666351973993083947729684284839609218\
52056412978835397414254185783122676024786382168694056577865684343845923068557\
4605005`132.72501240211423*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -1.2069106681192418811126590469075118417278680338604725985556256805268809\
87725335812387136118012391092515664008459126597873901216377820451227072721435\
3634495`132.23219012395367 + 4.3211200212669446149321958932925470450561282469\
08956016339853123229642813260124591737917053278681031850419249988991542364972\
9230711245784078664302742554386`132.78611132705691*I, 
    -0.5786008402698955645366357431157371955401036669457547769647814359997395\
57531659967345078574732989592310661184987975374746620708551185214721530254998\
4454481`131.9128940578462 - 1.87701355367770487040295851802273718331759869965\
41973864842142419804609260282064894176987071270928915613380123931910843470282\
889328421719176190165600540134`132.42398240645025*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0.64016815228919360447898461\
17184749550446503556021048369935452279383203080731492809274724619279589832536\
346099329528201333534322098223619743680047656131399`131.95680906247125 + 
     0``132.150514997832*I, -0.1704830356457398742055054865952916267140882863\
05089825192239509158406078635102417689027635780022832150502137678243702954603\
6150387298124048584360459418451`131.38219616771775 + 0``132.150514997832*I, 
    -2.2514971686026369290151892365165313888762783344988000430670246184089020\
91590895543033651189795508832299203081725997653076481060689244895516329069704\
1422759`132.50298640297905 - 1.0187724680488928975045699326426163241084749062\
15533076656340600157073900471360108995584733216461759136269831085541889130787\
9509080836193101070501495787167`132.1585921976336*I, 
    2.32132871877649348603816195795240441542592564009493997341460278028648553\
67472107886242049905676115371147053823705224891280167972414246056250024344346\
877375`132.51625164222682 + 0.75515183621901665586657833126536581315286523253\
18225862905947496752537583195642024894360009657011805430097411636720685547201\
154586560522068218375878399296`132.02854928059003*I, 
    1.25971236197934985687444943662100929508619899356373051304222646286031934\
87683723487762113722497973415171082436391042512570081913128148804785003321715\
474116`132.25078638908772 - 1.30683953989672359257075439939833217877039034726\
06849983215874132161732224270919049049264267189228470244573552368517473174006\
286314756348035153447000294543`132.26673726390106*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -1.7905988910191055473764942675390459786352666192906985406716338929224763\
85563037411011692251857873240749567998405394424359974816333316790313987878380\
4271554`132.40351330901512 + 1.8862645824177908881113081574949815354025990318\
57207078908822712286103991915955116217362087480325115919090545618704725707222\
178496379799927823428599948871`132.42611760809163*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530096184250743\
1933096`132.65953333878812 - 9.8823462803021019949117895446913773707381303620\
99926208399753892910378562366888119262586943274936690386076369422246851483136\
9539658354522243818790319673252`133.1453750654576*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -2.0602219896004010789317441999287742831093381877850926976940696605097103\
86280405552829214155596441742363523018015590264549515843249955526532729719880\
1452927`132.46442901609643 + 0.8152502673639540618969686800254479548979821108\
22101775900150004226374206850253622493643826648203297012406782733512433392777\
2333614797204393793354363600172`132.0618059477383*I, 
    -2.2753812513216247810051011327485859934753754238969065455752599591034042\
00822962490698135521884586208868602528098269738028867978536345845872941486211\
8914073`132.50756917309894 + 0.5066842949002774277919021947626174373837257431\
57442117020735657056622222956795943660866424309146009484695654352059202736472\
7494574161777312714547669284572`131.85525244101382*I, 
    0.65315487929442005156549141850152640700963857287770885059553305671937608\
15281379682874775678349463057538087372503927558611864490706181649740498862234\
917277`131.96553117336038 + 1.06176328631375080850598983799728922841961658883\
20956105840642377540867191779528669240548804788895945489312296596786509542510\
555713624514564131536966150502`132.1765427020477*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0.18626727018432380220945437592567090289483279453606073469107394788247361\
74985280049285830733201419069257806785915274557363038099015469550004327691373\
798856`131.42065154769816 + 0``132.150514997832*I, 
    -0.4397411581443450653771836914889362167455571728413406603281239443447029\
96073854505762631772074490700069328568568664206494844822538267741182462344072\
6067794`131.79371211370972 + 0``132.150514997832*I, 
    -2.6352857725471199153787653195141468254983425913164866492127295121254004\
64616614527119625626939423947375512764334659166327410300734641460333878467881\
1806072`132.5713427151835 + 3.00887561939722755193443725722859129902043389470\
35103424326158100147649794187071774328500186235414983943593654614357465602928\
997201208660857653352755035924`132.6289192331208*I, 
    -2.0560192321317139408450728929591135790224146229358138542219224183817533\
08975242031116324464459741438363316505527794346315569623548301716794728791525\
2950154`132.46354217059184 + 2.0749943569284181255871328179533448834041347109\
77916495402812924177356049348478246123832355236611164792566625877597025066875\
7000354685941387581754849944441`132.46753191779183*I, 
    -1.5453532024820034037148957561039622541745999339768332491678387793013752\
50711172361998102057474162410640972980947270428527919357454984169582249300050\
9708713`132.3395427543164 - 5.57084801519367651733859025031891116278386169239\
64631713701511920636098777945804427791720704805159331558139879264828631646743\
204334925761245629981399744511`132.89643630795845*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -0.7016689953787658434111427077727555346507858245343081445991845067155847\
99043786903571969034971678335333211397086309040194351077605423236863005718412\
1756946`131.99664728463102 + 1.8677625249376188526946088785504928312325983674\
51187694059605771674817860140457862618035326773860667203585479167677442986834\
3993693045439285941939968012385`132.42183665523712*I, 
    1.39230594713001603772461900302957337372634168732357323725943193609178874\
33910287611363224417838791342817556345189706845558916669498477613980149636687\
106752`132.29424967603083 - 2.07499435692841812558713281795334488340413471097\
79164954028129241773560493484782461238323552366111647925666258775970250668757\
000354685941409066497033732499`132.46753191779183*I, 
    -2.1955446144027748500015816280252106087527854184751459888846055677806974\
68542760021356993854864933247306184195765994959832565478196373719160033503971\
2778579`132.49205726441113 + 3.0088756193972275519344372572285912990204338947\
03510342432615810014764979418707177432850018623541498394359365461435746560292\
8997201208660753205363864217233`132.6289192331208*I, 
    -1.1740755818860241120800515504776654468249389196244053016502720059418988\
27977374861771198918689789071049856290964609472639021936583000126606070326020\
7474583`132.2202110536358 + 1.87701355367770487040295851802273718331759869965\
41973864842142419804609260282064894176987071270928915613380123931910843470282\
889328421719196403284034706855`132.42398240645025*I, 
    0``132.150514997832 + 0``132.150514997832*I, 3.60053617592494267945391185\
40095406928368087206847885633267529623976995341676755107992294496881960621423\
979807509526687636645859930991014832279237212776519`132.70688217662888 + 
     1.5817237909792574498279496082635030657336580421022629421944751028909208\
52910775439036892393504563471559560539531218923456407012696565402690067681587\
5155835`132.34964564480237*I, 0.577087600156581669660669404523367762361007544\
80076061201358184709738486271207541729588179803927409469659970390926224266037\
21544213178886979934899060901319`131.91175674058385 - 
     0.5701740137809812778322041186244050045472083523935123881626268287642877\
03601114584512772280408170044536880657156339337029627660301366537107724303216\
1941833`131.9065224178754*I, 0``132.150514997832 + 0``132.150514997832*I, 
    2.60630663783495143009780057481932104436045367985222325768912277373793626\
56195720392095391883107508614581485245148852721324034274550783858564798678997\
566249`132.56654050793665 - 9.07959062492604092820622522156843509890618245322\
34346763838609540470622273405174518348742308822898030184566029025559057216082\
201318323398275093789297842638`133.10858126558838*I, 
    0``132.150514997832 + 0``132.150514997832*I, 2.42551392501336399025713311\
96913826403993405235755215508901666763907226829998393360661811238255178348912\
63966746454631293199566557631291122651983164333333`132.53531877011056 - 
     9.6967225698533941964163581920940961339346951885527539941426896483865661\
95127432809500429035560404378073878859665462367034217187939959425325187761184\
2585753`133.1371399681451*I, 0``132., 4.5031820558791855341313573829280916340\
43934746596321650330488721205424516641261186548095318114662707962403058323521\
951032007347830068177424634691737930533`132.8040345029263 - 
     3.8295888168778042007036091634044317428588726880608439204150042240362091\
97092356295754629784563740429900669598747189294386320643061896093352037784123\
2429857`132.7336671440859*I, -1.144754757702507123514951205740554171385381940\
19976717830723567823927393502163678932469841202309653111918227635949789038302\
30845015361676180377827742061216`132.20922745500195 + 
     5.6032875748128565580838266356514784936977951023535630821788173150244535\
80421373587854105980321582001610756437503032328960503198107913631736607582673\
6219162`132.8989579099568*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -6.6676988004872119832240520490879443001829785223465611568013841461414065\
76299593940254590086267927121409331159045742319886149247506534219491776592891\
9644596`132.97449097107543 - 13.667028203143703041467275612411105044006345759\
62040498392031800179036358207781916726864164202304183698684021076434115712920\
10388388455349575608505650343266`133.28618908845795*I, 
    -7.2517739205945517463244923269936208761788484237804401149143405356570939\
97287985053496918168238396183228330049498466480425161115134849606689714433249\
5199761`133.01095925401543 - 12.689449123656018676988330115836666187060638748\
40342185741162360734093552063404731866987903169612187391767442188682311024408\
86700035986121597390931518526553`133.25395776667617*I, 
    -6.4261226463860679376235441985861261218150341355144428055124142752967453\
90791328224397433664738516524147409452241782485148650598742042112666076730803\
2491187`132.958464007896 - 6.822315370680428681275581087147001795984816247911\
51178368393818299057852259897080492407978069945792574446516096855003759619212\
51255352802048177424754262463`132.98444678921246*I, 
    -2.2760237032051068677038796250274026887145693761636339043685475081715400\
55458039199189213306509944886141358499020494673261073004479563538447444809675\
9103459`132.5076917784538 + 4.14998871385683625117426563590668976680826942195\
58329908056258483547120986969564922476647104732223295851332517551940501337514\
000709371882730358577130050306`132.7685619134558*I, 
    2.04043075142180778130380667243027021920446819635390953322561432628320734\
98260246681942438518661342559074719713906532628168738704032036715100074496112\
258519`132.46023685801177 - 3.75402710735540974080591703604547436663519739930\
83947729684284839609218520564129788353974142541857831226760247863821686940565\
77865684343828826063143110789`132.72501240211423*I, 
    0.20363078928587625476868783128589316175726165798941840816980601632550313\
83455769021221506815770628196937640238422867688994935246690709023501618434200\
660498`131.45935844244957 - 1.87701355367770487040295851802273718331759869965\
41973864842142419804609260282064894176987071270928915613380123931910843470282\
889328421719128896694544039037`132.42398240645025*I, 
    -5.9348261108292464996532830845916870514917695499982405274611717993682388\
59422676431632035461646248922181408744726113592450105109503360753837946348128\
4942441`132.92392299657104 - 4.1853656659051120611642184621842892816635185515\
90377880810785849276582567934142249344760632068363643544225626775094026796298\
3115098788892764063206145789282`132.7722484051427*I, 
    -7.5943685848051565509107403236106466606692734863473133641518018484175075\
40320080330306007557548954044298891562732890959759844297626060340662320773753\
855394`133.03100666917967 - 5.50622480204361907099647704827642526512942556844\
78170929377422994687622342841302732194899736273028543622552725061846489185976\
069305220173807467560703783815`132.89136893614506*I, 
    -10.709756083067738295905985461697950962116071469600744996071060054869350\
91612088097691145774881628476598674333697161221135466997985425938466666566816\
32299382`133.18029457762893 - 5.705900835961465359322732898086972849520222036\
58299937685497432509252347343181364232190810777854577855996831692340451178369\
38296331163657337061872691201965`132.9068392175244*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301023327108316\
677255`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522182505411987579619`133.1453750654576*I, 
    -1.6149651708613786334031463688075121839726429141240931171238111292752966\
02113547644254473268757086987563664126218086791903805287482725920353139279968\
0415338`132.35867815839026 - 0.0347140841871460112482466042548666090059436379\
75796426738847708572999621012758496443189328892961960221152728472119344580882\
4426813326625588412381389625174`130.69102071019526*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301019078835919\
295819`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522112824601205027238`133.1453750654576*I, 
    -8.8921888638779467745771428147558017573901895517289014468827022876030562\
70257594047693647654051008774531964357399779459745778320210472945005665961642\
6684369`133.09952367606823 - 10.087213503067848068125214095128820281745284690\
05808438127731898219993918698197725953374921195798955193858761616548644402507\
72990692748837898872876745704377`133.15428621090996*I, 
    -6.0094726168027993654776167684228886009715668600789871197203202876709390\
87192094830362289226950877064259859476332332040212602898105492544824040453302\
8644378`132.9293513584101 - 10.6144547667276005514011972978833213036565040374\
25505362008810683163579471285569072546046676459510709125107796009226085177212\
9699681300180182022937959521321`133.1764126884788*I, 
    -7.6005340608147422886481681378552494251488837903283201158776736405676539\
27956681497787983130144589916923492639523969691836769186092157468844101643155\
1821697`133.0313591074175 - 10.0872135030678480681252140951288202817452846900\
58084381277318982199939186981977259533749211957989551938587616165486444025077\
2990692748837940766366084620808`133.15428621090996*I, 
    -4.9982747238685664134166733771743249449500151433482045545401950120909093\
99185073504496262605680428390544535952364623939990174820069246311830836768421\
2325578`132.84933512072712 - 14.237202216924684319299479731035510048553554112\
01391737208294483055465128567893375178141392243121188152372086792068049415882\
86991402120720674036386445593259`133.3039396513793*I, 
    0.57147698519079113922297257018869347255541515029966019907832796997291745\
69144424210294939380485566336359073578659070587773860083468868881573822583887\
411839`131.90751374278918 + 5.86713375297558999571274902868966439107582250049\
19100737276854243503569980350765137457992509966639481732092609182730726478965\
448780633319539524147146695897`132.91894098676713*I, 
    -10.887354262856319291452320749194914299174638024425743610089652141181934\
24676140882808065494490898140453795014478540901547424322758569594288869723505\
49658993`133.1874373524598 - 6.3331863957124383273192970590833459151100872907\
49689608308890498239017334925564280698351797703803768815911591379104275331020\
7212035905399602380425079971879`132.95213726802228*I, 
    -5.2792450051662001565156597748366890590142946905076188414904616596917844\
99176432410791533262626483404880647956498451311487287218584613256771321290821\
0802799`132.8730868155296 - 14.2372022169246843192994797310355100485535541120\
13917372082944830554651285678933751781413922431211881523720867920680494158828\
6991402120720634113738648970607`133.3039396513793*I, 
    -10.368710881729666130689674417860676385581467417255245477749494194869671\
84434596533604834480729534559570479897199168294917856642810263554288767920628\
31363165`133.1662397627309 - 6.3331863957124383273192970590833459151100872907\
49689608308890498239017334925564280698351797703803768815911591379104275331020\
7212035905399599539613465035245`132.95213726802228*I, 
    8.11466629947980592553259138930041645581674554635634172862188945163145068\
52684961575968564603171043732809199192084942839472296442834718432689202888729\
374522`133.05978566281073 + 10.0872135030678480681252140951288202817452846900\
58084381277318982199939186981977259533749211957989551938587616165486444025077\
2990692748837938795524542439965`133.15428621090996*I, 
    0.81136619516443015704772286972788747880767628703818170329734063935223721\
44110861121671750256021696218320834986380287657384898745006030740334834265624\
583032`132.05973190709213 + 0``132.150514997832*I, 
    6.82804471540197702811583749921143784508311421583644233188327157297750310\
89772539161946162062480326240984544510593480706543837615074785131991810964622\
740459`132.98481135438553 + 12.3509376345068934311881715735405285131509550801\
56710293174122118268547293762978635564051834950886765604630322301975768451606\
5206438322721422797719601396334`133.24221492660462*I, 
    0.81357252916178599799285063533743623777718830584796601248307356510767698\
76933487791315178786363249339568530715616289394221374370175449072132328936320\
512515`132.0609112737412 + 0``132.150514997832*I, 5.5576729640126597419315484\
54292959900918804311229833456699670286811155237296207875557789918865430299056\
3757845354759429131877490408706131794895941833063075`132.89540798537888 + 
     14.237202216924684319299479731035510048553554112013917372082944830554651\
28567893375178141392243121188152372086792068049415882869914021207206341137386\
48857671`133.3039396513793*I, 9.676092265216421724031273360150097102269476650\
38207158987057368513556445531233468572744242969108229022642030984215162763928\
2092194630451892124803995962156`133.1362149987045 + 
     6.3331863957124383273192970590833459151100872907496896083088904982390173\
34925564280698351797703803768815911591379104275331020721203590539960151045500\
7216088`132.95213726802228*I, -9.07810657592621779619649185209069722514902057\
34560380254243653451751870791857808323962606238423834157311072307721068285791\
191990388792292899620899636408678`133.108510274836 - 
     14.699113268680362329103128579803005635792071190557865528830859767908437\
61380512523587275449040195816586197068162457935749665559204878082885474019511\
27534235`133.31780613433972*I, -11.316086545349716737064669221548266682390959\
63728809079936558121943251022674020602418167771453460312706731791190499480845\
25699551030350206977563053752903411`133.20421125811077 - 
     10.945086161324952588297211543757531269156873791249470755862431283947515\
76174871225703735707614777238273929465683819718880259901418309648501171405376\
97113743`133.18973418257931*I, -16.229332598959611851065182778600832911633491\
09271268345724377890326290137053699231519371292063420874656183983841698856789\
4459288566943686566121522193133526`133.3608156584747 - 
     20.174427006135696136250428190257640563490569380116168762554637964399878\
37396395451906749842391597910387717523233097288805015459813854976757383537973\
03543274`133.45531620657394*I, -5.4379956316120082262546441982341951284161517\
09779326920641992317698021630277652409332795288902320430623952118466424981435\
2168897586056567018452136412080978`132.88595385221117 - 
     4.7473210137520105556884482691936569125806815369335952882811252588132224\
73250492558800247425462846760951898535090953012529316425090066686060608998797\
6682379`132.82696359752748*I, -13.8904635877465131879938161919301267023402046\
95077106001422897299693965669442667552189910259731437165076500309764403399735\
9531402797192568690553286116001658`133.29323173818736 - 
     24.324415719992532387424693826164330330298838802072001753360263812754590\
47266091101131516313438920143346230848408616693818390599820948695584980306444\
35169795`133.53655741500958*I, -6.1623606269645584646545659152527315730443571\
91862419056597435592072323759117214310582965508786685876775203731594849501629\
2376336684926524999452585860997918`132.9402621078658 - 
     2.8703074600743056852854897511709197292630828372793979017969110168327615\
47222286069382548718335753869390560522697761928182288136157224514142210452688\
4862135`132.60844341758406*I, -16.0250009206905089883006429367554678854298288\
59780922388821450894622749516145972765475063601998908340659805810301086942599\
5341000297594819629416626497057451`133.35531306097454 - 
     20.570388612637122646618776790118855963663641402763606980391835328793668\
62060449803247976572013501565033963245929978476948984942034380261201659836966\
9821761`133.46375749422918*I, -17.9692449425444084193378425557159258107303512\
07583565593627167835437325772302646833836327937439935512628291611515652641015\
3356141947930117638363408001694628`133.40504482651716 - 
     16.420399898780286395444511154212166196855371980807773989586209480438956\
52190754154023210100966179332075449920754459071935609802027286542374201020799\
37227015`133.36589872745577*I}, {0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 16.5459322118243316313917787\
67448955101976910759295702078218540893870384937827156281498398623408805923737\
9976782432702621579177283890424119828437775013945274`133.36920623853587 + 
     22.826052019081438731973302421096462447171278939066903434957460049321882\
54140282610956568261921099636704670240816100896526646460785492001074190322369\
86978321`133.50894580049192*I, 0``132.150514997832 + 0``132.150514997832*I, 
    12.4993835042416775955805809805598712362747800233075027745596746693316926\
03325943326679696814291344554102797158828494896805686332973727773072390905415\
5391566`133.24740359105536 - 17.959999805654239591442619844497100421193872298\
45620698474319705374236446409286013721027246965216748674225411633589526401049\
71652017392413274438185859625052`133.40482132546376*I, 
    0.01662054279351132252541537809311048874543999683252263845611584586987428\
49880190635236377176990250069181136210174922694830219573905802849806709064166\
233788`130.3711602006963 - 0.005300955430201598743864032263614389047707173759\
05051502315601865850572792455903153172049227567974021314741124344506148001027\
16996096362114258722054138806`129.87486915057778*I, 
    8.08092165665239871996972645555443921457354875475611095663576715167302001\
06195437027132231154294708093166142079306769277819319908398935091134630981570\
556526`133.0579758941971 + 6.339397976257408237031876724220563208726162463299\
98363994700954045603386928716527530345424118284649420208615226168991665694836\
07909513804396068861188040203`132.9525630147037*I, 
    9.79659321757944488910365634608852866478393677043808848763813103470246410\
04380478842715919712355413996077276183585191577932367719052657840317014997798\
91442`133.14159007311287 + 3.804247250349462782522707419224616541323727234033\
34405148919379413687048076798886418391175675735192772406038076573310996154430\
49105935886991488014865973602`132.7307837332196*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -0.4284943721053182814712387849887867065402740773710930654614867589298414\
44459490387464129412112392242534871451412966715016530084430921151459267809867\
8604534`131.78246012005468 + 11.076015686128536828073289303340363188387708656\
46912644362468991681519681918527289347770699218269908199686675211009484114407\
21497381275529809571294430179672`133.1948985599646*I, 
    1.60032491047431378397356119872534268003706008400265004361184950862389909\
41147092412304074381252269478948852438200624356891228963631957886560363019264\
239886`132.35472316330095 + 1.78018278359016949695955199643693235952111581205\
45648270528441808569940942074367875395102111752078263605029597185011898367409\
038659692570073300805840378246`132.4009795944269*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -1.1097686701458837035113348478506582269115494857047694192611814646994160\
39929691695169928631813815330013903389995470347304092305337976652706445254039\
1623488`132.19574745792556 + 4.0222951285877652136501122346244616573690294200\
27277011457762953872889586742649165433060207915309035332659979215240754551759\
6041220390146932295562201271365`132.75498893082937*I, 
    0.71201346962943023330573105263637576011328072865797230758700154310142255\
17472586939551557363247714438393356687900669735220844391229153006019853909663\
334591`132.00300320738233 - 1.07117650469268648249920687711048220470660713272\
61565822363227709612841852015596284859350619467555021101792061215970379150328\
670125916857379432435693783953`132.18037603607584*I, 
    -7.8775786824845185937402976290892225279117709151160989202367190574012451\
53830439003023501048632355979039093910071001809460715898540231040529566580089\
8788584`133.0469077475007 - 7.42178592098937627369319251084776687874192252931\
14318571146420689870966463017125235010514898031053085140794933968445847413238\
993868605837999545875169280436`133.0210234209418*I, 
    6.97036977326418615079982171240905156362776256731816393322851454594228124\
29372624194006519049509186130024813410504007842729379246872549221491657806631\
141684`132.99377081556108 + 0.73164909425266007606099099580098076211112831305\
02799380216814568504030326369501753912785782086706581001326093820851895879690\
112808978481212721196922732214`132.0148178371291*I, 
    4.47110984633379857615550115851194606112589953518159169034229805133622528\
14214837569880570238491924041918098207568454210822864473492993000143358259056\
271849`132.80093033758834 + 11.3569327928923847572821106357956040096287156229\
76367633650087152679598064524123804218292413048979521360139885481283781921245\
3421906274808446084792650236499`133.2057760535922*I, 
    0.03324108558702264505083075618622097749087999366504527691223169173974856\
99760381270472754353980500138362272420349845389660439147811605699774934127385\
616496`130.67219019636028 - 0.01060191086040319748772806452722877809541434751\
81010300463120373170114558491180630634409845513594804262948224868901229600205\
433992192724562397945672772282`130.17589914624176*I, 
    -3.9640810013154811016653356108659638491225212396274878819971156354147222\
27514971434741361920062749757371960894112625312507874902752079649027213004646\
4479714`132.74865751803094 - 2.1790770231720484444718456986664705859649684624\
87159454397877003196875846527599778427226870589426530286107905010359037608958\
4333462130601616371041220026235`132.48878757922438*I, 
    0.03324108558702264505083075618622097749087999366504527691223169173974856\
99760381270472754353980500138362272420349845389660439147811605699862759022747\
838048`130.67219019636028 - 0.01060191086040319748772806452722877809541434751\
81010300463120373170114558491180630634409845513594804262948224868901229600205\
433992192724502159051845595695`130.17589914624176*I, 
    -0.3383616215337336376569442925285472542696323237390011890189630093376086\
94491774809756996723876944605967782702627408455372431343257223410067608244897\
9441922`131.67989609539833 - 0.9635486262089486617905134358721293507260658784\
06112270111070962105169374977551295619652549530884459065884113887414753673861\
0181606692096316203078389256385`132.13438863437545*I, 
    0.01662054279351132252541537809311048874543999683252263845611584586987428\
49880190635236377176990250069181136210174922694830219573905802849677013082163\
715026`130.3711602006963 - 0.005300955430201598743864032263614389047707173759\
05051502315601865850572792455903153172049227567974021314741124344506148001027\
16996096362195308596797369693`129.87486915057778*I, 
    3.40181436450590007215596943094081178621393014085905749016239588461524529\
35214028713469067054357118120833149944511670350359967405926080343901383603344\
790393`132.68222560849878 + 31.3686301089898432043438918031700278406153098286\
91076003793194144336897823438786611856258061337176592230966303773908073272175\
5181404959715829272437964160101`133.64701055098632*I, 
    2.82323229428964287398140011033731950276151948065173331490932711011237009\
04244947205752002044710395637688692958662321905728372693354091738287370438483\
343056`132.60126161100467 + 34.6024583152754365901452051032099259382128318001\
73214185786563752743632469045665214325721624549652303500402804307351865000417\
6895875353339465923137081707107`133.68962195196679*I, 
    -7.3217102808287005648081309537719179824216697502357774767598911213413548\
30471708307571561901876235494268186617339844871594125892820705672639199783791\
0867495`133.0151275377385 - 39.7672471082772456519052595159039575905115086411\
67964169926352550007989221865199063954186434797275982547274216560984290537964\
7732091166130112307945528625724`133.75004052577887*I, 
    0.01662054279351132252541537809311048874543999683252263845611584586987428\
49880190635236377176990250069181136210174922694830219573905802850200896990518\
756125`130.3711602006963 - 0.005300955430201598743864032263614389047707173759\
05051502315601865850572792455903153172049227567974021314741124344506148001027\
16996096361923426208949967626`129.87486915057778*I, 
    -0.2311304990617950269438791064559301769040260387975488794534580403375936\
77565470066992288946257579205144983806617308496862795215645816590977024498575\
6646369`131.51437225486578 - 1.7495090078536738735093122061603228562408437889\
92897825332287641945970052867460271989755152031652069045205488470784222121894\
2557687664716085687893799087247`132.39343118074757*I, 
    -14.165109605774051237561692281917974121538895031460419277903360889472614\
11819997530391027761038870015677615736795736396474035732512401223308596328115\
16750063`133.3017349371543 - 13.529169649538341220862449610793621343866408916\
81099049815216269042333910622157604088564437040629547494379328838805922220013\
10014776174200871001793779925149`133.28178614049838*I, 
    -0.9636359464801357271207585022989348337193702369306613548936268179892047\
74071752534590843206168327380930222803439392849338183555607819959591808101937\
8543004`132.1344279899333 + 1.17035177523059357859171109352937253978082119054\
79036976582656445710269561358443301727680812957188341532136037734217346705494\
4211667828757324343656843314`132.21883141605628*I, 
    1.65209604189686568032898974064311492287220919907051803359878579568835981\
94697617021711891938381888175983665301432796254201849821116825670375451108384\
984474`132.36855028854848 - 2.76297518381468386526606328736467647080903037035\
68680562555499670021813432758816754478964836925778361764137380434004475317316\
389861726221666620390767173471`132.59189198206784*I, 
    -3.8084882513049067650800638985189150575258925073824944490559846718604570\
85889049392934205750517442881333390741199219426244325162955352349927402634280\
0342518`132.731267618021 - 10.47262965610018390024427022806065862619700579827\
22806801709463562865193397616874876967333061436152443831586159891097522797957\
240407566873749403451315124163`133.1705707436693*I, 
    -1.4630618317245678912093847636244789545081294780268562955348519325445310\
74826404273882234954625424988977638916431031810816857945732587265703298796777\
4857274`132.31577767844078 - 6.7888329722189829704774089419034135533445239380\
30539959594554898815848129091564792917252075922208102976990241986563264172099\
8512768226871672027242531971332`132.98231012155486*I, 
    13.1515573269303033288155616011619568263267203422203605732143363761808223\
35896157385360482017145775972952076361936285396786853120673680541763671438045\
8177315`133.26949218019746 + 13.280153313649926573405992308369786483128528973\
49790746097888522092662387835297799972278259286276218958194923883037881520126\
21948949569377776934179931253507`133.27371808663568*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -6.5538423498580093965354327509726405200904723083051886032313700598435909\
36595606290534572428632704442968134231610850930866081063617394570747639849604\
6241785`132.96701098821828 - 4.4087163222673227099621325005340714164841032483\
80955495639272934649979994320469017756809028543340748359158848642889435158294\
4969324209518798928433030556164`132.79482715298914*I, 
    3.98778384297048387712824802115655741997365932679597103891853610974650020\
34787344466929282659862853953911340412270125685630727023764853362968330903307\
840859`132.75124660726365 + 8.74811627010607490675288799392765787036225331622\
39801834461729823278522011925054420718158100038786250636494459669198549720354\
543985588459341557743121760015`133.09242954438895*I, 
    -5.0482321904294429674168539659297903884195422126828998808159695490895508\
99055529526026686751365136020852632193406785899538932855551158755485372729440\
1182263`132.8536543196432 - 13.7950136624727856397919481689991380281017913507\
53378992718151112789671062159884597203787861095531922814211476188419147556009\
3626331869400857017890135367135`133.29023713276925*I, 
    -3.6797646332375827109715020770897902145975857168015614713605127113574524\
22881458092301179662796830898642388820965825651830554692810545447189638793804\
3001781`132.71633503885468 - 7.3769344456245901470640182125625243090704658593\
56256121826087482480265196844143585258438861401133704395808425766970809516382\
7637376148795249793776278968484`133.0183909219939*I, 
    -8.7606980945096367584606940397905061064297922153537131697483123897671074\
78606400789284616690134422352534458289662862657667996915922015848812248314031\
0875339`133.0930537120496 + 6.67072782330669954853567931846476146950462859927\
08398731089106729330603363105451549708417860426017787064409770659508719309818\
120381335064174242329343257608`132.9746882189152*I, 
    15.5971301408793108567468691721105538608629941820149731978903163330028348\
04113916600745000623162982433834254954539686837954113803940112051315508329814\
1618874`133.34355969370966 - 6.1708541197842365081620005376111014844977535951\
81672301035864926441814420367323891316907333887752078762769412372744785258036\
7401797607148176059771015235424`132.94086027756*I, 
    1.35289183087820071092944056882771994223316074057770921989599725251213407\
48603009823351374429946851048948060958299019075201298801836926445041272328642\
855823`132.281778072234 + 2.4161506102617046006802518212584565115225177205537\
16115725964706504633763955672407620701108904266283186752894041294382117788501\
4428469941299201278987717134`132.53363900028396*I, 
    -8.6170597487765899113599055499352344028074363083479698801483095346595677\
38813521886976986153828609706487139874157215085468282388446099137164305641119\
5675665`133.0858741020894 + 10.2181341292041432724448123609823905925260525310\
84599218819465528568383225906623407481949185396317547641996543388805071773189\
6169335325821146777325342175883`133.159886597019*I, 
    -9.5617769672653084061016724628522151901479863530796202868257094897948697\
11852919225528240433806657351201782194349190918941834575494228049867657432992\
9141083`133.1310536071964 - 28.9237044584441876822202719023471388625913960874\
42091063997043617566768162299106404291854817908128618847905964776312214126508\
1223767059989664729132369869031`133.61176891310836*I, 
    -6.5428979911630782199373871524450176094799051052867658832717079163816033\
98570814025161996510763520832508625430010827008160300465934685622054966720386\
4710626`132.9662851471965 + 8.49139241484701836472636545060929552838279761813\
48643430291647144275950332645703731332805558461481427406596201364388146169117\
532305985529318656504040186264`133.0794939093364*I, 
    -6.2226309727053822034149181924021361997438468114694599727853257191518303\
18983660462351392808720488342798998541542617606867057005293401403058791972985\
9597548`132.94448904415316 - 30.794903885782994237112362331870926829102406697\
86360066162951325866457921526992579483406842082792190440404675461161798435117\
61908987309983292659122185449969`133.63899385078045*I, 
    0.40025673576503220330329882194693279362013131571436953002711432854477068\
58489092782059884299397298751081481399130459874439946728166401073857449998771\
490763`131.75285364705786 + 3.67381639306325876330587542416563975423341811820\
18847067005451903690401543646558162469033574077017945174746113357275126389270\
132491211142703987578959180393`132.71563244553613*I, 
    3.97263360287741888060483564011027009685670045494013881603106722701086115\
35451387243454148410767222992226517527700925224229555834708071495599526293034\
440214`132.7495935096313 - 12.80134369127039022612981421351156354573216337167\
07859395318402441462833484008283708341155792998689653496812149012832233504608\
890192816378862551533632722662`133.25777055553272*I, 
    -19.988849397107837629067534376360988728988552796760283658646221970665767\
50697672784351589771136836171180982031616558180571466719227762500858029791663\
32603661`133.45130279370755 - 7.192706273920320309411229149665521763398765615\
10195096973117437314060560284743330512083677375705869207848657710580717364724\
40846142043331303707316742156265`133.00740732336007*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 25.5998193373907779383241773\
48248976645274666816228580429826506626206067985861922484036077720282161411013\
8365612862041861693331120878801793670851976198329102`133.55875189825903 + 
     5.2102519487843947654907079660482368461872108083756149503689342377175022\
10347673313073606226565323882942992845351104679260891729367585664836453084932\
0598668`132.86737372253674*I, 22.73730098663293095479975330889717955202103932\
84821590190534900407856305337806484790958208853648030785242782221192520565912\
733009885138509951635712183546711`133.50725390865955 + 
     2.5487612750004531325268223762054818806726770572233002814088143413303894\
45226233245481001613144318775265608792115896330086425663744469561384505264849\
4132635`132.55684415781863*I, 6.832307230957547596726503918201598484535227070\
31519566528353857410817903715788843890922673669959102882171566074624491202604\
62094060332439442284988182017799`132.98508238503717 - 
     10.242703408366824806657994775161794890515512232872347014492309477529725\
43061860377707096224336489933719609862224038387152072949014674176022661514002\
37002993`133.16092959513418*I, -9.8172970314844440673011823935100267528957480\
09585926878726680231228780733276085910345956088438906117673965470790350636394\
0649201222529939670649601350148038`133.14250692901027 - 
     14.300678690770799356778858947393491546886561576489364850536913478391636\
60330941314198896029196776112382733060071886861950066769923163744296783970886\
77231494`133.3058716468119*I, 9.662900382051165014956828584347349601526029104\
25992805907676026092581010500630989146870268535787103882870852603266311908249\
82093586041733023685085554578845`133.1356225001129 + 
     12.820404517650905780924205408746812132922442686081357275662494610895983\
74351442498107024113141319357652062240935857124617077145865550182919317379470\
35248099`133.25841672636986*I, 3.13582767759407930844001004433309757317874178\
08163130236279268919350633460609145200517561879556758798520221635115885124178\
227004612806433258703965740430067`132.6468671868169 + 
     4.1693550702496546041679127038049724688141608460443690920170436822551103\
97215635083800806446316761758672863340082527900418623773846387488781174843435\
9374731`132.7705838798817*I, 20.411602878401700126757750892270241057407039325\
09632145969345580926411700849371992094134458025663236319891393143128759227438\
74563414936026179065073650711494`133.46039210808024 + 
     2.5133935531260067249965527773793100372806079906244560872308664336636052\
08025328542079280253836747625143234466617701239348761270993062435674967975986\
0918379`132.55077549460958*I, 4.099376483343733972612850917564007361588167674\
04767614205688584295660561753051769283076492234534544088386302518779638530438\
52011956689063133870361371704943`132.76323280322595 - 
     12.933425746538532491777028156006676748808135997324366389967223924570554\
97962344720565911639586645961624201207493483629368633007413409679461169782611\
69025188`133.26222857188193*I, 28.9198658615868948267590375246332035767123610\
86632542182389862017570666255162229120916731718232378080488553653610285217836\
9824894390824937961468029534950181`133.6117112720801 + 
     5.2347678012446983998534584630033348012743386582145553331424462031889083\
28075910279679923701082726107557937313714269477739936178671926201180289557398\
5029105`132.8694124202605*I, -4.609818201832946372700112526752779317699467636\
77049814705074007469352276299189074819304696268925790367194073703798561830071\
12372173642398483754773114018707`132.81419879621566 + 
     15.761350436678477618320469660927329042248792338552184541680611021167778\
12275537370606743599526282370787969050493531825255760686852965615080865634190\
5366105`133.34810842304591*I, -20.7185568742988036056439302564126458076061091\
40361575700479261752094605044716278919861509272199418315687389930715665781196\
7407953804069175341198748023546308`133.4668744997085 - 
     11.712141853664522704895299932734263452927738070509738904966692779434589\
34939422431580785156153729383437784769361522831062869248974978892490432697543\
16312866`133.21915132161212*I, -21.912380432386667201798944858298836648463414\
76528959739118189705437118120782775899234749200439037491550771182166131616850\
31132259491392404680634856664047192`133.49120455715877 + 
     15.386371319208279208087647128661078177267492145503281235945842483152502\
44884962961363017812481013982298489657956068645377375782687059143010655066664\
0002161`133.33765120688636*I, 28.77624241894840302328015329360483645378434735\
33111625098186642401238627837709387737395762964438602489605048773723793553147\
407297879845250226507010473821796`133.60954908127354 - 
     14.529568177784094851600833619097249385317437803431574431479453622005009\
48420317868726988409377673132276010105604365125504062187836748295240279184351\
01914721`133.31276770498673*I, 22.3755452459649583937492286040574999644174343\
48919163600848833055138744194258867613237973530667259935682454487119856014505\
6342495268931832246612970608263861`133.50028862481116 + 
     2.4283159281438889923896182660410059660387189889480086242630607070124448\
32146259797087973356986397849573942680954683854258413658499542253252667459067\
9285357`132.53582018638178*I, 23.17668665144080403943949430096049415601616478\
33124164917333132207972830695971951996548758412024884745384652074227852540288\
692492872814477597599779764401572`133.5155663469812 - 
     6.4138616972294260977896656884884886646079758049813328884471192233039311\
63580561614381942504246771925361901014134706622812070082345586043076916997045\
7347267`132.95763458878804*I, 31.40871216189626723002348143490415708756247686\
59004727504989714097394599847803948219370897423907375397107985776274100627688\
002495862361853414773361385815547`133.6475651274031 + 
     9.9366159341416789976708238702093265447084276327892734391496955059600822\
88230642389469827941723616902457618170012949861063673148420462451055707397162\
4729012`133.14775350181066*I, -24.4741596850323980637088469670895275092483125\
77485500415800322168701868658301893267966906290951407902866035537541418680902\
1262558233118414064288093847443256`133.53922278715626 - 
     6.0048678038948812464745327793861203982695215790290454660055456177598242\
46447087646382486212135565986879506402788073919928314967236376076220900867274\
7176753`132.92901844875976*I, 18.90309308736771210470138616834285287582223620\
25393635482877429162271590051896558377271102039782130180735418482503079858432\
477205064544361243369655988155086`133.42704787083423 - 
     27.065562098038102585289321231067661308108203753684182054760189980876077\
89127268993203811206698771270649367433250879289097922308172548007608580901454\
3961749`133.58293204878768*I, 32.79817585730633643515353859157982001213543043\
36530343303942376253291903926574572398621318647230479624512353003205457089888\
781808777614157229225809308847362`133.66636468797245 + 
     8.1712275909382713062249110556814030924102625073367816144715525071126207\
76173765263909030945923201391252478719477591606920767872183556105389386848156\
3744114`133.06280230478316*I, 16.82280998028932505231261309107311089138411043\
52436678020679086146216860057640097754740171857576139523398342119132695462137\
965864037992317075213521780232872`133.37641353727292 - 
     23.806829626077173001903198479655387834983524673301444700738436202842384\
44352923423583399823613685247587491622771413305237474054667022936495961820158\
09317608`133.52721656175532*I, -25.161209842551573153434259690257045931332947\
71563999027018120774935570812062543271091854608676070584455028800927919843965\
72657355307952220777229289917040712`133.55124651756674 + 
     9.6442498251571024326974265986998856357688544304371340702987170688034515\
80989074083044190808298937091908368547783212639038395703753936789942209674153\
4633612`133.13478344967032*I, 6.583501524995241089648840079611598309789764435\
48804690222431740261429111902041831609286067042240545538480548989356881553537\
18024771891046564367010744569915`132.96897193833217 + 0``132.150514997832*I, 
    -30.560401572173427178173101567206652140301031102646727369637714480358452\
79913999184540506561528248990164116971101073042514528996415251649276111672216\
34954201`133.6356740545234 + 1.5601679921791629225678993741232816916573964829\
55871211879954365404565233787626326000923474811445605103939205994277386025202\
2998363877451160897630690208901`132.3436863616662*I, 
    6.56554576855399143808715550277857169680626068469254935930222866124402041\
18432378277117698553472374865912724491995280624204063324004243934671079440988\
499392`132.96778583098708 + 0``132.150514997832*I, 
    -34.287715983617556376395270628487976161342660408300062808153881415719553\
65426609909371875804332595724846953425754096379734191502281377784039992728639\
51311977`133.6856535541412 - 6.4218131308061938739637534127922044317748816020\
89175832367477048892164395050203621290565078296115747771120683533769343276089\
6725091367140949906148424583558`132.9581726616535*I, 
    -14.460636525179697610040952579689799917910956836306075519857177967334590\
49513541262958467121883297319157820777826916606361241600145633675282673131665\
92051472`133.3107024078921 + 19.454978511322103237894720175284411926737367582\
19199879969302343676388573788622099277193196958776028990215903055966920575776\
18603758532824963556591114158325`133.43954575327916*I, 
    18.4679281924859299350596612806521492518097987424111993020226516483366126\
59982594392897547937798400063109760104933026630208090133748723764398846326921\
7207637`133.41693317507844 - 4.1432550893057356496271089424361957684766146486\
25639349094304229476340353411769689508420011268171408922885298685262616517540\
165738982993629517791122894269`132.7678566703211*I, 
    12.3399019463284644973785869308674525093793216529100218027706690387084922\
26958447510235215551650808102982547029397020654838935206828095356218681984372\
1859084`133.24182670661045 - 11.804100273727138807258442514129062260844096211\
15108771197416774896263137257092405282358117725578467636534142136539508317963\
53863800255840315522976318398203`133.22254788792978*I, 
    57.5347611040607120192669483495827918072558131853229738311160448307624454\
75968743962955827415177423237977770965329961195825483447053630143551256551087\
8928669`133.91044531198727 - 19.288499650314204865394853197399771271537708860\
87426814059743413760690316197814816608838161659787418381673709556642527807679\
14075078735801797744996530153096`133.4358134453343*I, 
    3.75806492949463167281946539727632757180372733099307927289820595495298392\
30347383942129481760844766441105871764458191448859446490948565608984719305836\
996711`132.72547927712966 - 6.74854156642573258599920108664799116144537958855\
18175135030319210586876440881409549216223149691023545406026489741381279974396\
925305293939095953353499070423`132.9797249250201*I, 
    67.5057030658775494172207235974862913279326759646875633970850631388078130\
42458870875360728777410687649829369150061436108554256445212888776034886925803\
2742561`133.97985546259508 - 4.5929522436424158539300097488879228406090101706\
42300992329758116044927195972536297800056152053114420302482886030701393976948\
7299470205016706590954545975144`132.81260692758903*I, 
    0.27484763789476356210100516424084801370873637856324036286299209848846226\
85410456371900785576192444306334333382802376187581235509236418683956084201361\
653766`131.58960700672088 - 9.02420131434290913620775185745127731451227685288\
29636103722150902253493137275159396681520497031419972131633965991353856692316\
259309097182847288256584516249`133.105923772939*I, 
    58.5511038650444514983531087194859757908992350334313822167182446566855847\
15269245966975640996624404396384572026575095589524603252247048897889977655694\
1414698`133.91805008507947 - 18.004645851622431359776479701804281392457714332\
57185988120470855786250847063508829659736757843066002164817446699229384584414\
08731614595146109089604796451988`133.40589958112338*I, 
    47.3006419110647290252170621234595356400611617881335995586154134671442552\
75034546763545998171279797635250427293884546860428002009362654774512297053975\
3481279`133.8253820323656 - 30.2206913233065990996928641681438764995915004782\
82777589185555426146315607109795850215940740383624401236817241848839675186810\
6290158154083277406249201458526`133.63081939279408*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 43.2704729048470488922156319862953106005613760479\
20939877488771224228198048625336499225917110303054561985139303398375468726161\
8823109052205688695573046163986`133.7867066394796 + 
     54.154287664080788356270443912876845174415673242637876363593466301351620\
25705584245918117687421930607786372673357080719974767038204691433411347359437\
03566735`133.88414784540703*I, 0``132.150514997832 + 0``132.150514997832*I, 
    10.2657973489243407513408410829496094796547921973654274413661020709145373\
43280510918466138051726405182709670725506902543007078091201987407994372372684\
6509841`133.16190768468908 + 11.167095559716081349722026622187422488184109430\
64906189898825137296310116661459168287172718636036793333964708999577400587466\
8877094997513043075396007416592`133.19845523035585*I, 
    0.04018514094194268094477746994184182978440295576997445547684410122501103\
89968707436843229697549801196138023932970817356931762446147476811795454356631\
637338`130.75458049370607 + 0.03991747799930290537477984970985234040653842787\
54884248608809392706966394836012029122941384255059957683435100579561734981391\
745376137733279571594807510555`130.75167809243166*I, 
    -6.9701108059112901852336346280194666312435823393546396432084441084927950\
55974255531746616377391833533530019535499673455224837490467134517278781965684\
5782553`132.99375468009262 + 23.962530225703600280713575824749593363722705842\
57745329982253224547512861104840606354926371809078073385682679730367228202965\
5292260678148142546680116870429`133.53004767152606*I, 
    -4.1816133318601967160553939876687775991479135541331154673918185482634884\
91549290972725244205665176312789694207611433490021416156480397782853459426590\
2064168`132.77185886954578 + 4.7220479391130061840580183236035756292037240941\
34071265532821045239469970482719792182644309825805089842545096729310325997550\
4991249362840042314875207529883`132.82464538963583*I, 
    0``132.150514997832 + 0``132.150514997832*I, 30.2381104165543494337670539\
69263668448125189206185896728026039330978958210927778070281907696819218029814\
8419375437073819367585722964549840664028926117252517`133.63106964639053 - 
     18.258026304221956277512304424385229424174267019677976201621185403597703\
86707570365268389258251511094601844492610961838973552471657137406350683206030\
58118211`133.41196882625957*I, 0.32367263019867002351181660487421110970166033\
20040688189454689019549124820975386952981555508035521691219112850525884639912\
060382809018731319225055029224651`131.66062097478712 - 
     16.410319464884728303211728349513060382979304565366674762201446265847795\
66180352940335989030995951469737074830130075417057404568210332692606427128796\
76064977`133.36563203351557*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -13.730688089450630394628384653957404398800853884834353127348891532852281\
37092139588564270819970994587431802956146766582974847045551395997505643727543\
43790959`133.2882072995235 - 6.9728822026288454781067233486195383214197847041\
41890566345448777054916518268108550715866257415092766142464569814299622213241\
5263319481519706225127385218098`132.99392732628368*I, 
    2.38661631878390526898429915344388188073849568082271520863743663874358622\
02363239446891075624689218685767657617036024358815380570753205974627821116824\
644541`132.5282976036723 + 4.473712570889594767222250431365628215716863596279\
40796298615911254794565341627578118842172242816411014223735495191408922267537\
35869688338939264695935813522`132.80118307574045*I, 
    -12.161088317507788354284648277729583501762393716416543905387964061381664\
00364160805585815271581596008993915146248766494164935513499806408214187375024\
40195891`133.23548744029654 - 44.62532179079069320817100198076935869191337910\
97756031539248080227570423416171578038264132993516407478898945967148127155128\
252327509466562325446173185297096`133.80009635863766*I, 
    41.6366809520683950880022246594686508985943085039405105483189993166687928\
56588406079351954897717155743894554100971100428932421076834117001072617404633\
8996794`133.7699911004752 + 33.5291666789866967835087139812015323031119519939\
27596932105089755859032300455689919482731531833400484335610649949250644815548\
9554751125557474551534993569073`133.6759377576069*I, 
    -28.197219733907817630686895500890643341124605293572525820332227465497409\
58972106213327567227059580001634853285825854957400617328890137983452421484815\
72562463`133.6007212865149 + 22.867229089935764905134480282664296250584496964\
90451246020694359529343984493236885205303194631067440234813779934258713336074\
5617012653269468191451334688391`133.50972854049482*I, 
    0.13176047454180880230599979228958361997691333887918408398344947984010939\
80231247955450797579783823411483256284428202931449786726209134711746817356742\
419692`131.2703001481294 + 0.020950462285368050174563156560031307007144980054\
21231362968709634795459659765313223734681644600588283641392327162371540554901\
87786208511518912508331245665`130.47170860822592*I, 
    4.63855895963483015637414986006115806066896520103572846177750222441387718\
57606380002719124149634240430911687732875024634200901035732771100595438621731\
343071`132.81689807901586 + 2.68610798531348916675007937361614620926815545865\
81447510486214515107322432313660245667885546538571866831629590727942131241515\
854129684388129130148684171232`132.57963846576376*I, 
    0.11850497925647087372807320990597561348577373144983849651465813639204846\
93151736237337297483013092064375641671515976556203138671958300371383137240286\
69223`131.2242515964328 + 0.0750056159891418478958329150647330073244333213131\
99040227765032614064008868008114376507138638598155272167586275839677437602397\
0914496210918815458317797717`131.02560877991417*I, 
    -96.778596567732132953064691795663061710053326254811804974599500695996907\
09792134181157923583884824591339609467815786706439226654158232531784467688202\
28757076`134.1362943177403 + 10.246549436573808216148630025235583428191227414\
03105159072201826049927390265506867750697880736071102327455990999919693666491\
01471537624360125514974974742789`133.1610926375701*I, 
    0.04105759987957016866302686900469723336256356314979062451392893117977245\
74112903649351431983726738480677859801182723535071544191426500464286555126919\
772038`130.76390855588352 + 0.01414648582990819166021323957391919062915399509\
17361519891823191347232107706594157446130009144310450160281815595967975104368\
353546876246764671250193878515`130.3011635667223*I, 
    -61.630517681444419720302896185163757861120634880376266286295625000830617\
64981960042593259301498834158230295132190477497571712367467148935211645781828\
68305546`133.9403108135466 + 30.359336780519640105541303850279356689405548719\
99990926778853095602467894164080584749554901189973265879339217632519748091225\
20165649244125134910723260007292`133.63280727771334*I, 
    -73.147997371421626424165079232256219127584006500486080186180824819089131\
97482546189219923276279092686008995817848638199752425258603273026868036009906\
70260091`134.01471743844442 + 40.47424654669646258502776582179794341945780987\
95499630872501745262801927598638919750515256730948105828269913517796248186066\
265201186488270037470888607078133`133.75769377067044*I, 
    89.2786310509319386436204432547934586519221500396332367878826050047710798\
36016452499197793956001849546356756018533181842975685747257481404506155447710\
1446974`134.10126252024557 - 32.164560348792140944311647156896452475076833776\
21480877372198682026952105111278527798268476152763997681198674003702743973981\
49136472421805095611466952866154`133.65789261732095*I, 
    0.06480335221549895737108349489774128731083361462897960960538115642791075\
24972862420000850498653396634360365470073616894701103306323013417138612223396\
650121`130.96211246992232 + 0.02056696186889025117623083639493506214319435143\
95670521447038253966203535178447669844853254088817703569548037197314614112691\
53476964765021866050157229846`130.46368514071656*I, 
    6.82318451690420237898893699208174708968993490939980979137467830690203644\
65996989984650812157138571632190951244265191932771202276186428961319150833193\
599651`132.98450211373887 - 2.15396594252338998814533962491252994725523526111\
71439342177175919301309184355459074167925681591682576800952569516479720254840\
771725235968005649127288930891`132.48375382999217*I, 
    12.4414025368510536616267744627486062166011806804310367092882208458918401\
86956553342556604063264086602671012502005966028188298461230975142202461988203\
5278147`133.2453843395759 - 28.7911286089321354848354577336851334766704207561\
97971894249196118591355427188382973110498111728185489487192679764247274077092\
1658393427965363653851438029391`133.60977368733754*I, 
    -1.6665032250458035381006860904522043364774179841809610034640024086650568\
06782185538844094643048081405861287743665248393551418438139467611723821298200\
8768587`132.37232115628353 - 6.0547032203940831526778430046339396377540981758\
27210848667554840056305129501179810679265878567635514016766813555428237438273\
0868620235780071509954627226349`132.93260785829142*I, 
    5.82670781151193273742280116670843823770426819118936934343159139282602989\
58336379821405523078220583334123523473631076037761871031665819191263963752134\
693722`132.91593823815833 + 10.3804255764959369597021363321898687705151579390\
65334120364117781933570399003848443454786886132284561427613156868314344000490\
0342386626609416360184381863174`133.16673015690657*I, 
    30.8117344037878908563623898992877462988765554524785002613198470633690517\
33107750806491560025761590021752940010601697339847540075634233892293825835799\
3378683`133.63923114343208 - 22.327214279781143842844982489702629274527440872\
00368978218284696016168248231751698629592557846156328426156911378333423351321\
9297044947956718151556723856092`133.49934953826173*I, 
    23.5226622229981662734174365376053930289100005809416767033449034905259362\
55081145282029168726932871239904182726156748910418208044937834046802243960952\
0400892`133.52200147013951 - 7.9595475265344624602247292878812829281153094339\
88078297488837358731121205860905289504623754329329502940210017904380234134555\
8495912722308544400475462866945`133.05140337809297*I, 
    -62.219735264559779586880023775069444211907704729871236169138315874891412\
42137309904376463490732921886890357351729969284021882349678376112779264278178\
82802653`133.94444315675213 + 12.66604181401488041895613713405651766138758309\
62870065390971980085889090447801540078611900697917549165832896237414247784483\
692471190713823345622613796786194`133.2531559152487*I, 
    8.43942767215763048276644615667201624948003975867345854234959024923051117\
41010530825382623199629236236352971153784711250842554238766400137130693428425\
460768`133.07682799336146 + 0``132.150514997832*I, 
    11.1486421413136810078038525749457229906613883747741140917016740538373600\
98771832287859576740468665784885565553337779344686816320934111267144156870227\
7481863`133.1977369731583 - 16.6002363097803850231080708093747601387072876645\
37922363884555681935248857920630469926234376721505066170905170397377459539770\
5427377066022286716140448843266`133.37062926823972*I, 
    -30.338741303695299367054293137565346708401399880647360036541986051886942\
12809648964602844889098105575047449128660255840557065757379496925945114882722\
85987816`133.6325125566097 - 2.2498463994747737562319792272746731462452176872\
62778730322129940317580965904582985338032274895584522778050620298866313090090\
3009454947350007857508548543461`132.5026678669933*I, 
    45.8062667843885537568425239294556663843113990527000174865310667808345669\
83928878370602904080291203813994718552202030638843535766697580307035052416269\
7222304`133.81143989600392 + 7.8762377479071663376381469057661061624682208149\
63580448272407024157770582687785787424691950835338623671450365227871658050022\
8779032485169807624590074384376`133.0468338148773*I, 
    24.6942168397229099506876426445528014408219596378398703752640055013771477\
23465300400033728840276264853702628648485775514625431940688692036646668498415\
8646907`133.5431102551941 + 1.57986522960501125476046761745871862514216067755\
38742516536699772003013182601140080493848461015805155569409317515108756095682\
470584205856752661606774759041`132.34913503887805*I, 
    -33.274197616087308535633052110726984740376884302232991311721919609053112\
84571601881239414884383445160536778680115238937836172768351119217557934405743\
22713089`133.6726225893985 - 21.297617151565329250319693066170438042794335873\
13895615949476419692179785374493412664358207604007243976728409564247423632416\
26587355017879040796620485666345`133.47884601367375*I, 
    31.5506429584944220899248880089078839676698863035915845497980064154592331\
42591842732351328620825993353557999536238370646075009663411697746185340666759\
4201819`133.64952321182358 + 1.5102677280469977002696296155420833526797253492\
11787586849905144342447515176471531140500360721653717638056531630675421932515\
8666556414947201047067753419756`132.32956894016286*I, 
    -6.6367033057061524493918387379277034103122003059879420507136746016678626\
07890210045611698996413983182491828975915161588743732476592115022798694899990\
3814305`132.97246740074226 - 0.4383591359597358253562776299240665212619470859\
83355625276067320583428689164287143385007471094366993058562772128274761248841\
8521957032320021858498633368263`131.79234506006387*I, 
    -42.800515522680984528078165958475601677171580450685277866243867812964229\
07027977965637412275597411949425068933975542007751494706136225616926707578185\
38752701`133.78196399785702 - 10.62759271862926667701910655310801841518734667\
48869527982003825529523055994995964114693486922232783902215134237516283048823\
590510315652438287737841128215116`133.1769499004162*I, 
    -44.551476962530360944512969752119853487886198847880217305404487482870043\
04411086311563482822543834453996754604474299285204392855627089429466560599298\
06177995`133.7993771040959 - 21.215198494592909316753790953796676287706973815\
68846827014476099234885455425043962025127719691679080375089111507654216480660\
66739632118524818383349621243068`133.47716209731917*I, 
    -35.892450046014440709814707108717978321272286064471089835368379468359251\
83580844656953874699722285810898127174204523545448381952067160284097900774092\
05044907`133.70551810244964 - 4.597706790862023974809803019984484728967221765\
50906609294096923359279924109867031401777012919325419007670670123493305202992\
48203710752720736312851715685233`132.81305626942577*I, 
    -25.583738656902624112830211566801909461467158282870977123422856520742092\
17553352097065629568319368650459412387196437048186356660164426541913024157848\
40065009`133.55847900785028 - 33.32053912524968895560296365791238251791413135\
85321525455128703536951523208900180567207629027200245469357893041999755490271\
101461355481191998916233182300354`133.67322701749433*I, 
    -8.3072739307669186795844692818300726023932991181975199263767987946280767\
54016024635702341767048139942248060406208416168527701050017865752838026695801\
3399984`133.06997352931072 + 6.6289185473757551771009534641034218406910650440\
43630764960355739134472604230802861620124753625074272439249009627331217242987\
1378902740046903030840298746873`132.97195768050278*I, 
    20.9014464422834620000250693063854251607070302256803436108133175505248067\
77142197798192279834219264641438388482340023029969992484351489828615870397005\
337417`133.47069133945337 + 1.37780097714517731631025930271108412968647901462\
85486840454039758231216817339506551594688660982712257630605546988504617260247\
274797584688764697573620661983`132.28970148625262*I, 
    17.2319715295875584837094769323851538904512414815263608281472320446018292\
09009208064820120228667580016043243523404998339370570758648700799582361604690\
2869689`133.38684996625148 - 51.857335894077116892297468399659838727927638470\
19761306337412034363789357852996258096957944642683082247403932934585429664530\
47181315468910809637631106448694`133.86532519950134*I, 
    2.45437461408313892962346341090951343871175699432771237659289488515250470\
50388433260573187711201696812127409394518147282447093539519431293774628250622\
88117`132.54045584815964 - 23.71133039305627319322605137444058706607393811332\
53797959665510959640537064662351836817666784693715678827657104350319639230432\
014198381541541997522950267377`133.52547091984704*I, 
    4.78761294733133846323664499578132413241707928402382999007631473682332629\
02754537806100990119108316527026142526493937621110380272583811954052833163900\
92594`132.8306340306205 + 0``132.150514997832*I, 4.32689267125124693749164624\
79232045867524930755087159789115313948283095689309264903749061170167307296365\
604117289403855766437366665150699363092531305105034`132.78669112047206 + 
     0``132.150514997832*I, 8.26735080543579823752751289178598881324771443204\
87072220812168936128148904041586975065432189025299408925107445639045158107338\
233698409288242150617457954311`133.0678813641077 - 22.73220567310914154577931\
68570798043861215740711372245528328806685042908949722009286000102772127510539\
604331651819317878882354667892896600428292124561413982`133.50715657456826*I, 
    -34.161295304653978006879036887069314485203733913954478551243219930144270\
33150333562078016490675269329198879818985679449370154617097123806150961131992\
44438979`133.68404932744258 + 22.08526965735062580772470525480395904259067107\
74492029549371433963886143825977494652612761845608744173058488818746979500977\
512912419822700521944518276879784`133.49461770411983*I, 
    -24.287866551048430635851555521050338465409420738131913992046580503100934\
94545028095504486823517483472731925454088674410235816866333401657540274617880\
11612591`133.535904365836 + 16.1580678690256281729884089335216655427468191521\
51092907559636992342655248065136188247594786659279282449806705539984235576530\
1130883085786717587734808720721`133.35890442580597*I, 
    13.4945967367778135718371806579179624737344698995168895924694918045599901\
73263508820417628082303716216472060299560304905052249402608670135486537375650\
8662446`133.28067490876165 + 0.9449065936285357690245790035002914092651586950\
54022937665597924614761832642947978968518905827358119639120372064595107784127\
6071314669353849065880331808219`132.12590387737126*I, 
    34.1066339594790496212444812552238275550339366479612993764463519462916312\
54072506270627386198618090725205233997614463747701098865690060620482109312497\
937213`133.6833538581084 - 7.072233964770698471977014268578457593131805935203\
45948602840762598798148439522805651907150156985353078148115033904697053035570\
49593024864911041749650536465`133.0000716174739*I, 
    -33.692318441487821326776617277916777154098305944886851994112368820316550\
83799564115234722676155043309590689743170534082220700431490722035058129710426\
33609305`133.67804589458638 + 11.31277709115895127883926756139385113796597707\
22459527973696543025204527586736776694781651729137258287996072427663725406487\
201759547031987227318508775696266`133.20408422763091*I, 
    -8.2803394989121103136632539254778879683082253103753336729951072082879763\
76004863904812226887617953193832052770513820960750011351103662651327056288067\
9211578`133.06856314131755 - 2.0133354013276071398504225329265970056845093300\
27019916375861946166188424517487013137346028461032712379213081913737129105738\
4836294523321244824792534975181`132.4544311278186*I, 
    2.23435060711380923109715566821680107991206186030917170570408036457070954\
56976154831728190220098743160493948331927094347535167566052981981589082483618\
113041`132.49966632005277 + 19.5260303402531390530050305740926332873867268469\
00227410128778077471447292329772947884027258450728963991300439481371049176510\
3017350134730719860132356806628`133.44112895763*I, 
    18.0633403490135610758958599520413991760260189378268835761866396369248031\
47500267366709289274112385668486493070958494863312984016625117822390233069050\
1698652`133.40731306280182 - 0.2481806517058012985934464557142859851015314674\
41957495975352782240006133764993271099701112389762601132667188497275668823744\
8346326964203466067902957385241`131.54528291848808*I, 
    15.4834210223478297647194903185126386994483612263680453356708077880265132\
43185190434432679255377806553364690782844054238819919837771399360916535927851\
5879564`133.34038192103816 + 14.230129628333860601201443154624629270283841418\
55161154531747270697314450913633931050160774367580173886238325342043147516406\
03261489831814980182524879431192`133.3037238541084*I, 
    26.3052637481244268432628014598370539448147894527373742211955092312715022\
95392462219738418817003431097117295524268311472222563119930058936513709849269\
1102061`133.57055765841417 + 15.737032067287504436510299869765100301837675351\
62778044277313745585495967984099610771805359362047794374815812176633602559054\
28698648595686299240937677142686`133.34743782761248*I, 
    2.53241542506489779414971431982614564446589016292043519048648197929852305\
15129453440768561641371683510077776119512185852895454686123776298547822369558\
942121`132.55404994799818 - 34.0696358953469696037838277219996822563208946989\
16747070345351562001691781393559657127826308562980869422268441894494372912454\
8237031803010287739447363398183`133.68288249008825*I, 
    -21.526934499449897179916093515619944381280864110922593584736644973856529\
21254252215565204159135348829799626088972147159406453629509451504630947246548\
68359158`133.48349718721138 - 15.57671305863010842914924412806731440062604832\
34369064114724340981791005225116537148595433049719037497830112829865958245867\
879226626859820608326205096480712`133.34299081759335*I, 
    16.5768735508757049271220530655131121120637998861277287838352060522884465\
66117446399092609220219888205798154758738446214389618387730969444478253721084\
5257018`133.3700176225 + 48.0640545164326485804341985479556273415946060494004\
15443633522198857824637283015896321205791778083134734986558282421715569734184\
9864943748738467915272102032`133.83233540141686*I, 
    -21.276501908923838595333083675289678666489898177490652148670240647209464\
72511070426534236945949947573057817251014459660987351424249626028942500752537\
00886615`133.47841522453155 - 0.543249606368914466027332311075980656863125392\
19370104666167420632338011866783314349726834998348435750457699566881225385740\
20893246448835129951816134739998`131.88551441814096*I, 
    1.84143304868980419306655085701505773289783121205693701507385508960114427\
17692769811707150602848747365735469820710381627199886088558636524848712083499\
752837`132.41567093111624 + 12.8810079912961901416850796811622117269068885495\
92530473310408029038258347740464738752789285328790731166043868907722507465486\
6218447855958765512700332388107`133.26046484749622*I, 
    -35.146423742642020014634271707947804495292403764243882696311699745204040\
24572712290200493029058392528900241432123429880029057068574255296188788038564\
1564696`133.69639613862873 + 9.9926872272473611204570489712512267886301512178\
78216306662529333175328502206555179422272241015076936080705679357861389123371\
4272872788186417738534448086269`133.1501972919669*I, 
    13.3533094134535290047572191657395255745090994025710259677627252160140129\
19903190190895662783640482176041350645406914280820603459704276154008836810564\
9483243`133.27610391011575 - 32.684380898832191186568040418488573860714335297\
98398489287528127460056603418771529391915632130960687695259172003776588701500\
34527411717464433135371875423794`133.66485526089048*I, 
    49.8027229096749921367553214858379429559362119044869494166987922214776351\
73842322034566523752249455703841293631847787131496422532580166151257085788412\
7597576`133.847768085819 + 35.43024431473983771315841867776514746228958672140\
68585670711468259670242521497219256504934971492313603885871750656335489148442\
993814787249298442036254490935`133.6998891449204*I, 
    -32.773486595308866147411326498297630787848350182213049449476804251349049\
87620309107121287141477348461847743944055612925228019304839471789187226362114\
37034538`133.66603764393076 + 18.72294510310736017985767719558848732659726895\
53597440201642187055876188403372403777677700220413271946875710326472487829188\
238839437054993839763676252768317`133.42288916175474*I, 
    43.0277664381500921776538070479507895863038785133718275812972682000204551\
80648683891678947689291156889576078566917332645085693632387829845133080695565\
7274863`133.78426380036905 + 22.359440061571017774122843810728319090125186837\
99967303691513622707470816450069714160610681794112503731673369631443657017896\
33106863046454180641246023972212`133.4999759213212*I, 
    -8.6764581338837786561117174815214101778774985494609977656833609620946860\
87389257789522033257142592124807391806161066483250983310810316452266606605081\
8994016`133.08885747337388 - 25.350134947440521176474508247598646518656762753\
68702034000337484589816334968778091546043590869010796194428827148007922580962\
04959977418852743580520944954769`133.55449527340562*I, 
    9.08069835279317127375077698619743124756204373713336124616420992785233984\
01993736970884758901358431124412317174329981388750257166329541485810950921589\
621225`133.10863424713523 + 0``132.150514997832*I, 
    11.4547542396876543388720717888029740875250863838909767790914924013481354\
12876873948925477188615410333338374768349421553547772585054160482754969077035\
6605662`133.20950077372385 - 29.484841559642109084669336505095893473885206948\
06319870192469734386494578124217750046545159606831906274833824365183038397617\
33652279489162921826533599012356`133.62011379621825*I, 
    8.93540344439282393363222122101300401370858768613267183018315260112818444\
49234124353523008842595444921385281165605583948616873244703533852245997935918\
822078`133.10162916404332 + 0``132.150514997832*I, 
    30.9608635648300074271448279853271607124611630163542324207554421307204842\
28658271544134271108456323760850487906136411151497849922033367262161782219577\
7186515`133.64132806341553 - 28.082001739200442687436209900763927204211549963\
76568721042071837956292575702396647079827535296342253296704983959002668033568\
74642242959406897947182979650693`133.59894305974075*I, 
    -32.535196273407058130365761574304619304018125719048153108263278681511310\
59234968305634828036334962781297957355691584061322175767902447338364507008892\
61923709`133.66286842885577 - 7.517466515416568145907985758752230451800450779\
94636654797231237884440248527667852930606144632119718738800506090355818885489\
28839095372376058780188165152105`133.02658650015798*I, 
    -4.0666775969869244203012806208089687514528696214725545755154535925551063\
13418065213788301630580605010831482506581814094494336674958696090089178144198\
9563278`132.75975474107514 + 4.8652081968627897864640889631137164324903675670\
21687434181942599505826073215466962519204422305841881895562297318813891931573\
230301233940698840115871275482`132.83761642759853*I, 
    5.20330471812354338422952133186132663362501559341131739966605686982791779\
52464594283500423954183500235846143277959864063591618079078231828232380981009\
209492`132.86679425780923 - 0.01051450418973227195635617235203367449125463522\
93458561081965267866862865457249982399293720441943139863679631549549637175833\
387937333844555685776524259274`130.1723037962295*I, 
    3.93600837445675207230996156061121416956918607490057572317749142478711670\
91060206716066934766686072808291431367624579645272344122542044671375327635226\
727313`132.7455710116199 + 96.01674752883798947939072601422780689532828998093\
38802510021886064109825596935658123490128893717204024394095418916855774694533\
546612066145232045678656372366`134.13286198842368*I, 
    7.67562171850474226810605697048893857323317398468160453887765588427429916\
19651986979667263117329103452176317126725298651273162737276166229288215166803\
431073`133.03562856087117 - 3.81175094935650049926774330102439096738619329806\
38009957638027964091298882595127201391098028034056798500461913191388350602101\
127128526103893617941566461038`132.73163951496787*I, 
    -37.443083209528701679538356445228723251299868127389666612502052290825028\
33735964292761491498904386834440177411820259219516280398921346375725829505020\
75827654`133.72388660087225 + 104.0543610623958129044047300746677688429701846\
19556409376982385772343033639815218318010053410174654756730172740935192450728\
463967439799030214349039237249068`134.16777528464436*I, 
    8.90194604206974848162739672512475435037143020164276287162218139749068965\
33947265168868363666209814611327203364200575747238456342904990263917101028521\
074485`133.09999995536978 - 8.57947372674296509061880120823889507496182032745\
35228319665450870330681044125144268260558994046323921832679716512852420256106\
412330767739128873081959322289`133.0839756464521*I, 
    0.27811885454771546094256412637460771022319566619804601686951219759624619\
65428492238473488247399645106025626495742537877099557918412397375305541700226\
701743`131.59474542987655 + 97.1919715461241664803903390012140197433591138543\
32243736349825759503261463153013307672450841843588750678311127587191402234481\
9279209633929913114004729667176`134.1381453897416*I, 
    35.3058742324170541519191024516165257281372203486165323382958984806130826\
82076644703094886545279993776618941349071425365784183726749361276765288652630\
9296769`133.69836196765272 + 81.114896797565963912713494194419935696729809806\
82224907478782587584370303648908211375490064205007170467041140127317849042160\
63160546160235094759894612611592`134.0596156177999*I}}, 
  4.08408599551983*^-134}, {{s12 -> 357/50, s15 -> -9/4, s23 -> -91/100, 
   s34 -> -161/100, s45 -> -9/10, p1s -> 137/50}, 
  {{0, 0, 1/2, 0, 2, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 
    3/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1/2, 
    0, -1/2, 0, -1/2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1/2, 
    1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, 2, 
    2, 1, 1, 1, 1, 1, 1}, {0``132., 0``132., 
    -1.6362881199157305523043549629745980607659710013534809994763518208522157\
46816406452942584826282308750408618221517980432398142202916145896476286142357\
7772693`132.36437477508443 - 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.0023388273112697909897882506804054823868169187583605289316490670492828\
26358681903606070496346609255890959295976375306863352937221330780857194872159\
9674294`132.15152955165624 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -1.9386763397572069462722690529545261293645428585590412939165606548449922\
09036586598774714027663461068401261103594441852851044865158780028716633764589\
344345`132.43802030789558 + 0``132.150514997832*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266868443254\
393619`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.00096188191842954553528665732542792594594221088810742045218885617801367\
74422432108380607501789972852821879341763256333088899372835281892701337166472\
521417`129.13363675872424 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 
    0.29554155627547513911061966371092290543867722633342933281440440045028865\
84700683990150452588785272958399227342491363549563437178441185476900302664881\
590428`131.62113355375052 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 0``132., 0``132., 
    0``132., -0.3014263379230468484326274326545001426526296463174528739880199\
77814762784777936934994068451202155032710454947900135787144012724959105942971\
4039101721490912`131.62969619509693 - 1.5707963267948966192313216916397514420\
98584699687552910487472296153908203143104499314017412671058533991074043256641\
1533235469223047752911158626797040642406`132.34663487486216*I, 
    0.45262044784378504541658447764446417695191557492023302120812439481115101\
58880270079101330518927311917067763889383664973704640560804230090922494194825\
505579`131.80624916783324 + 0``132.150514997832*I, 0``132., 0``132., 
    -1.4894785973551213902552591444436326898688133899283137511539767035301872\
45004436665193172857694658909494122558562385471871592388668599050938352726968\
1895797`132.32354926495518 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0``132., 1.34951699104311575912160304018353617037907282766839746919212956\
63004422469809362224207450102644010472857915034488204095561373040375993118780\
189866149063818`132.28069335472736 + 0``132.150514997832*I, 
    0.15053508616161160754481443486762345059189793722913543337193541613909511\
92445293214329940383975050362426345247869529874607049620559144185007207329817\
188407`131.32815273331312 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -1.4369810069483558311414513382747610879790284997117441547545452740920551\
32509049988888422315912611606054687037407453978783141503819584966981747450147\
0770695`132.30796602579085 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 0``132., 0``132., 
    0``132., 0``132., 0``132., 0.47887742797575708071747123512948328965482156\
29728950562205240902136106764543625844141848383513418272194468229990644945453\
808527106952092081366349485279478`131.83073936476268 + 0``132.150514997832*I, 
    -0.1673480186099785680399517825220254201333593898801187084183294614013867\
26557832948510719837536478528914306878199082789738300769008898133695843722723\
9851346`131.37413557253686 + 0``132.150514997832*I, 
    -0.4526204478437850454165844776444641769519155749202330212081243948111510\
15888027007910133051892731191706776388938366497370464056080423009092249419482\
5505579`131.80624916783324 + 0``132.150514997832*I, 0``132., 
    1.29245089317147129751484603530301741957636190570602752927770710322999480\
60243910658498093517756407122675074023962945685673632434391866858110891763928\
9623`132.2619290488399 + 0``132.150514997832*I, 0.167348018609978568039951782\
52202542013335938988011870841832946140138672655783294851071983753647852891430\
68781990827897383007690088981336958437227239851346`131.37413557253686 + 
     0``132.150514997832*I, 0.47887742797575708071747123512948328965482156297\
28950562205240902136106764543625844141848383513418272194468229990644945453808\
527106952092081366349485279478`131.83073936476268 + 0``132.150514997832*I, 
    -0.0985138520918250463702065545703076351462257421111431109381348001500962\
19490022799671681752959509098613307578083045451652114572614706182563343422162\
7196809`131.14401229903086 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 0``132., 
    -0.8580134333823969259140925788085618420531381653514301280497581282737482\
84787782820612401846447585277500458876368248428400329364396595014100992000655\
5503115`132.0840090852124 + 0``132.150514997832*I, 0``132., 0``132., 
    2.93451746848959215391668253706632941960198865310665126736211370180131982\
12572334727396121622703108484407515883775351239282278968852585079487743887203\
349887`132.6180516969418 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.60285267584609369686525486530900028530525929263490574797603995562952556\
95558738699881369024043100654209098958002715742880254499182118859428078203442\
981824`131.9307261907609 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 0``132., 
    0.60285267584609369686525486530900028530525929263490574797603995562952556\
95558738699881369024043100654209098958002715742880254499182118859428078203442\
981824`131.9307261907609 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    3.87735267951441389254453810590905225872908571711808258783312130968998441\
80731731975494280553269221368025222071888837057020897303175600574332675291786\
886901`132.73905030355957 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    0``132., -0.3708736633385453266486216850453346345711416941814769058274304\
91792843866142028059025299485099535623897295613782238263392089912949326744018\
5208230807224837`131.71974099192403 + 0``132.150514997832*I, 
    -0.3819234995251303009989799415244173521174117642492733312031495841513272\
00103937092229303932410834163741707657906650145817200285782047271477513379981\
7757399`131.7324913789079 + 0``132.150514997832*I, 
    -0.3819234995251303009989799415244173521174117642492733312031495841513272\
00103937092229303932410834163741707657906650145817200285782047271477513379981\
7757399`131.7324913789079 + 0``132.150514997832*I, 
    -0.3346960372199571360799035650440508402667187797602374168366589228027734\
53115665897021439675072957057828613756398165579476601538017796267393803823166\
8052018`131.67516556820084 + 0``132.150514997832*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266868443254\
393619`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266868443254\
393619`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.9052408956875700908331689552889283539038311498404660424162487896223020\
31776054015820266103785462383413552777876732994740928112160846018184498838965\
101116`132.10727916349722 + 0``132.150514997832*I, 
    -1.8714020968802516912542390859680500419862251541775870823571262876815144\
45108373757422476790105493073235830216469035617688792674450646322415520576106\
9550782`132.42268210959404 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287308451462913\
7758713`132.45498739532815 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 
    0.18862135894248265375428544872046016151970060583095529437644028266820137\
85564510265695224963016711618432313635719172694471262883610024793130360714990\
135669`131.42610586728125 + 0``132.150514997832*I, 0``132., 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    -0.4762341789963716278761226658846474328772620671647509783913697254854278\
89382162605514065180561669744663323339692608780540763429962548511133423623715\
4168093`131.82833555903284 + 0``132.150514997832*I, 
    0.09431067947124132687714272436023008075985030291547764718822014133410068\
92782255132847612481508355809216156817859586347235631441805012396574690418574\
692575`131.12507587161727 + 0``132.150514997832*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830367462\
7478068`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -0.4762341789963716278761226658846474328772620671647509783913697254854278\
89382162605514065180561669744663323339692608780540763429962548511133423623715\
4168093`131.82833555903284 + 0``132.150514997832*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830367462\
7478068`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.81093021621632876395602623092869827314398084692498839522802864828820134\
24978285025355048556346268024919370960907743600173649679803447785283427829863\
840461`132.05949848087653 + 0``132.150514997832*I, 
    -0.1053605156578263012275009808393127983061203729832740725639392336925840\
23240134546488765695462134120766027725910370517148673517013221767115433533251\
6713594`131.17319288532482 + 0``132.150514997832*I, 
    1.96571277635149301813138181032828012274607545709306472954534642901561513\
43865992707072380382563286541574458982549942524123558186311475620725945901992\
451424`132.4440350582465 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -0.0943106794712413268771427243602300807598503029154776471882201413341006\
89278225513284761248150835580921615681785958634723563144180501239657469041857\
4692575`131.12507587161727 + 0``132.150514997832*I, 
    0.47623417899637162787612266588464743287726206716475097839136972548542788\
93821626055140651805616697446633233396926087805407634299625485111334236237154\
168093`131.82833555903284 + 0``132.150514997832*I, 
    1.00795792039997885669643934006931354343643233114727461710429824858839378\
14778741018788683615536449997185522522568652633215941132097571436548303674627\
478068`132.15395739966416 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.7638469990502606019979598830488347042348235284985466624062991683026544\
00207874184458607864821668327483415315813300291634400571564094542955690071013\
3060279`132.03352137457188 + 0``132.150514997832*I, 
    -1.1579024074175607874787861013300652448197264969431191061588383689030392\
78167965383145334876659704721936645628145482098242858862022919273206697094980\
6817953`132.2141869547138 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    -1.6218604324326575279120524618573965462879616938499767904560572965764026\
84995657005071009711269253604983874192181548720034729935960689557055065978956\
3159749`132.3605284765405 + 0``132.150514997832*I, 
    -0.7166195367450874370788835065684681923841305440095107480398085069541006\
53219602989250743607483791221570321414304815725293801823799843538870907698284\
0305846`132.0058036417192 + 0``132.150514997832*I, 
    -1.2871643952127003918321488968133457060212429140897393736193983737736292\
31879991108049570036196296547155260435783383140558128397942893289661171119143\
0086666`132.26014901588962 + 0``132.150514997832*I, 
    -0.9136472409287375298192966157090834626765820282317969699160781072542930\
92199648588594107113402809418796936570470906628598030969029255903996906902247\
1958421`132.11129354488992 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.4841920993963504845725620059539609763136943983120255954956679740738216\
70860036707392933542115314744381875591949474043862357543172305654787742070917\
043662`132.32200511326863 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -1.8188881366163076206524655709980118165804131780722630123323268968765951\
23975702604414373217188271802210489348347639623338959081190101922181856488640\
808785`132.41032098818513 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -2.7816254097768208497406892222610063761944185259\
15286404943664942035375195846236883757306416135342525363581870689177119652900\
5106829076816556339000244345504`132.59481364274743 - 
     12.215949334438768359626041325483224056278975466975161949127734238543190\
63122662587267513277228771901450144763650225682842766441767288137071536158600\
17358897`133.23744222065088*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -12.474297955601034565744769697035608444071349540231411405563523499093677\
94145016667058212615124217481790023380127854115322500486722190677004393940961\
79389918`133.24653111103822 - 11.33417310697820609906029997236504103837808495\
93347501601112547333512819070384426879871768415673446338130351814377603380837\
252040323680947573130999619088787`133.2049048391736*I, 
    0``132.150514997832 + 0``132.150514997832*I, 7.73471036421789266086891337\
63855986751424979916705232200115096908047088251333159918464507986032158515874\
356917249002074891101444814975296918063331041998577`133.03895905347864 - 
     6.5493568197206335121578318842721231033800368343544762448211677743714100\
61008663225824883300303846106965911589619845927045204006480180917989840525959\
2419727`132.96671364998232*I, 14.04961767158215189797976616858001710634118263\
82598054792433866233942907404790838237038116406110607957201256010313961107477\
232645825087144448382863519954348`133.29817950389648 + 
     12.398945565476474759700841094162148040727674407518396900383034247201310\
38477880228365058043102287468779619871792931560412346715432834853068997927814\
69093432`133.24389975117435*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -12.583814205055345212097520516836124119149917966261838562739211490749730\
03039249437629033792977556605941025359120674179140971449119240611779126011297\
97291687`133.2503272953116 - 5.6559906244560877309618920122849548054292344795\
22768543145160761470206064639802427137832395420136440724810204294620209599756\
5073013940792093587130071942391`132.90302367872155*I, 
    -7.7246175115572542540912705094671367037220664551304724173293941782083521\
10784131767470278157615391027076273744474893491974465617443750754077251559781\
691602`133.03839198214473 - 8.59390772778784963298817161681865766061078800103\
94157012892311093918945970436867815873837450329792394306050509139521448167857\
73303767162706254456325099684`133.08470568421413*I, 
    0``132.150514997832 + 0``132.150514997832*I, 3.53810958145809661826544098\
26560396017200922890175227311924435238577385566886824496149763389738484692748\
255057359637735421037650048272560320057824732493564`132.6992862774757 + 
     0``132.150514997832*I, 0.37509270569215483111178993899474992185331569937\
70365787206943757526589805616797412049475086682268905173045008575424024694270\
731580083999725459225018772169`131.72465361647897 + 0``132.150514997832*I, 
    -3.8365332217896800106206384095175388686730475931847903033802586198385152\
87757282725494068884523931917096648781660646351038755718530414534411604452063\
5846719`132.7344539610823 + 0.01060189026204711650631742892614614746970415309\
79171611614057027015745055781602197124170765637364668107258425877906917827039\
038913063735148807461125351196`130.17589830245416*I, 
    1.35495654802757929806059002366502135995293958780805899623387379727064561\
86297098174903574592301951149175046202749366400121551367748463475781408272746\
895022`132.28244036591738 - 2.84389814762111454024042214953169662391917346940\
82600133146889347874647906871415431375418125556729205784938660289961424739341\
094876565998815723855304442687`132.60442903619136*I, 
    3.97875700025758658648183572614614224277078328276215155127383943315631589\
62188897602049863238587321245852700786197474834914768112077489812087046426398\
958188`132.75026241356298 - 4.43331250854097506153400542278203114595333881703\
63580535261154308837942795128645950488231042320381038297718504507835473330400\
879597410688799844730304140849`132.79724334405378*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -8.5188442828648001010505044974095220025132854643853655311329214369632938\
69765880965774188626030251211084962122466237648209311321812936085056002682482\
8850609`133.08089567761985 - 19.468175415986763206945833814049684722547355955\
72317414504998096072110535135351108253634479054646177659766531818852187219281\
67130613871028102592788486757478`133.43984024858673*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -3.2286304691031939341983956668790647409598360821226582852394712209589128\
30748204328387785046563957463965528352710822871033416686286086530095845077349\
081947`132.65953333878812 - 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522251894877249313694`133.1453750654576*I, 
    0``132.150514997832 + 0``132.150514997832*I, 3.70070045843914812764385525\
66710920323238222622475436978805571656509371885544623109416937344074904444858\
513924213111663751284101557080421022965430919781003`132.7187989317486 + 
     1.0828514432778300665218768446862802869040996094426576351682922187214528\
28215983026729238890957330250059777420285238511214022848717361643612717327617\
79383`132.1850838775505*I, -4.22290345070854997784334214366416687941058093337\
89243970009496044801720762771587768652947191844092881246517630047799990935250\
325404444270510094905649877282`132.7761261499877 + 4.687639790864033863307119\
62365531844838911290766795713368824707665152384864975225982935803082530358066\
30505092534702850563835505833918802903355486700500368`132.82146922992683*I, 
    -2.5606186165902845047506258090708410539734406437013412128092306563801226\
27743853797091816175273057520814190917970410650148103823595083337866917067582\
6025192`132.55885989647047 - 0.9713891670173898678888319209310801017011033040\
98589869126540041573178751619929711259034479106369250292413473640430086520680\
4718855810336565414200324529642`132.13790825372132*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -2.1136935307282989341956703449928654549887624476217597085749146315760200\
51974344273253897516942884129216723888000541416439395666938974122568758399214\
7375374`132.47555701601524 + 0.9416578236864949161591570897996005386118669430\
88533914929805372303676273419795043918523479885224749841181409662474845976163\
5314558686910232160916977895724`132.12440811688668*I, 
    -0.7026565413846479942744516694779991620752214742661502142560956734626037\
13404471251016375684057414798617566938351517648768035327820689220044300532030\
6825186`131.9972580915137 + 0``132.150514997832*I, 
    -2.6352857725471199153787653195141468254983425913164866492127295121254004\
64616614527119625626939423947375512764334659166327410300734641460333878166332\
2501688`132.5713427151835 + 3.00887561939722755193443725722859129902043389470\
35103424326158100147649794187071774328500186235414983943593654614357465602928\
99720120866085764695247567775`132.6289192331208*I, 
    0.52313540045853764792860020192641450688919497861599427555563268726559876\
19737427916261198586478614834227841992584721899407112034314830669759977814547\
785554`131.8691291074668 + 0``132.150514997832*I, 1.0451715656904414847038730\
81958647990860187373884516855714551334241029914480552453970150137077196243271\
7723403532788905958940460660391414058657189121377395`132.1697025838933 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -4.0934269653666898929300166539873116653131798423891849360341107761727205\
43415035549461681778347069983802895758361614417740337254252980332921233231010\
8045165`132.7626020439754 + 2.48900258860757261684727642161317772058078918085\
32093425868368708663800738526616043719689594038005165588043548220754055361473\
474672632119696583452086097467`132.5465403461149*I, 
    -0.3002497225793337433527676602034653589020148184795122470544110606139507\
03540694051522741517728569700681108365774693632417841025064168316003463163641\
4272554`131.6279976126336 + 0``132.150514997832*I, 
    -1.9326292311624719211043136500361476634231211170503364349566338386627967\
51212143276103249942882009148757945825983141517559374972913952240264665949473\
95764`132.4366635418217 + 3.0088756193972275519344372572285912990204338947035\
10342432615810014764979418707177432850018623541498394359365461435746560292899\
7201208660874687044984629114`132.6289192331208*I, 
    -0.5808510189158874517965842536597185072468914220647606174772809121656152\
77403643359980415203725905536647115627890872663430837427237432535572570187344\
9677867`131.91457975335553 - 2.3908341591295677354786544142247304539485685648\
95031757015149114077869467259673440545103814731865478761856075332487471933783\
1616386661979845297974115372402`132.5290644500361*I, 
    0``132.150514997832 + 0``132.150514997832*I, 4.77093911031984246914448809\
44362169543818991346539464714972113527352694723437781310943930770928894250629\
099752162389600179970292573982028856197774769637727`132.8291188716911 + 
     0``132.150514997832*I, 4.25491144280414134955829973162017261816609979749\
08551218424865226712402227677544567908134045289991100891059690000346832158071\
055824513641985697845079806119`132.77940552340377 + 
     12.197576288849702892438557719351257018687891082998451380973041286670768\
17457700443406998927799751768212045285763193917948199988014437582532397274960\
75919514`133.23678854088791*I, 0``132.150514997832 + 0``132.150514997832*I, 
    2.60630663783495143009780057481932104436045367985222325768912277373793626\
56195720392095391883107508614581485245148852721324034274550783858564795576989\
262635`132.56654050793665 - 9.07959062492604092820622522156843509890618245322\
34346763838609540470622273405174518348742308822898030184566029025559057216082\
201318323398275106640126283036`133.10858126558838*I, 
    0``132.150514997832 + 0``132.150514997832*I, 7.47582507214759308729806581\
76204076917217867267557097485506109042182027236373261244430587855165681823956\
572551335981322921315564797639872467000601834009376`133.02417412854177 + 
     1.8621118668488955993056793217469087822843255799812335075367993392042035\
35683269648412212806642976566060911134149368308386919255129124634966415437526\
5104498`132.42052076561365*I, 0``132.150514997832 + 0``132.150514997832*I, 
    3.88694735177215221538174102034117605085772283046050810032515282011286041\
11694248051651379806839499726004248745277939980232123197069946021954799999426\
61418`132.7401236560373 + 3.7454275142218854316239935013461098595080594661583\
01337396410083811556082522859736249259766413426065743273953474318000339246318\
0408620170175024066863370603`132.724016394359*I, 
    -6.9731165239129247513918884879778755933594010936412707113136670427315537\
95212082973962580826580437247496449016480897592907856115251700114667726607635\
4410867`132.99394192035365 + 7.4670077658227178505418292648395331617423675425\
59628027760510612599140221557984813115906878211401549676413064466226216608442\
0424017896358940138652634611397`133.0236616008346*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132., 
    0``132.150514997832 + 0``132.150514997832*I, 0``132., 
    -3.9981340007992887003187781897287726733364394287804198141274179645163052\
79478750063989539212536982501847146166393232833890478498555637689020635169761\
649238`132.7523723436002 - 6.879426916650420371439941129518969857027473149684\
68962697522752737278468049160685878775119021654587146352777826791046411389135\
63946429173197914919261042143`132.98806725913397*I, 
    -2.0863899043038004576607912034590693407486374938006214688398879187383006\
21908676454105296346203582812783104552742236590181429871632276226348275032030\
4414904`132.46991047040964 + 0``132.150514997832*I, 
    -2.8531936459919394497346786497085683957856194433846041284277080866168102\
57236831728908173485265262361380023034049993189107628430168475806285190440141\
0977577`132.60584624601614 + 0``132.150514997832*I, 
    0.74681501793589713043296692305017000827489623065443027739579743664714804\
58388246803086938427346532552204953689667029142005818632960273436616415750866\
052099`132.02372804055992 - 1.05147861171583334337611820543035408377881375879\
77565598017150934902650077372944440200643222765040920127478693363347749487637\
592927968399377114875639427386`132.17231544089498*I, 
    10.5529839355466902964466142667246346030056878747107111216115430314779139\
66024068730997285499594166953723390491986490446392613794320646311727347563653\
2309571`133.17389027486016 + 8.0975607208058795708300961055053483538401265950\
26595279448087872820592277417940655945217336625445008930868779429502319123239\
9471900798000664676269244445622`133.05886921115047*I, 
    2.31931549248496236040647880895831974206880479445770444849521707565035784\
70374245140014857712064357190490144443667082796853298775304459663378281312418\
247061`132.51587482681748 + 0.33329694049715173992554380893612248110557432906\
45019520011620170336183823538008169240511628599654306401877722483466869742801\
550054450436221250694955168109`131.67334632489997*I, 
    -0.4918349019443019203354889003391831373498900695062932481389911317161784\
85389566975879851800626293514802039656019997185645453893306730703234145646805\
6793642`131.84233434204762 + 0``132.150514997832*I, 
    -7.5943685848051565509107403236106466606692734863473133641518018484175075\
40320080330306007557548954044298891562732890959759844297626060340662320867799\
3130732`133.03100666917967 - 5.5062248020436190709964770482764252651294255684\
47817092937742299468762234284130273219489973627302854362255272506184648918597\
6069305220173807467539159616365`132.89136893614506*I, 
    -10.709756083067738295905985461697950962116071469600744996071060054869350\
91612088097691145774881628476598674333697161221135466997985425938466666770037\
78794717`133.18029457762893 - 5.705900835961465359322732898086972849520222036\
58299937685497432509252347343181364232190810777854577855996831692340451178369\
38296331163657337074673249918314`132.9068392175244*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301023321164824\
7305`132.65953333878812 + 9.8823462803021019949117895446913773707381303620999\
26208399753892910378562366888119262586943274936690386076369422246851483136953\
9658354522182505393108002003`133.1453750654576*I, 
    -1.6149651708613786334031463688075121839726429141240931171238111292752966\
02113547644254473268757086987563664126218086791903805287482725920353139277863\
6991299`132.35867815839026 - 0.0347140841871460112482466042548666090059436379\
75796426738847708572999621012758496443189328892961960221152728472119344580882\
4426813326625588412381389625174`130.69102071019526*I, 
    3.22863046910319393419839566687906474095983608212265828523947122095891283\
07482043283877850465639574639655283527108228710334166862860865301019072892427\
349064`132.65953333878812 + 9.88234628030210199491178954469137737073813036209\
99262083997538929103785623668881192625869432749366903860763694222468514831369\
539658354522112824582325449623`133.1453750654576*I, 
    0.14287177144292935467815042564244918436751822635316633795554973780462335\
53477819953310894054676251311084527224177762365770822179620501823512510300146\
031868`131.30546142733954 + 0``132.150514997832*I, 
    0.55595569218382273589461640563446980279568184869691787200244922623247301\
50473621012444472429144094118570655404381710905284634207019538437805593966192\
119995`131.8955551789701 + 0``132.150514997832*I, 2.2922007538577382864040682\
42782186312448701262471246114841865481662963839624037277691601911111279067217\
5510454282283349231119960505439063785545750208670093`132.51076764885622 + 
     2.5022964353900079341116993379799306391515648702390995230569012912261435\
43855726756015308226582826478529220021977295896627125538470446807959615471760\
8190243`132.54885375507916*I, -0.95940974813951740745905398762903198340113395\
59748848573430656630161758536142883890449097980433186131583813015777518352495\
153840892752691565863353319606905`132.13251912465907 + 0``132.150514997832*I, 
    -1.9441179788096773106505552339589567695237734514084096091549241479898484\
74556902776709131819070099119956050429034332127583317222414779675072491762638\
3529467`132.43923761438487 + 0``132.150514997832*I, 
    -10.887354262856319291452320749194914299174638024425743610089652141181934\
24676140882808065494490898140453795014478540901547424322758569594288869792911\
4509637`133.1874373524598 - 6.33318639571243832731929705908334591511008729074\
96896083088904982390173349255642806983517977038037688159115913791042753310207\
212035905399602393218457299078`132.95213726802228*I, 
    1.06814363716928280628724441161928742363733665574861701101240919750717215\
77000905049684492175941862300740433012448306150638184815274167492022999743897\
081538`132.179144655614 + 5.3181493721992825209986165898322871616604179333137\
61753997813759297983494085397575282238087780971810656925079364028715368108523\
7497329080060550375978191862`132.87627552913722*I, 
    -7.2177599944888721647726531614923859931519978996473135383169661839123936\
29707987364027135565292238266430385286709050681531542640819095834765854775556\
2515317`133.00891743460204 - 8.2165020430854281596376112386825469923338211769\
26757438168501242846369881765154368535398757474253268498274410704053967283347\
7841153279219924927465424877823`133.06520196540762*I, 
    0.16485921785145149962566271731092013835182274452723195494113065090943681\
11730319263198879096892487288725605282685866607127238137106256880333970171829\
438505`131.36762823290292 + 0``132.150514997832*I, 
    0.81136619516443015704772286972788747880767628703818170329734063935223721\
44110861121671750256021696218320834986380287657384898745006030740334834265624\
583032`132.05973190709213 + 0``132.150514997832*I, 
    6.82804471540197702811583749921143784508311421583644233188327157297750310\
89772539161946162062480326240984544510593480706543837615074785131991810947281\
751199`132.98481135438553 + 12.3509376345068934311881715735405285131509550801\
56710293174122118268547293762978635564051834950886765604630322301975768451606\
5206438322721422797705238618035`133.24221492660462*I, 
    0.81357252916178599799285063533743623777718830584796601248307356510767698\
76933487791315178786363249339568530715616289394221374370175449072132328936320\
512515`132.0609112737412 + 0``132.150514997832*I, 0.5956680401797650868752368\
35257010506691530759998423920259035248012514002078889666270172996671223975756\
102425412805246014534157228240081233128489995726466`131.9255192970312 + 
     0``132.150514997832*I, 9.67609226521642172403127336015009710226947665038\
20715898705736851355644553123346857274424296910822902264203098421516276392820\
921946304518921267969470094342`133.1362149987045 + 6.333186395712438327319297\
05908334591511008729074968960830889049823901733492556428069835179770380376881\
59115913791042753310207212035905399601523255565932436`132.95213726802228*I, 
    -4.3767789092440733609888070723636612172567541505130338913429564715290042\
32062045004935195637753649996143325181643638259623232781888511184087515290500\
4749926`132.79166960683477 + 0``132.150514997832*I, 
    -14.057064373547108452337126937768643147288574160011983049427737656910163\
90039441983428197833629669582947993047680926064327697405447932619406296963126\
58027557`133.29840963149692 - 3.637657696716944683818743091481131290968538156\
96328268399039184668499307896998325072496879211849955475562530672285430646704\
87537288553484060710210110687557`132.71133682740793*I, 
    -0.3297184357029029992513254346218402767036454890544639098822613018188736\
22346063852639775819378497457745121056537173321425447627421251376092501456097\
3177662`131.6686582285669 + 0``132.150514997832*I, 
    -1.3881622866258545747559388283244869667280916027114917371524749217573754\
59509540675464684576155689708098984888596161037054853801712825831327146363694\
9231111`132.2929552392146 + 0``132.150514997832*I, 
    -0.8165379766965880527809035619865827990336157296217185193875159252115524\
98266506393713820392575693482049928579159975598672433166127225086836349569729\
8323517`132.06249138615297 + 0``132.150514997832*I, 
    -6.1623606269645584646545659152527315730443571918624190565974355920723237\
59117214310582965508786685876775203731594849501629237633668492652499946273641\
2533566`132.9402621078658 - 2.87030746007430568528548975117091972926308283727\
93979017969110168327615472222860693825487183357538693905605226977619281822881\
361572245141422110927164220309`132.60844341758406*I, 
    -5.4783231734376325876736958918491885617329112933418692925777852480177402\
00562906406964688644018681971509725568487747351107902987814266322967696975861\
329543`132.8891626461042 - 4.662726995979586882149793695272262269403442547889\
90135530988485812996133017213316850002620861492269795630651939042329570745848\
63520842740858177176738282039`132.81915498596277*I, 
    -4.9255592406311338783685849187101996807032966371760674234751007022494297\
90083950086335533654180959199212834241280822346608430644768551928418309604518\
6746019`132.84297054461118 - 5.7142056076954202255259119007026163531822563066\
87657915111599951620226337909427612520090530891426789969054388726758070656222\
2456448811140249932998847158569`132.90747086087927*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -9.7738177691650683058982829919070740559731354784\
31132969219497018485538217240335725813505271672465432911850088295582140787646\
2724520683140945339843824093756`133.14057923526778 + 
     0.1215915859014851067081370428154108537956771562524958789749944435460534\
06247557758796034476256804728618008172386397788577287401574059784901085623676\
9555092`131.23541852077048*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -4.1501089714005469538483336697315330747177795650137708295460958877545224\
24186702525092198299401130449916877193822894097092240080557346263724255661952\
8646933`132.7685744981722 - 27.4207005863848388056300907740138947403144412402\
60982945271431007668769479110587522013108033251692994807152245391953612958819\
4195014054506023258351589925155`133.58859354445303*I, 
    -0.0583323940332451806265545568843200734953982516359979425804574982056192\
33162739038426989214951732016238613131846959834995432080163456903581404468699\
6202901`130.91642479860784 - 0.0245405144146955093135749674625177888359203647\
26083028013955244673134923578761507184651522310980934071719680237834331611194\
0985498651499793787166964433349`130.5403986599362*I, 
    6.40347521379074816081465395085201707952779484209192158289334480563277581\
19306983019859005266082279109478579329334512183533296149475625222535341074881\
649949`132.9569307306524 + 4.197557932676705493288978293941200694601929153914\
05156656964645989470390838157958756606463912408862538664391189699343501206129\
42477244808565412403510989678`132.77351169660713*I, 
    3.08342318382851722050349518056555970334960679077795729910495280138710261\
37330626004846697758845277504442281399492268957137272980921540481308390388034\
359704`132.6395481313127 + 40.00744422811420361601506480410201250149291733687\
51511980681494317711380364226897735870515396985316224894585267858075299759355\
049520536511994256528553085222`133.75265580631972*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -29.365408328204729365375512046558858777574447914216210515282402056672723\
64234950486685171341919602300503563732729355861207389542913382387945473495022\
40206795`133.6183510419503 + 15.859255927375961956805508916232830386725135298\
46261600230787233975333922950466994198745181934119784883439600747164383170066\
53315941938538326069177852202882`133.3507978053902*I, 
    -38.995123434949618687129097412176698040071040222053229435332096957154531\
82097644763505701431379206991130023505193637810180043303311818809155986297626\
64678548`133.74152529722485 - 12.42714984691877079453616032454354364362133049\
53611770634745396496291948623662438721077231388577304066430148460848904271441\
285969266664525622279920386453595`133.24488653293466*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -7.3371393751683861600072357898530205017505426051474535852880364231802127\
46992038496554358258659575473669083006841687304623682539828999106307231418137\
2011216`133.01604176677614 + 6.5058937036182753822379777691291174757245900661\
65116426706119274054786325927964216351912911263025980879526676656310619668724\
7476478717158747489831741171325`132.96382196112626*I, 
    0.09583289741313218446689287718112695865181196053364805787794756199876067\
87272828833014155211721438757969320627976801095194500414538652089744603055373\
737414`131.13202961664405 + 0.18176926995448521057599653063836786381090150364\
86897947569968838309438416223479445313231416018823175878372334087062055344079\
625996220183793794292018263085`131.4100354607814*I, 
    -7.1763348607462024127291360615597993826828996889446576599230789700433930\
54559727713402262342340396514978339603009619926198843299319590465323074989018\
7926643`133.0064176933058 + 7.13188134854518250739085795587636963541798260208\
94570670661669474051025870119120904984189419212161412435026720282595775636849\
256185497359365656279781987981`133.00371910713892*I, 
    -3.0200389792135264833313656126523176173243408710771193731557194359983045\
81125207700901194526886490971092777583818541578477539013917201714270370645643\
041175`132.63052754620242 - 4.62756239945873767697968588120366636130072455884\
46561846024339899424435775636645795397021995169912955979036776411197996985015\
848166859376173155019845948443`132.8158672814553*I, 
    -13.067850986528107897334744145184200717055274917287292003046355843640882\
33776014017335329636033140920146273494911541162978950200649090189188659394922\
99396723`133.26671917137816 + 10.10278600472210352367034132003408520445749384\
64568516771718692629239204337458046440463580420075484749787607731197627633105\
08473928628975975306057043260531`133.15495615177613*I, 
    -0.1166647880664903612531091137686401469907965032719958851609149964112384\
66325478076853978429903464032477226263693919669990864160326913807153634187499\
1760054`131.21745479427182 - 0.0490810288293910186271499349250355776718407294\
52166056027910489346269847157523014369303044621961868143439360475668663222388\
19709973029996729606235734049`130.84142865560017*I, 
    7.25463196449275012599035700308757103222194933729602913413923903239872936\
24930235823406623617094157811451418550385609231684208496394674052120026869804\
921396`133.01113038292496 - 39.4626613400426595830076649855789945744312152535\
50184122949500701496857642976647067083062741788711701699674645365563386137473\
3724419967889505037272341012124`133.74670136831534*I, 
    -0.1166647880664903612531091137686401469907965032719958851609149964112384\
66325478076853978429903464032477226263693919669990864160326913807145951327344\
3873638`131.21745479427182 - 0.0490810288293910186271499349250355776718407294\
52166056027910489346269847157523014369303044621961868143439360475668663222388\
1970997302999662685497240358728`130.84142865560017*I, 
    -16.053847719488237621423009782606025161338116064724438843693566676098933\
18981448048391143179590263179249854549994917316082982263051624502518262223097\
98257744`133.35609413694493 - 9.719669963951455242867695537970629951012995517\
97980959441297451090341591068917086307373822443834036529579440755760799469533\
4326833218682847685001368035957`133.1381665163315*I, 
    -0.0583323940332451806265545568843200734953982516359979425804574982056192\
33162739038426989214951732016238613131846959834995432080163456903600640758020\
7333248`130.91642479860784 - 0.0245405144146955093135749674625177888359203647\
26083028013955244673134923578761507184651522310980934071719680237834331611194\
0985498651500237893195516345977`130.5403986599362*I, 
    8.36478494607337255581369043836275252459496240093495883602476738213540243\
93942536357035297607531924910711176360514950091587691277266930096091752592725\
517214`133.07296977780655 + 21.7929437115287561845820401609068730269681802681\
43779226251446412965413985289117785424579752294352158256017231250669989362573\
8979065642781128211606766774908`133.48883089495877*I, 
    -7.5016286050312291324630397079424407401278678237963354489187782609577743\
36178079799787192684388281676188577130128238410160982882585636973227160773995\
1160347`133.0256705568765 + 19.6941709855801021240902150295622103382216067336\
41235820812644853773549977448792928208920488579010238120268375664159342471962\
2086865825034439596613964747069`133.44485270199388*I, 
    1.86697258269076955485116766346775352637738808066284451969617321315963185\
81166275349431417054504237595620753235126862082209012432428770712965274142279\
207324`132.4216529380234 - 9.664594897401577217869968744252312460212955084503\
68154056701761542832650014187854354356336362246546694727935818649941938969269\
4809501164890253419143474657`133.13569865262593*I, 
    -0.0583323940332451806265545568843200734953982516359979425804574982056192\
33162739038426989214951732016238613131846959834995432080163456903541511992031\
5772201`130.91642479860784 - 0.0245405144146955093135749674625177888359203647\
26083028013955244673134923578761507184651522310980934071719680237834331611194\
0985498651499472770058553085459`130.5403986599362*I, 
    -1.5891057996573617342872143856989068086720896447975427756356724233950479\
34199195735520322531036758571190662709210008537068059716533429852464478300508\
3704777`132.35166781050683 + 3.3393154599052948603330746926540280535329335561\
56842430281110725583326965520884653980324690739174966411120613907152447188224\
1551220493612027782524163909518`132.67417244594438*I, 
    -3.0292539905397622310399597273696432566987829921190465904503897555776937\
96112765076645870864652198079142545988075258461667028037984023024340649193418\
0350248`132.63185068650503 - 9.7064810466912496103883918580897706046808184297\
99809926929311128006348024852995329483968600176164621528583640584697542780514\
3698233654667514569592875108588`133.1375768086879*I, 
    5.92145299822318376291512771044291363543954203148731948224260437156880830\
83330235730438789620567026314041817244977308030153635342392188624331461953479\
378699`132.92294328423122 - 10.0264082410560455680326426151321331496715443511\
05952140969803542719143807705170694075436711034851215000408600507877922646364\
7631011586356058802755248617243`133.15166038145517*I, 
    2.53850990330580905087689266655023647992348113936806666465489960588351543\
82483917846879040268850942713853638657312391778459192401653484899467550417705\
544326`132.55509385985772 - 4.41492125682164532574803074811733681156784139851\
52441796088126677118390631597432529877116044320173321391778691651872608048073\
927629559561686803158511456738`132.7954379598718*I, 
    -3.8084882513049067650800638985189150575258925073824944490559846718604570\
85889049392934205750517442881333390741199219426244325162955352349927395746929\
0300359`132.731267618021 - 10.47262965610018390024427022806065862619700579827\
22806801709463562865193397616874876967333061436152443831586159891097522797957\
240407566873749384378317846559`133.1705707436693*I, 
    0.11203263249600054901172085727945403242285735807034341991242747370048873\
65751092358623732176979340118687938236918829873586132024037275888028861754131\
154934`131.1998595387945 + 0``132.150514997832*I, 
    -0.3322773108509116527023461921672911783849764753074853718804435338151877\
72918632381452909543319163744428354372852221221366047585627143967048653921689\
7522451`131.67201568485652 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -6.1781185745217440806973152303803926954787546542058635252626925302781688\
69855637230057483295160513814173504780201394987225708699051677919493371201940\
4556858`132.94137123714322 - 11.021204215276440919908268196940356263313517156\
38942781002027353065016324795506324158525415199006525186700084143909784134792\
93893162822236552552339205227844`133.19274404747273*I, 
    0.96929962611805948945389201815066322363271705248876364475321554024663867\
76290393202791288989133423239482839882433536567671446995380993694939429379728\
33659`132.13697304305163 - 0.359635766021890179040578943143851968910346002394\
51258340326066450938222550116857833304243333446812827448117533799894193848667\
8913867051578638012365194588`131.70637787392306*I, 
    -3.9541815092756402858509485882690088394562915366920072204755365914522431\
41902439731657383562755698943890293766810591996346148557512466723336509110990\
3726917`132.74757159873974 - 8.5592811665552314410847782684609281881929671645\
31834933755920009422125545914045919868817285542703756254021970597585795061248\
9395315670704436923324858878696`133.08295229072093*I, 
    4.55671239848374536893543883499340270450498573686396233647035865882684305\
42421734161894150313180934138545481647135332944450236736525302184462982395529\
373664`132.80916661634353 + 5.12426753356626181612132259053423955864268325652\
55781378926162634540199091893817764543492624653062827896515545716813875123954\
514957744144515713823544253086`132.860146793635*I, 
    -6.7489283099934297919025451821967643087680188075357515189129297152187650\
32189656942416399219932354930897904325929281505133788706586293403823864229326\
9916493`132.97974981273592 + 0``132.150514997832*I, 
    23.7279671249170990804931460656468402815762366973793670854932725583414884\
53116632482936447966482501791600701251355733610370126034010131537445946927956\
9091138`133.52577552980202 + 0``132.150514997832*I, 
    -6.0935932331830769901332774679848779888011913091124826403042084824674812\
94242339301523408844524830430081429048486300466799820477722135594556072313281\
6370832`132.93538845814203 + 9.1021818210067677442812656806971392679801507254\
34035077781877799371382132811076738351005036901106648667683265734676071670727\
1008878195289935681157052714097`133.10966050435627*I, 
    -8.6170597487765899113599055499352344028074363083479698801483095346595677\
38813521886976986153828609706487139874157215085468282388446099137164305726393\
6565335`133.0858741020894 + 10.2181341292041432724448123609823905925260525310\
84599218819465528568383225906623407481949185396317547641996543388805071773189\
6169335325821146763447663423058`133.159886597019*I, 
    -9.5617769672653084061016724628522151901479863530796202868257094897948697\
11852919225528240433806657351201782194349190918941834575494228049867649852957\
6460838`133.1310536071964 - 28.9237044584441876822202719023471388625913960874\
42091063997043617566768162299106404291854817908128618847905964776312214126508\
122376705998966477690044664998`133.61176891310836*I, 
    -1.7681841291501321528301858339632153329434975126519435719154554626599716\
77409820581515069591960711962382866779804084276902378682865104134850150665245\
9482036`132.3980424859469 - 5.81181095872391818991268921872551578661076758164\
82194723430627655922177510473515085652377619170570502322484626480592853796127\
801014637905072632215068804116`132.91482647735367*I, 
    21.1946378065664453058088111533618857966370895551460317303309720873745904\
12455301724826220833912718701351128534014256064862690059990053361501664805377\
4925368`133.47674099717673 - 25.118189959356773250121612548907052645212925306\
69721333483658874857123622634075545974956439959810989880646130894105431005466\
57630322228020615685747341404797`133.55050333835155*I, 
    -18.151808836507541482700951985065883016992959270694573888755282238161174\
82452671775510875029043973165420779557020925963999808579720761377736858302405\
73964185`133.40943490701522 - 10.77990154902064870215668067157747480058559874\
04071260037933347765581956562402948587195085344280643879839352620288042186677\
839779172607680557848135202347043`133.18312979236433*I, 
    13.7992567279001385931961327494100435166471105561938416266848549510109770\
05192868270509509626857785065263800170647716170991290588274481758708627931545\
9571192`133.29037069237347 - 12.238277545334839513534503161326465259942640650\
50856637604440485732166690984104988869735531493585970710477123043361906273519\
14875132746825269683902063219158`133.23823529593602*I, 
    -22.326466361132895966733965395860374287562372707339991265527064152588889\
33007211498105546861697791732916229505136375015098611052361794235519774352246\
48178881`133.4993349899899 - 21.542640656787754800525868782361766439059437441\
76009426478266280395367356377388943392853096534411254178359319104592676772712\
41441840816229904932011364681185`133.48381393506605*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -7.4125287276575940786683435604975840510807433473138384414329180783958794\
17090821829704127831081096664880010218631271976375088427749010910126295301613\
8213752`133.02048138733943 - 5.0227184332916671108543780966641145602150763173\
53435033327165342969475416659743582903029678037256985298583314109658903052270\
1922386208624430538467891323914`132.85145383072077*I, 
    -11.313298914030214620848659675140418754171901463363109868325938428544242\
65327395591105934207918831326106029351607071437545146434670258622021750896630\
66363234`133.20410425980913 + 0``132.150514997832*I, 
    -10.418824444932377190977718405344219279331034949283614819138563827804541\
82178237708036025828016516128045912728688438817138535961054517135190426114512\
37264857`133.1683337181506 + 0``132.150514997832*I, 
    2.13536440724781584028827711357348411661449041347820848641393103209322751\
16974804325968972463516990171112585977447411676958873053293165123011223958531\
398687`132.47998699735805 + 1.98655280791605391885236252287735246001801792141\
88762731309197697573420002508097252235915037910284795375125235525005393610888\
34437817080921063937573613888`132.44861511209209*I, 
    -29.192115177700174792618971893859005989947189678766948402855615551447117\
61680661470596152717373993995553691105978431528501038107245567659159654076003\
54571112`133.61578056170396 + 19.68108652671503604591865147094241337090711714\
21736827823963687226948367229254583934930276922340018702692053901326099887406\
96569094713511013069092861590566`133.44456406852953*I, 
    -17.547696616535023396296129799249066309775320625699972444970808198454744\
44242571269002074663450921908027195303318582319241263869161330289882084391706\
91588226`133.39473511507938 - 0.686680168591197638075218005540050425410139729\
33948451963884260704827093058015176963384747120333729325595441734724096754642\
50459962104169164472877090028613`131.98726950292857*I, 
    0.22695180360662812263069903110788773107654831577762602541429932592333235\
83360431322422803734013543714271637710936852149733878362371142074741456704633\
196171`131.50644863630234 + 3.73890398789653101798824876972412173792827747855\
77232772879730391229911281187705957602089133600790477626394684841018619911996\
024733512250339522619407641466`132.72325931078987*I, 
    4.09937648334373397261285091756400736158816767404767614205688584295660561\
75305176928307649223453454408838630251877963853043852011956689063133858248998\
480692`132.76323280322595 - 12.9334257465385324917770281560066767488081359973\
24366389967223924570554979623447205659116395866459616242012074934836293686330\
0741340967946116984072512738536`133.26222857188193*I, 
    28.9198658615868948267590375246332035767123610866325421823898620175706662\
55162229120916731718232378080488553653610285217836982489439082493796143433745\
6396088`133.6117112720801 + 5.23476780124469839985345846300333480127433865821\
45553331424462031889083280759102796799237010827261075579373137142694777399361\
78671926201180283163706479014`132.8694124202605*I, 
    -4.6098182018329463727001125267527793176994676367704981470507400746935227\
62991890748193046962689257903671940737037985618300711237217364239848379709831\
3072335`132.81419879621566 + 15.761350436678477618320469660927329042248792338\
55218454168061102116777812275537370606743599526282370787969050493531825255760\
68685296561508086544628300954523`133.34810842304591*I, 
    -20.718556874298803605643930256412645807606109140361575700479261752094605\
04471627891986150927219941831568738993071566578119674079538040691753411922793\
86545355`133.4668744997085 - 11.712141853664522704895299932734263452927738070\
50973890496669277943458934939422431580785156153729383437784769361522831062869\
24897497889249043269575766134207`133.21915132161212*I, 
    -21.912380432386667201798944858298836648463414765289597391181897054371181\
20782775899234749200439037491550771182166131616850311322594913924046807109568\
50553231`133.49120455715877 + 15.38637131920827920808764712866107817726749214\
55032812359458424831525024488496296136301781248101398229848965795606864537737\
578268705914301065469190279887623`133.33765120688636*I, 
    -6.1771637594612569012011805059562361588033633776176051703669329930869126\
81183003122257731906717568118425617763950694603135313656618049279147575565190\
525931`132.9413041126694 + 0``132.150514997832*I, 
    -6.9522788010900897978522596072789382455529108254909770345065913507039922\
58058190038513476072812228377748019055941029636103485410324234491128665528491\
8905744`132.99264217774947 + 0``132.150514997832*I, 
    -16.086935696013253206194442676694631756508619903355944768205714485354752\
84167428323351440141177443409271466304367945975236039435891741421891915261774\
07779981`133.3569883236555 + 0.0478152953606205272862035750250264226099017760\
35467829166685243158401295696359639031652362480218402472820907379633942171323\
3004598245876775658279902054997`130.83008184063988*I, 
    -4.9108651795377747851688724655008225767107559773139673124717974681715283\
36068796612213525444910493000557952504953459343513575719460265352085261706908\
2266937`132.8416730092215 + 0``132.150514997832*I, 
    -4.9547766771066044459518015452199754711138069024424935336862842306971220\
62020100191809572306177619659854355719192306706943772356986145050612834108549\
6294027`132.84553908246843 + 0``132.150514997832*I, 
    18.9030930873677121047013861683428528758222362025393635482877429162271590\
05189655837727110203978213018073541848250307985843247720506454436124340632670\
787746`133.42704787083423 - 27.0655620980381025852893212310676613081082037536\
84182054760189980876077891272689932038112066987712706493674332508792890979223\
0817254800760858133690633162058`133.58293204878768*I, 
    -23.907918042640969005784568244349105974228526366381090017265174976283642\
76667099361849724692541087366985842174093510608710359373110513619102411678537\
04219583`133.52905675621625 - 9.448091012584026176450757941111981511269024929\
96986124624406396286859222491145315929213766785217721516243368315593036051222\
50158551438307435020717688577967`133.12585906597607*I, 
    17.0962413479763073032900770235594719856315050536578580559631663833010366\
26455427477660843873921249792013082693812528629633855402871509949829751099193\
2996368`133.38341563797505 - 4.7584439656445851030527640008267851757146108631\
99956121546608024246258698676755773990871652493773731844310844505949712912963\
4699874646964729823397386000301`132.8279799573564*I, 
    5.43255944373892307670163919288238626927231952760903052232583791069913529\
96511158241485562909869524640669992173914724068615766238629458842541453783329\
119132`132.8855194849546 + 0``132.150514997832*I, 6.5835015249952410896488400\
79611598309789764435488046902224317402614291119020418316092860670422405455384\
8054898935688155353718024771891046564367010744569915`132.96897193833217 + 
     0``132.150514997832*I, -30.560401572173427178173101567206652140301031102\
64672736963771448035845279913999184540506561528248990164116971101073042514528\
99641525164927611167231178252617`133.6356740545234 + 
     1.5601679921791629225678993741232816916573964829558712118799543654045652\
33787626326000923474811445605103939205994277386025202299836387745116089752173\
3559971`132.3436863616662*I, 6.5655457685539914380871555027785716968062606846\
92549359302228661244020411843237827711769855347237486591272449199528062420406\
3324004243934671079440988499392`132.96778583098708 + 0``132.150514997832*I, 
    5.69960261358582556552221206191934847259527877608293938697389778997120756\
46310974266837916189229768945486871204892563021057149960831855729660803726483\
141279`132.90635957477764 + 0``132.150514997832*I, 
    -14.460636525179697610040952579689799917910956836306075519857177967334590\
49513541262958467121883297319157820777826916606361241600145633675282672657373\
53841503`133.3107024078921 + 19.454978511322103237894720175284411926737367582\
19199879969302343676388573788622099277193196958776028990215903055966920575776\
18603758532824963681811921540197`133.43954575327916*I, 
    -9.1622201915126178026165700721254713432552694201485110438703355221736679\
26141714674775753348867448117433167887809270094199042788788313504367273091162\
2168254`133.11251572260124 + 0``132.150514997832*I, 
    -2.6032299144066570635680781322663256154527128949748811298447859647072305\
74372989500512467992125375771723301954262104072218830879124765293943980726915\
9296135`132.56602752404675 - 23.490719046774524866424507082484776821402817336\
17659355195023097047624780311673415799717784656044529045944825713641430474235\
99119159891451445420420277902113`133.5214113084907*I, 
    -3.6527774685202804410048494166960725939547213011750677538980464893472413\
64584353107178377340317893379256803488011380497212201271733852069099857823764\
9730025`132.71313821312154 + 0``132.150514997832*I, 
    -4.4921428838478404551735548613990604908298780163475701221316639145502296\
53645346704548678705259730465849333907701835236666784011448063585077163961558\
8213804`132.80296855946412 + 0``132.150514997832*I, 
    -3.8477256355508413571739332575669893908739925137533452486684273719350414\
17274223119537567814898529388081553085096459703363860360065360174973506584947\
252944`132.73571909466597 + 0``132.150514997832*I, 
    0.27484763789476356210100516424084801370873637856324036286299209848846226\
85410456371900785576192444306334333382802376187581235509236418683956073939899\
051574`131.58960700672088 - 9.02420131434290913620775185745127731451227685288\
29636103722150902253493137275159396681520497031419972131633965991353856692316\
259309097182847320145482650524`133.105923772939*I, 
    3.61109083202470813133831356140669778987010478460772640412480172661380738\
13683216827580676924047518342108161490787326623295254709254245464114922251266\
417278`132.70815341047677 - 6.87523427556244919846368323541863883037009656792\
71050658826768858328397691482546156138747264130461141382066543780410023815671\
274316200280183936384381762781`132.9878024992944*I, 
    5.35528436746684043148575789274401053010050137699612550115215457116143088\
04491925816600359971938126172660109455397949216627719095582716035676040106636\
19655`132.87929753480057 - 5.138675165088150752621471989623146522324155956882\
86876142372584722185852986278509541186234501959063016963317367816693927606839\
61680784548812219880995214328`132.86136616300334*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -52.444800265498656736924450298808241670528860963\
66300038572229119292759396393655437535424110718137291147697819386264792426274\
21479796576315794257317709441161`133.87021743358474 + 
     64.323401005562009261245530786733392963221803068974574092383850737082893\
84336884742315653924752704299965185884018729732732131175457281939222991176105\
31295799`133.95888399686376*I, 0``132.150514997832 + 0``132.150514997832*I, 
    8.82884731645764810394671820427651016951995267421230048927102075588241894\
00063779800707394295316639350566951312570943091101310538393694901930146876002\
446253`133.09641900415255 + 2.28890503797534243398307107943426621040908455370\
51610822580415584666956458090217175139673398258872478121171492927333288342563\
909647544798818034235524796842`132.51014277288365*I, 
    -0.0911881703974848914644791621685949033554000988994909739896417098445961\
13632473048636870034520261322963342335633443726515320076388765235388647195193\
6715166`131.11045349992884 - 0.1381405841058018215443269093366122330421527542\
97024249115025885978896339915426031705417157607421008788437259578813213622581\
893951670288463335524692914784`131.29083628585215*I, 
    -56.199449448808153943915888352815961072857678811143785793218340249230305\
33513574703970219202527281284173224133274553425156402670990832261264973908366\
68365829`133.9002470589079 + 29.478377209627932143175713075956984147308595332\
72260860642327355280465008305724443352515104485361034557754600516231293592011\
20183204164090678168807110480935`133.62001856968175*I, 
    -3.0825232283624034663784806308145976739185357535014443115421797573002683\
00005030840486159740578195711557612508352436047434763150014350318303003946967\
0375946`132.6394213557394 + 17.7296163445955515142506206175757148696135516828\
28019674785840171836349644527099435420856229122933166259389430442763011642691\
3298504809020926786149389176007`133.39921433573252*I, 
    0``132.150514997832 + 0``132.150514997832*I, 6.14350919927928151327620347\
20514652625864738997618006391925027556668589090485865485290106203463124312602\
16898697686207955495336728210302580500283750617005`132.9389315107541 + 
     62.157676289246139869404728458466142619768775533295467243188834348889657\
79144458754601732612737393787983804798521903721094243254044263534025687481844\
8971343`133.94400976820623*I, -42.4278831418632452807193261975688828138104281\
33885427142759277255272817941517538839260251312729041569804421908011423285889\
0937037662116069767643956388258986`133.77816636184605 + 
     47.944970855710118589535187592625936083301963121187561310742162675735645\
93990245195708626475535378715014926088707370719787540606195590570985925472341\
17883716`133.83125805680143*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -15.713753833317799484242536905349890468950967507552896815721160093209245\
37171359361986352878291630245294907969433211489854386516952217684871598711565\
51365156`133.3467949431746 - 14.937609046457881757237271948974702732598750503\
28915642142651406946470497069388662146155089169417878361267877762743851564386\
64015259189763336959912939401732`133.32479608654108*I, 
    -2.6629334765880316326549112939974336839160762854692161534341126342739967\
42881671362706412336878693334396493921712669483012813267543989188069766635650\
8599919`132.57587531518658 + 1.8913241731403662304035573420231177432734050839\
02275200442336188690811474234778837154597384720153436603682180377147880645541\
2052680069696518844020776333763`132.427280971172*I, 
    3.50542938330604342538487621596692456863889763990707682255484327595882988\
36986025370843108618581479165714201680981405429598309793708229395355308002505\
759914`132.6952562205281 + 28.86399864952387363763226945527727601441736254045\
13904158467387511978810908051936964658700399850283308656318451708962960278470\
191258924102332466745025548973`133.61087149337425*I, 
    -22.074410154540424856084612820287667151373673072784465054574542911468278\
31503536642920830461299709857189801357036931875983966090069779727409504006851\
41817042`133.4944041055493 - 35.373770061835077754461367681384263366284590834\
70877511170472335754262948372937798626295047960164171824129402287546035881464\
19047693780790676070206724897951`133.69919634630372*I, 
    -65.312454325558052474407245985215600267440295152849071699118607718778081\
38156898487824883905130852839153988350910195671971161464539048198161294551671\
70723379`133.96551100191152 + 20.79837699669212597130324424846802978633967546\
37053481591015864169816447054065552976465750423619408391406948723605869333301\
92373222139530021652194657010642`133.4685444439062*I, 
    -0.5130085170084812060427930323752953070002246292039040757486012861693852\
31000634985892359697800604643355700269539091722005941100721054904045033946521\
239304`131.86063957319544 - 0.15518201287654939283231134631700248541401233804\
46086169990387971880779991519267049093159992267982204824235147249049908243585\
401553778030569443545312195543`131.34135637866416*I, 
    -27.360805558988708435516276359484445881840965159777961539924983178357484\
85460895992643914633308545037594381526424591960352091297823573917856886352261\
03179493`133.58764387760058 - 7.485528690052826925195693552461680301338179613\
28071677923664385168377269925924425474790193966492968347196006816362708975903\
23196626600979196883660890876617`133.02473747706873*I, 
    -0.3990567729256715000414861132939878642207722558392283984945719943768101\
82118500641684825826404659404634295402842350729224240861898936488903882222152\
6229172`131.75154968403095 - 0.1503347823311664095802758851784286145798052873\
87680836289372904193894714774145637427159668302464261698915998338639484915151\
0745694206344491203541649296978`131.3275744709464*I, 
    -69.250788995057399526367069002113624758133634702896002910675085305799125\
03169125671649688587360389715819252148040149993367003350388897868823067900128\
99608144`133.99093972364426 + 12.43440164703171657959447885735527505155965613\
42170417950457420230109154887987409117946521143143766747524448417363375354875\
327484235856996735052571628172199`133.24513988935635*I, 
    -0.1870406667511571469841019841519748143172744316712191068981056070532743\
41546125546548007713067647663592678900108262702270555328679173176331327863626\
8256436`131.422451039799 - 0.012121527063035480357978124890715139629459691688\
51373519376352973801925946638830963788872821893660018044635068190083721626428\
87344160195259039112212695561`130.2340723332789*I, 
    -12.768295234943174197486621884925449755923941303681664243172736469363086\
68285876631396625504274839348501510747258243791927061429409134452162674206676\
52115002`133.25664791393015 + 20.12141998060041052772210066715959871185705218\
14087433893380601861404846050335297350342165059382319491431661207540566227259\
153519922667433249948273652496111`133.45417362371782*I, 
    -20.240713528820389893985766733398892978303046734810620442982238606056575\
35665562192561124883068292722316935369893076126526823368083188989043047094546\
49560189`133.4567408160871 + 33.838613971568563608729470253313154296988558727\
34292580618677968119811095568260731438067683180182501107251693019344711230470\
82419144295867378234123462217224`133.67992756387667*I, 
    -6.5309801309675732716097030946430467232438483114235165065983510764467598\
80249718187900863076556169173999670267741541277503548523509483258400891090790\
5693184`132.96549336035187 - 5.6652412209225130894242434554418502647678649603\
32437302131406767496877696659243071718378048005527991657678520082431644360480\
366555344038592239721692631644`132.9037334042971*I, 
    -0.2096853785760780372731634079009834259145331303726269494319454781547224\
47418331967808833602476112023330514023350791937438371989768608294516947864041\
6778614`131.4720831458695 - 0.09781731190813175019390022438753135013615990109\
62011771328780616778066854001603319256195232345654955872636543952163669660076\
604684502673670045875237469479`131.1409307217486*I, 
    -2.6575415063885138033914361097712115729805795545250691604097226717546861\
83592197530923798185903310248326375753582400984459452300871036840802076938255\
5400527`132.57499505403948 + 0.7973116069860645406316933442832316230950071921\
23009967861347827932670006632052629846515283800225397244375989140838933949763\
0750915908571970107612297810645`132.05214308427995*I, 
    -12.583061171973232066844615448019701164924481168372331250311930689048843\
80514234453182128705005008176875832829949119331131195545550547039094677264998\
18305333`133.25030130574336 - 17.81020318425411794052349605117810868942445115\
26899299987461179086508828775861118919407573348429751098191224551705296806847\
064772416485583790209755981850537`133.401183871888*I, 
    8.66359584591695662538095567073775075726504382979855355389273798604139639\
96017802071066213023011416405779333393600329304979758702825325578405915995368\
234532`133.08821318221771 + 23.0232819600246585463865810681191513339680015724\
19028085086449917617938481342248231089020627710761501542285857756698233002686\
2688389758205808876787887724316`133.51268223005076*I, 
    6.76578175851476328894797387566596815222632828048845887320957931662465997\
44011821229530471007016242246225298119162964552617696765659643157256330281251\
464081`132.9808329826228 + 11.52023318123131215905380028157136923622045657060\
28991281301324824668261672019470731202272939559693487659915207119061048017050\
357746995458281609927151415939`133.21197626756998*I, 
    30.8117344037878908563623898992877462988765554524785002613198470633690517\
33107750806491560025761590021752940010601697339847540075634233892293841641785\
9316678`133.63923114343208 - 22.327214279781143842844982489702629274527440872\
00368978218284696016168248231751698629592557846156328426156911378333423351321\
92970449479567181140959383701095`133.49934953826173*I, 
    -4.2848249688158471631746595573458937287911568694554295269966338916775946\
46523347050688610774773022201209969089058146265535667024408210470472186251292\
4086647`132.78244808392085 + 0``132.150514997832*I, 
    -8.4393445839317712903657321961364290959409143779056475944741372021561828\
21589974278181300211828126657040210691774069144894417907699656324077341043043\
5822981`133.07682371760524 + 0``132.150514997832*I, 
    4.53080844753835668615172783837835203323196056833021669158397646258678940\
36875533593679530469923515652228588306322919976163269461946517518693548105379\
956646`132.8066906993986 - 24.35216450030512017682068217723350204854281496574\
19828279329138174289094416349727343037396535197981026601454683358572236348169\
970492635657183470374848319981`133.53705256661718*I, 
    12.3824605799794044773450116320713467374398712653171708090234658527833290\
73322888072844786753421104039173115641275548835644368668313548393871627759360\
7124395`133.24332195189615 - 4.8949388791298774697969242421656613383349802828\
31000811245644138534952221136457735766494664100841183854588908086920669273190\
9654985151508282748711172438166`132.8402622711678*I, 
    -0.0881713247014584598950184188953316498926753962023686293744456348871542\
16960254283545998242162633324438252428278963546748793633571679693995709685727\
7637304`131.0958423635898 + 3.85618106559189387383698407265095967462674091320\
55082475105752046624474542991892536396614747195406212495038393895343432496993\
022679644023699780482341104927`132.73667241568242*I, 
    22.5772173121319795215395490583767979565144559154560891585725255144477238\
01248771385537509294354762021824435814690929765073879429777672781698040219932\
4595393`133.5041854110428 - 11.5281805847852560335064068638797104267263178611\
69020311285941539820974497249046343232725068962903804398002153822368353478199\
2752160392377336427926988539229`133.21227576875742*I, 
    -22.841200903805847315325009793576403942028496054508420365447468831102307\
63241216929366814763178582405191666451258098374122031909990484130061422407626\
54502082`133.50923393156455 + 16.52543754382806759962007646123329369412314496\
10152068450786051756895556096889185153917011742404517007917842795962009028262\
013028006005851846315173554611613`133.36866796495212*I, 
    -20.549609984194211357553022276307653218642611554471392585050131207066807\
88032468685783282680088388006387597091308483394064509519149213865195072772496\
31953098`133.4633185815468 + 0``132.150514997832*I, 
    62.0906067579572519355103778905389424433405050303762707542003024834644786\
76256277737498941323760309256157501685697432648281286116671203275632511995430\
5990677`133.94354090168417 + 0``132.150514997832*I, 
    42.0747452486360454303547983102908263819239514989685834173726651543329502\
79372599722143445537686716363113491906618248746670188525932504894271381924240\
2201165`133.77453649295055 - 29.656784645067271825804613697098433124773605507\
26206764867302262010346195367620632449206477985536529172479076084878843944610\
56296636118582501946628113256252`133.62263906136184*I, 
    -42.800515522680984528078165958475601677171580450685277866243867812964229\
07027977965637412275597411949425068933975542007751494706136225616926707030798\
46747974`133.78196399785702 - 10.62759271862926667701910655310801841518734667\
48869527982003825529523055994995964114693486922232783902215134237516283048823\
590510315652438287839239457053488`133.1769499004162*I, 
    -44.551476962530360944512969752119853487886198847880217305404487482870043\
04411086311563482822543834453996754604474299285204392855627089429466556534207\
0746362`133.7993771040959 - 21.2151984945929093167537909537966762877069738156\
88468270144760992348854554250439620251277196916790803750891115076542164806606\
6739632118524818300971050677001`133.47716209731917*I, 
    2.00548253918242712299205991622696994846743718690900917102649297051319316\
84205704528880097241759795143786388630896954246432481969099683829105918986418\
025491`132.45273388296306 - 12.5899109026541777869994473669176637455049690578\
92723613831742286847485810722436159404017741190132282991749246433540717085651\
8897601875554202449892658198099`133.25053765449883*I, 
    3.89577452099829531147694239120238946266501210284793415946925055008568505\
52716065169436633232131666469203433337842297248697627253794106560669946100975\
699184`132.74110881074083 - 107.909885470450643477815395508461804582345295158\
45142530255357888465564134037722594828135084970253938602336041169845875350701\
42625084529545851067198547580162`134.1835762294344*I, 
    -32.576191016697601328716826247054312584611341716015612045665607790277810\
24038845795581754436160141628480092401334422604956417729304223674434179046087\
56487576`133.66341530072847 - 41.19639298787309852085629932165062939941211228\
45528795757371294576525742437914527110538342984895597315287455446701629514506\
606803813173920346401261585992026`133.76537419022338*I, 
    8.78455862691762768656067326919962420486336265736106990102448590258841459\
79368461211053135894890006051296848410119085962518966103460057794634540357160\
230864`133.09423494343457 - 57.2639488063199067491532687467040312036149222896\
79286004667653531398695501945893463476984487678390818919551303704485452348429\
0965251071383785092992541452856`133.90839629062106*I, 
    23.0663558442143348358075471450428141991911934410843899202887409382648334\
16174021667657596517826496275792634231352908494422826108781185687901921386916\
8511043`133.5134939854281 - 29.2222157563516732770209711763514925408353933620\
91076298216569077210551168997900973523150857853691960318157714264057108174551\
7978470616857279895770648118199`133.61622814078802*I, 
    2.45437461408313892962346341090951343871175699432771237659289488515250470\
50388433260573187711201696812127409394518147282447093539519431293774667121590\
871135`132.54045584815964 - 23.7113303930562731932260513744405870660739381133\
25379795966551095964053706466235183681766678469371567882765710435031963923043\
2014198381541541980819240928655`133.52547091984704*I, 
    -2.4170636075673685414482558665554883950805875465591733500659284469332074\
01056660603164431774715956539921344242886317383150322289330933487765344403687\
8801907`132.53380307730544 + 0``132.150514997832*I, 
    -0.8531414008108652917421996120816368896901604560194368230863831103737270\
98142503480608286216085752795255652871569519528717321828785199753502523285175\
3313764`132.0815360155207 + 19.8681765991488239242460706063753719487420145890\
23274319034710596338942656754161060644823471915070899687368703683310853658374\
5777503722192695181317720419902`133.44867300941766*I, 
    6.59030661361131007346021287700588202162797711131317865540419225755120806\
66225974288665483436725307846009752209881923889917235346054818826072629582278\
106249`132.9694206184202 + 0``132.150514997832*I, 
    -12.922565489455941913327092639742202590734778554883881895936850135797954\
64507864022618282020106413611809868469332772861610267108588798898555912950822\
65826595`133.26186373961096 + 24.34824328678312167424143050841194813095784732\
32448277540307177807389859380262404721266756324951329321970244337017113019618\
994382603034214623499717735566492`133.5369826303897*I, 
    -11.173069423892423050445416481457695404433836283599438128040974285709241\
74606508137163673106275050167085751442992617433677944683292781891007371857671\
70838904`133.19868749509615 + 0``132.150514997832*I, 
    -10.420640722939735193371527573846447864441998848901352140079747995645995\
62568927298227720082608339274941993648042193470600484364018127842209294792894\
50976434`133.168409420623 + 0``132.150514997832*I, 
    -1.3393653695384355788885421938271440314523859893967561289806921505929856\
10941801030245560594034391950508315461400784767118966216255989347212373140643\
0034347`132.27741406351413 + 4.7933183492103097038212551339888331387956900852\
30910164655788077722863000846950277497549709419325898532436741705631714228774\
4264587824368946715191181823341`132.83115127153775*I, 
    -25.825008797966280787907512396331960917715019679795505007511899089201367\
94478070568561716502666650538545805826838570263521400548978625701115884904380\
97007907`133.5625554759775 - 34.144075112753657610468639794107360837790212407\
44973739610571209146318632809817089061583211592758749983377019106630213085003\
57398616479989921822111713849329`133.6838303509717*I, 
    -7.4987250932632331232191707635032741758748373718716016697730634824586844\
01297760371144590636677017273340223428012119566542106835514207137996704748217\
1308904`133.02550243028693 + 6.7020846122680226152586457566317011143619064263\
61604038867984401018562516500219419146637026071185505369004967566607966640652\
5827495055555724373204269196068`132.97672490423324*I, 
    6.60802437532117039621735099755577562514968517603496435068697302371898215\
07273551996927906874248849507538737646814551055886515945869214093397238971972\
220749`132.97058663414916 + 14.2883008885901830771441569496451413844062727658\
21964402620926810525462806693225723655058238328136456686121817100143819893244\
5616264138134074735194608822185`133.30549558501468*I, 
    18.0633403490135610758958599520413991760260189378268835761866396369248031\
47500267366709289274112385668486493070958494863312984016625117822390227471788\
3175362`133.40731306280182 - 0.2481806517058012985934464557142859851015314674\
41957495975352782240006133764993271099701112389762601132667188497275668823744\
8346326964203466142949341254158`131.54528291848808*I, 
    15.4834210223478297647194903185126386994483612263680453356708077880265132\
43185190434432679255377806553364690782844054238819919837771399360916535760045\
5005507`133.34038192103816 + 14.230129628333860601201443154624629270283841418\
55161154531747270697314450913633931050160774367580173886238325342043147516406\
03261489831814980034244862765418`133.3037238541084*I, 
    26.3052637481244268432628014598370539448147894527373742211955092312715022\
95392462219738418817003431097117295524268311472222563119930058936513697710516\
3688993`133.57055765841417 + 15.737032067287504436510299869765100301837675351\
62778044277313745585495967984099610771805359362047794374815812176633602559054\
28698648595686299107490456748154`133.34743782761248*I, 
    2.53241542506489779414971431982614564446589016292043519048648197929852305\
15129453440768561641371683510077776119512185852895454686123776298547906815248\
032482`132.55404994799818 - 34.0696358953469696037838277219996822563208946989\
16747070345351562001691781393559657127826308562980869422268441894494372912454\
8237031803010287698655865862186`133.68288249008825*I, 
    -21.526934499449897179916093515619944381280864110922593584736644973856529\
21254252215565204159135348829799626088972147159406453629509451504630950843603\
01635684`133.48349718721138 - 15.57671305863010842914924412806731440062604832\
34369064114724340981791005225116537148595433049719037497830112829865958245867\
879226626859820608805194182286768`133.34299081759335*I, 
    2.31919989718736683843999883846634275412094350815736723742250003062827259\
83549251256308403670126950134792797619285760872084797478731637122163795811166\
095203`132.5158531809262 + 0``132.150514997832*I, 2.6927362081007199887033725\
67578848377089474436396781509541451289011000411051711221827766257529989593797\
4182985756641547706920627216963752393837555944952369`132.58070880799153 + 
     0``132.150514997832*I, 5.98236178334200337431261909966353102130050971725\
49018902032868157045860596328824128008386773146254759587178080470886204635866\
024323795019931231325730135769`132.92738767128125 - 
     15.516630914524954894851845514497036750954375327278952316262307840036638\
45192539267495700846140507638335299474621355487256187245278595657631341189870\
01009213`133.3413124277653*I, -2.38059976844234735177076707609403458993126688\
49669491452120445311107329656060436182881649662385596285688839289849344147758\
54772965241989416590392420691055`132.5272013848507 + 0``132.150514997832*I, 
    -8.6793457601344382266059739991292801711180023963194222293753971648603355\
13141067785408318457037704452423477125374652438324002971176658373945625926096\
2571827`133.08900198758545 + 0``132.150514997832*I, 
    49.8027229096749921367553214858379429559362119044869494166987922214776351\
73842322034566523752249455703841293631847787131496422532580166151257102981331\
2721969`133.847768085819 + 35.43024431473983771315841867776514746228958672140\
68585670711468259670242521497219256504934971492313603885871750656335489148442\
993814787249298504393092500855`133.6998891449204*I, 
    31.7896524085055214456108476362645368188887769867304920325391885951680254\
84738863126563522098927403878866399465577822966192054767006067613686039660725\
8141918`133.65280077714993 - 24.143093386319355885288397553186424979511793436\
46140893431976548152077910710923919169649079295964623174019906354405620234006\
48282595401944144051423048897864`133.53330791208296*I, 
    -8.6505930580001998642663845866344734089733994270722384246191007955321015\
51774189639827572184052627747319377515207344219646429702014047658025163380622\
5098836`133.0875608802087 - 1.54895727510642152370509692827236516807611530157\
61602684987150049099563423184372287708503409083238051974881398320439199079168\
146725431435790931808372819612`132.3405544366103*I, 
    -1.7485736278055366258949282022377318224835127380843926154260297267390838\
21942779954713269375585040715908453721178501757825084873557695892790741734097\
6565296`132.39319892185298 + 0``132.150514997832*I, 
    9.08069835279317127375077698619743124756204373713336124616420992785233984\
01993736970884758901358431124412317174329981388750257166329541485810950921589\
621225`133.10863424713523 + 0``132.150514997832*I, 
    11.4547542396876543388720717888029740875250863838909767790914924013481354\
12876873948925477188615410333338374768349421553547772585054160482754969105258\
2814944`133.20950077372385 - 29.484841559642109084669336505095893473885206948\
06319870192469734386494578124217750046545159606831906274833824365183038397617\
33652279489162921826782567911308`133.62011379621825*I, 
    8.93540344439282393363222122101300401370858768613267183018315260112818444\
49234124353523008842595444921385281165605583948616873244703533852245997935918\
822078`133.10162916404332 + 0``132.150514997832*I, 
    1.96123029064076126881840729195289534401278995702810163755618032207209771\
44165084551984159053056873058264392553167949112376043448236728876002159431811\
180384`132.44304359001197 + 0``132.150514997832*I, 
    -32.535196273407058130365761574304619304018125719048153108263278681511310\
59234968305634828036334962781297957355691584061322175767902447338364508922226\
22459205`133.66286842885577 - 7.517466515416568145907985758752230451800450779\
94636654797231237884440248527667852930606144632119718738800506090355818885489\
28839095372376058313732871642817`133.02658650015798*I, 
    -5.9748035052212816333328170926692246864259342926932129117471723283814184\
90697005761694275887610917507583502817302557683442637438232776581508761779236\
4914662`132.9268386249415 + 0``132.150514997832*I, 
    24.5282648573916289840539171437958843020921611840553552844800309282016090\
80407186055108629199460996514571622858675784657455228386699800960988885637279\
9031934`133.54018182490046 - 20.145702112429852276964194513870582276540789754\
42951071124015383075238680379365641197007178652127684389793765230200865837572\
61944742708358887199793684739863`133.45469740573114*I, 
    1.54064518640883265067110086346828443786034159311076894518694402058019979\
43889647518224150297696348722940297943356055990077634197814600237129228819217\
402562`132.33821762919973 + 0``132.150514997832*I, 
    -2.0736328494339328315497898868781963078881814110463717611122195329003197\
33758004796186330981208585200067503057929745431015250018451545381463921394526\
2691066`132.46724686194867 + 0``132.150514997832*I, 
    0.28999537208977030456190040140158952870738105507599382565733545425911116\
95202711107696997607769682999462074775346475740904549096442428112559726031499\
24479`131.61290606506918 + 0``132.150514997832*I, 8.9019460420697484816273967\
25124754350371430201642762871622181397490689653394726516886836366620981461132\
7203364200575747238456342904990263917144506519307754`133.09999995536978 - 
     8.5794737267429650906188012082388950749618203274535228319665450870330681\
04412514426826055899404632392183267971651285242025610641233076773912892637536\
9955635`133.0839756464521*I, 7.7748391970840406860856641401959932263195402089\
49479809426743876044442829861477742682688908361084757938256893295831778470235\
5802422882173856370942700008353`133.04120641333907 - 
     3.9951805308651544781124155231385063083935228947024055163622720522166385\
22127951174512956878524774087405190284731563909192727929729587681734248611730\
110665`132.75205140646003*I, 6.2691739558140138722761131397752263542837212266\
82681059358837625948869595425725451189365470856498936000034771319322718775239\
3329892479738040943226180338342`132.9477253185566 - 
     1.9748609114286488514226628101342346546696294968177182475674167130089059\
58907082919487070149755351799110138147156434938524810937326848336179019437268\
8487326`132.4460515117053*I}}, 3.952055411429508*^-134}, 
 {{s12 -> 357/50, s15 -> -9/4, s23 -> 13/50, s34 -> -161/100, s45 -> 241/25, 
   p1s -> 137/50}, {{0, 0, 1/2, 0, 2, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 1/4, 0, 0, 
    0, 0, 0, 0, 0, 3/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1, 0, 0, -1/2, 0, -1/2, 0, -1/2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 
    1, 0, 1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, 
    -1/2, -1/2, -1/2, 2, 2, 1, 1, 1, 1, 1, 1}, 
   {0``132., 0``132., -4.0075697441960110997967485960723513150381484298159674\
65886397532808138306546034916877006560100064617492321562506247181462499082798\
1129271260740866492442709`132.75339608700065 + 0``132.150514997832*I, 
    0``132., -0.8680945146008143471059406398081524135358251567776351266642744\
98116832904523561263176901886981459444072542210594081145571633353059458498934\
7505469691258216`132.08908200979997 + 12.566370614359172953850573533118011536\
78867759750042328389977836923126562514483599451213930136846827192859234605312\
92265883753784382023289269014376325139244`133.2497248618541*I, 0``132., 
    -1.9386763397572069462722690529545261293645428585590412939165606548449922\
09036586598774714027663461068401261103594441852851044865158780028716633581777\
6589521`132.43802030789558 + 0``132.150514997832*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266869664599\
163307`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    -4.1823420387496752735473641033137035362431162294164252463322347819779632\
82543386761154469436343362935068897183898714717876664498550382184847606617679\
5992028`132.77193454507673 - 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 
    0.29554155627547513911061966371092290543867722633342933281440440045028865\
84700683990150452588785272958399227342491363549563437178441185476900304496898\
744961`131.62113355375052 - 4.71238898038468985769396507491925432629575409906\
26587314624168884617246094293134979420522380131756019732221297699234599706407\
669143258733475880391121927216`132.8237561295818*I, 0``132., 0``132., 
    0``132., -2.1134486343108711200228845601958783505695106581594990743623979\
04014817185033938443052176903906759385977836724986909389265210280911049286439\
3561173958480413`132.47550669494314 - 1.5707963267948966192313216916397514420\
98584699687552910487472296153908203143104499314017412671058533991074043256641\
1533235469223047752911158626797040642406`132.34663487486216*I, 
    1.07900193209146904326064478863696575773270787253103598837747946503324413\
62792142840010306376884576114323064955310067249594831720913828372353075631546\
733108`132.18353722017562 + 1.57079632679489661923132169163975144209858469968\
75529104874722961539082031431044993140174126710585339910740432566411533235469\
223047752911158626797040642406`132.34663487486216*I, 0``132., 0``132., 
    -1.4894785973551213902552591444436326898688133899283137511539767035301872\
45004436665193172857694658909494122558562385471871592388668599050938352727228\
2096199`132.32354926495518 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 0``132., 0``132., 
    0``132., -7.0170908502930938790436984810947267539990440529406678643767177\
10011511672990323721564315362780319393416378732701260292814971567630221436357\
4622312539126068`132.99667209720897 + 6.2831853071795864769252867665590057683\
94338798750211641949889184615632812572417997256069650684234135964296173026564\
6132941876892191011644634507188162569622`132.94869486619012*I, 
    6.28010561592799614210156993392038618954882915135643970279811154942757640\
13212814419128012869896194216795185053310611020591765380036404180088576611803\
79288`132.94848194539546 + 9.424777960769379715387930149838508652591508198125\
31746292483377692344921885862699588410447602635120394644425953984691994128153\
38286517466951760782243854434`133.12478612524578*I, 
    3.30558224161220526384333592792074542056532635721322877806554614981978998\
69502069389804211517229001281127196445690795193455722559443490943178291700726\
285655`132.6697629645427 - 4.712388980384689857693965074919254326295754099062\
65873146241688846172460942931349794205223801317560197322212976992345997064076\
69143258733475880391121927216`132.8237561295818*I, 0``132., 0``132., 0``132., 
    0``132., 0``132., 0.47887742797575708071747123512948328965482156297289505\
62205240902136106764543625844141848383513418272194468229990644945453808527106\
952092081365740112994835`131.83073936476268 + 0``132.150514997832*I, 
    -0.1673480186099785680399517825220254201333593898801187084183294614013867\
26557832948510719837536478528914306878199082789738300769008898133695843722723\
9851346`131.37413557253686 + 0``132.150514997832*I, 
    -1.0790019320914690432606447886369657577327078725310359883774794650332441\
36279214284001030637688457611432306495531006724959483172091382837235307563154\
6733108`132.18353722017562 - 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 0``132., 
    1.29245089317147129751484603530301741957636190570602752927770710322999480\
60243910658498093517756407122675074023962945685673632434391866858110890545184\
393014`132.2619290488399 + 0``132.150514997832*I, 0.1673480186099785680399517\
82522025420133359389880118708418329461401386726557832948510719837536478528914\
3068781990827897383007690088981336958437227239851346`131.37413557253686 + 
     0``132.150514997832*I, 0.47887742797575708071747123512948328965482156297\
28950562205240902136106764543625844141848383513418272194468229990644945453808\
527106952092081365740112994835`131.83073936476268 + 0``132.150514997832*I, 
    -0.0985138520918250463702065545703076351462257421111431109381348001500962\
19490022799671681752959509098613307578083045451652114572614706182563343483229\
9581654`131.14401229903086 + 1.5707963267948966192313216916397514420985846996\
87552910487472296153908203143104499314017412671058533991074043256641153323546\
9223047752911158626797040642406`132.34663487486216*I, 0``132., 
    -3.3635393703731329172903338227785681651763073557946419967271784091621207\
66352531924975992189630490956402579302738809338756405828440434326673224575344\
0413229`132.67731151331617 - 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 0``132., 0``132., 
    -0.6895271242860563892638317180164269962317733705774411333866421505987889\
79254769543376604743138897858094011965796012080314167215018628178987130269475\
9767686`131.98906635274716 - 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 0``132., 
    4.22689726862174224004576912039175670113902131631899814872479580802963437\
00678768861043538078135187719556734499738187785304205618220985728787122347916\
960826`132.77653669060712 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 0``132., 
    4.22689726862174224004576912039175670113902131631899814872479580802963437\
00678768861043538078135187719556734499738187785304205618220985728787122347916\
960826`132.77653669060712 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    3.87735267951441389254453810590905225872908571711808258783312130968998441\
80731731975494280553269221368025222071888837057020897303175600574332671635553\
179044`132.73905030355957 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    0``132., -2.7421552876188258741410153181430878888433191226439633722374762\
03748766425871656522959721218917291490980998954770505012456446792831293774668\
309072318351847`132.58860704297783 + 3.14159265358979323846264338327950288419\
71693993751058209749445923078164062862089986280348253421170679821480865132823\
066470938446095505822317253594081284811`132.64766487052614*I, 
    0.87083946897023769468914068046058580944417283097233260313556055629285904\
06784374599524912391806186757093525552786303093608379462398723848086029073624\
697657`132.09045310213253 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.87083946897023769468914068046058580944417283097233260313556055629285904\
06784374599524912391806186757093525552786303093608379462398723848086029073624\
697657`132.09045310213253 + 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.3346960372199571360799035650440508402667187797602374168366589228027734\
53115665897021439675072957057828613756398165579476601538017796267393803823166\
8052018`131.67516556820084 + 0``132.150514997832*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266869664599\
163307`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909033042291452294123651266869664599\
163307`131.44504229469484 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -2.1580038641829380865212895772739315154654157450620719767549589300664882\
72558428568002061275376915222864612991062013449918966344182765674470615126309\
3466216`132.4845672158396 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    -0.6186391283848836955661184639830468804246405589559811480184161472373282\
04325999205240681618514040233784770003283755162510754442428726666129404289022\
7296128`131.94195238311477 + 6.2831853071795864769252867665590057683943387987\
50211641949889184615632812572417997256069650684234135964296173026564613294187\
6892191011644634507188162569622`132.94869486619012*I, 
    -2.0159158407999577133928786801386270868728646622945492342085964971767875\
62955748203757736723107289999437104504513730526643188226419514287308451707182\
729809`132.45498739532815 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 0``132., 
    2.69414729593321864513052669269046648464286979627416716305386056355657386\
01212001309331128394845768407453517899424781798032027524048417918852686461875\
045783`132.58093633385977 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 0``132., 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    -0.8109302162163287639560262309286982731439808469249883952280286482882013\
42497828502535504855634626802491937096090774360017364967980344778528342782986\
3840461`132.05949848087653 + 0``132.150514997832*I, 
    -0.4762341789963716278761226658846474328772620671647509783913697254854278\
89382162605514065180561669744663323339692608780540763429962548511133423623715\
4168093`131.82833555903284 + 0``132.150514997832*I, 
    1.34707364796660932256526334634523324232143489813708358152693028177828693\
00606000654665564197422884203726758949712390899016013762024208959435853292017\
147632`132.2799063381958 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830489597\
2247756`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -0.4762341789963716278761226658846474328772620671647509783913697254854278\
89382162605514065180561669744663323339692608780540763429962548511133423623715\
4168093`131.82833555903284 + 0``132.150514997832*I, 
    -1.0079579203999788566964393400693135434364323311472746171042982485883937\
81477874101878868361553644999718552252256865263321594113209757143654830489597\
2247756`132.15395739966416 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    0.81093021621632876395602623092869827314398084692498839522802864828820134\
24978285025355048556346268024919370960907743600173649679803447785283427829863\
840461`132.05949848087653 + 0``132.150514997832*I, 
    2.26592110862245424626489265225844045596605705547921239384610647826333853\
64894939174456560383556217463176756150778962319156833628687452635343547159859\
580038`132.50575978302118 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.96571277635149301813138181032828012274607545709306472954534642901561513\
43865992707072380382563286541574458982549942524123558186311475620725945904592\
651826`132.4440350582465 - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -1.3470736479666093225652633463452332423214348981370835815269302817782869\
30060600065466556419742288420372675894971239089901601376202420895943585329201\
7147632`132.2799063381958 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    0.47623417899637162787612266588464743287726206716475097839136972548542788\
93821626055140651805616697446633233396926087805407634299625485111334236237154\
168093`131.82833555903284 + 0``132.150514997832*I, 
    1.00795792039997885669643934006931354343643233114727461710429824858839378\
14778741018788683615536449997185522522568652633215941132097571436548304895972\
247756`132.15395739966416 - 3.14159265358979323846264338327950288419716939937\
51058209749445923078164062862089986280348253421170679821480865132823066470938\
446095505822317253594081284811`132.64766487052614*I, 
    1.74167893794047538937828136092117161888834566194466520627112111258571808\
13568749199049824783612373514187051105572606187216758924797447696165425036751\
849835`132.3914830977965 + 6.283185307179586476925286766559005768394338798750\
21164194988918461563281257241799725606965068423413596429617302656461329418768\
92191011644634507188162569622`132.94869486619012*I, 
    1.34762352957317520389745514263994107830344269350009276251858191198533320\
33967837212182554665232009569654747982250788121132176020209200393655352354388\
552785`132.2800835830103 + 12.56637061435917295385057353311801153678867759750\
04232838997783692312656251448359945121393013684682719285923460531292265883753\
784382023289269014376325139244`133.2497248618541*I, 
    -1.6218604324326575279120524618573965462879616938499767904560572965764026\
84995657005071009711269253604983874192181548720034729935960689557055065978956\
3159749`132.3605284765405 + 0``132.150514997832*I, 
    0.53614343175028055860923711541653496917745405121209518629890163349008558\
75627715629310515641076616178807387988804647298842364082220761174152085890602\
149211`131.8797959876827 + 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811`132.64766487052614*I, 
    -1.2871643952127003918321488968133457060212429140897393736193983737736292\
31879991108049570036196296547155260435783383140558128397942893289661171119143\
0086666`132.26014901588962 + 0``132.150514997832*I, 
    0.33911572756663046586882400627591969888500256698980896442263203318989314\
85827259635876880581886434206541236427143738265800072629926637522892092629625\
726948`131.68086292986018 + 6.28318530717958647692528676655900576839433879875\
02116419498891846156328125724179972560696506842341359642961730265646132941876\
892191011644634507188162569622`132.94869486619012*I, 
    -1.4841920993963504845725620059539609763136943983120255954956679740738216\
70860036707392933542115314744381875591949474043862357543172305654787742193051\
5206308`132.32200511326863 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I, 
    -1.8188881366163076206524655709980118165804131780722630123323268968765951\
23975702604414373217188271802210489348347639623338959081190101922181856610775\
2857538`132.41032098818513 + 3.1415926535897932384626433832795028841971693993\
75105820974944592307816406286208998628034825342117067982148086513282306647093\
8446095505822317253594081284811`132.64766487052614*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 9.60900300516094806921198832270692486641320892417\
77649053708754234126093153478908042177525622042087369462657138834126833964602\
68448982351847489390635411576`133.1331933270386 - 17.095557200602117405034975\
39477853512233037780456163378295479492332155169046983350848887628849577577031\
47603028625258397790323391223449316526389823144877696`133.38339825828507*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -41.477857459533857030251144110765214358599005745990546824682142857649869\
40423291835738739073770498011648517756974074321719524304786923362559708999820\
36570878`133.7683313126287 - 4.4237753193957940560105568539101474056166858341\
15184372891640147531673105326551164054381496877638347781303254150954401245012\
0075472092660206646307653206135`132.79630805916108*I, 
    0``132.150514997832 + 0``132.150514997832*I, 3.05081069339176472400620639\
11374561342080854707006418361604809278586174889326500206453197713686842890791\
471405222998131882521426179042635269985547568621923`132.63493025779624 - 
     6.5493568197206335121578318842721231033800368343544762448211677743714100\
61008663225824883300303846106965911589619845927045204006480180917989839375685\
7922349`132.96671364998232*I, 14.76365485755590904311220826471426323581008809\
60442031554517372471134738735019422999745535110129258389794405412800654858427\
967351519017401387929242017867017`133.31970888160495 + 
     1.0136736965306834224286028442424599385692931769954330201454631661162662\
55591232276497699704302801028390161073941281416624708040301306426585952210941\
1181164`132.15641317511498*I, 0``132.150514997832 + 0``132.150514997832*I, 
    14.9858901631280978623916177905022273054500089322598325756097128739340206\
64806952537657162548483950261027526569539838557440052520583405087176132261955\
8681008`133.3261975430084 - 6.27343683447156221916430781908732394898177084334\
04923695922435576961561910856984654335573285432905003175278120943236883537124\
841969161510487536913156056947`132.94802052738993*I, 
    11.0801749418118221456557110274699095561750277611993528569442529241160708\
26673925723236186213919023832159603355377321239739136547714817888820036938217\
9762919`133.19506161523375 + 7.5432557091089898691428891962295511863942369712\
41051715381058696119832165174029441370185729841206550263926225239239866819849\
2112056705980007033967038761014`133.02807382796246*I, 
    0``132.150514997832 + 0``132.150514997832*I, 3.53810958145809661826544098\
26560396017200922890175227311924435238577385566886824496149763389738484692748\
255057359637735421037650048272560320041344739470088`132.6992862774757 + 
     0``132.150514997832*I, 0.37509270569215483111178993899474992185331569937\
70365787206943757526589805616797412049475086682268905173045008575424024694270\
731580083999725458314217444152`131.72465361647897 + 0``132.150514997832*I, 
    6.65864306062986620805311536760473877238483933427394814080309661645115956\
00473705292772415881615015785229952433107438004607925122499133708741060226254\
638959`132.9739007328096 + 4.272763546409921673712835691419088069968570126866\
66516854138359125398543837547181723043565964863916303132090114835622438011584\
84452478626061609078488872951`132.7812238575739*I, 
    -1.4747365400430041886777743196976619767209590155128572473977527425457595\
11329036974279727740001845713886914397394401491601816911090173802570975468125\
7529816`132.31922943887474 - 5.9843086304517052301185474529589209896139829835\
93136001179400569462739654910927753745001081927018513113023965055961853296356\
4300297795619127465116667629688`132.9275289812589*I, 
    -1.4225889391590822687673613112676812373248525725527707911164016934829292\
18269806669328196965317990956562224841258021369648633076542927356966019499699\
33573`132.30359442550267 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -13.916781139664685183045653578791910672916603443139644591192300823628568\
33898940541324606152366664781685256561391750741760524279424592237692552706299\
42986637`133.29405379525198 - 8.082903547040971869673595564129996620388974725\
20021026481240987963606122216594107538346406382638811719162767420048768469405\
75990343449987062314450662103787`133.0580823942431*I, 
    0``132.150514997832 + 0``132.150514997832*I, 5.97971960198952680278632845\
33735796961298294533715962200629145576055375025459299300397123476040705726306\
111533597798697520925596199468768409890190082465681`132.927195817579 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -4.8360128793484079040936360034846585471322663034717154749793689794538880\
97830471159406794409861277106575773245294127855476630583598713694192345837608\
3346523`132.83500244664242 - 32.049352061573450894241855470181830638296133738\
24270833203533019151813463466737700427255155385011667307521403536799709551502\
03445996261993008367077927513324`133.6563342516891*I, 
    -21.280705904592363189648713334447487713304433667964581668532738251537180\
43950219524560569776057326224895044694083677177501367802909142746115023658394\
81938839`133.47850102772307 + 40.14614958685961767593889489859168912736758932\
94046483792416962318039004666125643947799378798177770360811981610148401174095\
120114975760820359161696803617729`133.7541588963043*I, 
    4.60977977382853134363946986370994980073999650453364038593266136205523536\
80763747048195153002046549440295007237353162844740046409382146857700132905565\
478057`132.81419517586903 + 9.45969876831660044082691710260738783719425485849\
24411910796356236423196949138072983233731700468542744728081509809758343726093\
787399879262006641742100393911`133.12639230491658*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -2.1136935307282989341956703449928654549887624476217597085749146315760200\
51974344273253897516942884129216723888000541416439395666938974122568758376714\
5364121`132.47555701601524 + 0.9416578236864949161591570897996005386118669430\
88533914929805372303676273419795043918523479885224749841181409662474845976163\
5314558686910232158994409632506`132.12440811688668*I, 
    -0.7026565413846479942744516694779991620752214742661502142560956734626037\
13404471251016375684057414798617566938351517648768035327820689220044300120030\
8569317`131.9972580915137 + 0``132.150514997832*I, 
    -2.6352857725471199153787653195141468254983425913164866492127295121254004\
64616614527119625626939423947375512764334659166327410300734641460334048395165\
4857609`132.5713427151835 + 3.00887561939722755193443725722859129902043389470\
35103424326158100147649794187071774328500186235414983943593654614357465602928\
997201208660857643115507921797`132.6289192331208*I, 
    0.52313540045853764792860020192641450688919497861599427555563268726559876\
19737427916261198586478614834227841992584721899407112034314830669777266199925\
607344`131.8691291074668 + 0``132.150514997832*I, 6.3495980160203288029110644\
88324990380993642393860615517514353414189835469859971035734045831566195971647\
9614615477831179510947948697220942721558353095111885`132.953261229431 - 
     3.8884155496338906145490469440283301537190184776390147730140634244375222\
04727076332174021361627365459221704970720886469766289359121192040048067311979\
0423917`132.74028766902174*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -4.0934269653666898929300166539873116653131798423891849360341107761727205\
43415035549461681778347069983802895758361614417740337254252980332921233724736\
607296`132.7626020439754 + 2.489002588607572616847276421613177720580789180853\
20934258683687086638007385266160437196895940380051655880435482207540553614734\
74672632119696575786319356043`132.5465403461149*I, 
    -0.3002497225793337433527676602034653589020148184795122470544110606139507\
03540694051522741517728569700681108365774693632417841025064168316003463194001\
4715227`131.6279976126336 + 0``132.150514997832*I, 
    -1.9326292311624719211043136500361476634231211170503364349566338386627967\
51212143276103249942882009148757945825983141517559374972913952240264666179734\
5214991`132.4366635418217 + 3.00887561939722755193443725722859129902043389470\
35103424326158100147649794187071774328500186235414983943593654614357465602928\
997201208660874683212101258402`132.6289192331208*I, 
    -0.5808510189158874517965842536597185072468914220647606174772809121656152\
77403643359980415203725905536647115627890872663430837427237432535572570403060\
9254968`131.91457975335553 - 2.3908341591295677354786544142247304539485685648\
95031757015149114077869467259673440545103814731865478761856075332487471933783\
161638666197984529797003098716`132.5290644500361*I, 
    0``132.150514997832 + 0``132.150514997832*I, 15.4041007778746024959173066\
69503391745637132428473458553897553125671261846938673458286536098410542749067\
9471813532929916458512514284940939215406367271229453`133.33815134906624 - 
     22.164364532035783694477094450665891156087823358055443292365426801291525\
47411536122329108426050446029934704793607170186136542321223683507817906970074\
99885585`133.4961702821167*I, 0.253861155536272004934006000565472968313188544\
64086482709590409814827386852742214097076450793851476161866233895169617049911\
59107538433809250639383417540812`131.555111250392 - 
     0.3043179381396919201609781099548785507679602201781403808882190469688894\
86044718272457618563671613316556584630895440373669357700070084123914852702500\
9817566`131.6338425506025*I, 0``132.150514997832 + 0``132.150514997832*I, 
    12.7366979369211275428066290511821793518968150639383941929521761200768663\
16074071813128471187060853349696004390926511474091581320211738400509554525670\
2965892`133.25557184705164 - 4.3324266962159421169909372033319318751130523155\
30603928958093006726011763749230030989630923456253635976420777806982424263561\
0226073448787713920038343177622`132.78724622110525*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -17.001650886823442133938653062017917939942113773736343725940323039256219\
79537794185144704107718889379121900303715135448586509773541062740207910157976\
58038357`133.38100609192952 + 7.584008980148980045024082771614517296605624145\
95216923849202994716464806286916327264589992774351309999060618788317455299478\
9704967442886861907609657362153`133.03041383640607*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -18.846966910132911613910372196600264406032114347244257081103669387914025\
69614286243755122242335421450982654929658607246255495055701852899775176787666\
44324305`133.42575646589205 + 2.344214414724053097276676963786972194169842775\
37502119549404749923936741331849495084808474387879163648752642178065559004576\
95984060796538912321640203947578`132.52051232995314*I, 
    -6.9731165239129247513918884879778755933594010936412707113136670427315537\
95212082973962580826580437247496449016480897592907856115251700114667730560811\
8029465`132.99394192035365 + 7.4670077658227178505418292648395331617423675425\
59628027760510612599140221557984813115906878211401549676413064466226216608442\
0424017896358940115679840698572`133.0236616008346*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132., 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -4.7433904823796489405783100432391454455946562001\
22081272783165187452256948123539511560105209209758830600994822242341498348485\
1782672972448883039368703494375`132.82660387567012 - 
     8.6147349065857098781398850312483443361251759585220152371969120242877783\
05548817904041557270978626754310211157661211405121362475320395040144770122135\
7530764`133.08575691567196*I, -8.45850589130102947130165860965818696496838776\
70597595509496005193198111195382223693089764602274569326369714746593337189032\
840819633401437910975029157500184`133.07780865395978 + 
     9.8589330909708522279498266018432233366867768907793680891594045407568993\
99016252016302996270483655908060116343282172092697861365498415016420894195249\
081944`133.1443449170557*I, -7.4817479359231970714309403932108008452313063938\
56453917475308951750784343163396910938114140621838990046203834796004160250416\
2253346719343507975675249162478`133.024518070328 + 2.735822878172935447884106\
61441647715702726163402515221630181134822426620262599360666813412684848494487\
46737578547034377965141960253144013985292382520628273`132.58760297482667*I, 
    0.74681501793589713043296692305017000827489623065443027739579743664714804\
58388246803086938427346532552204953689667029142005818632960273436616415551062\
57696`132.02372804055992 - 1.051478611715833343376118205430354083778813758797\
75655980171509349026500773729444402006432227650409201274786933633477494876375\
92927968399377114875639427386`132.17231544089498*I, 
    10.5529839355466902964466142667246346030056878747107111216115430314779139\
66024068730997285499594166953723390491986490446392613794320646311727348042757\
9995873`133.17389027486016 + 8.0975607208058795708300961055053483538401265950\
26595279448087872820592277417940655945217336625445008930868779429502319123239\
9471900798000664683951348728011`133.05886921115047*I, 
    11.7217117191695005602799695774268428720173519026226170856320406268125693\
15766453259354717956973643148666952994292815645542130960109730287784021270906\
4006344`133.21950603407964 + 8.4018786589455714909910742154602269046080868152\
04735660336306919789481763462658928402835900297058325487453410324942692792597\
6472601639239759684675075358204`133.07489140294032*I, 
    17.1224776970259249051121882564190044633839108916712965305215416938899095\
41141047019934802614946003939446389372693953671659469418904492543638352145314\
5641793`133.38408160702173 - 4.2364657806318777867902319020560576242583987372\
87465954273371734490026418886136168563139619031070780846606633022703003660395\
1416785979845045417534283974247`132.77751870064552*I, 
    -21.621910018804168599226444879549967430371189668423432508005364524739722\
44971050227562787000713241162720311948497851021301525476005385074386800751959\
05152655`133.48540905349867 - 3.887024281914287098439668013246395575399634007\
07629275825962020379910956309228936592608296172787524875858135919082657677468\
18770926254611113581392253899915`132.7401322514729*I, 
    -16.389641510325833663777017427457996272313075075152403677501457627432805\
57465153058368165723094844457332273766697912181706076508496423829655260614225\
32083678`133.3650844522085 - 12.666372791424876654638594118166691830220174581\
49937921661778099647803466985112856139670359540760753763182318275820855066204\
14424071810799166885130398291905`133.25316726368627*I, 
    -5.9797196019895268027863284533735796961298294533715962200629145576055375\
02545929930039712347604070572630611153359779869752092559619946876846025314369\
9067002`132.927195817579 + 0``132.150514997832*I, 
    -26.263644751045008550437796941441315977704175137976047842065907126888573\
41848512214932071934777068914739836981509995635097064100228121149618444194242\
78836756`133.5698699932118 + 16.927826705185212665497007120588265875502642146\
16083506982900382893887546134137853927593774644602303369209792622229838335384\
92871024136220515369981860964256`133.37911620221786*I, 
    -5.9797196019895268027863284533735796961298294533715962200629145576055375\
02545929930039712347604070572630611153359779869752092559619946876843168964367\
8752583`132.927195817579 + 0``132.150514997832*I, 0.1428717714429293546781504\
25642449184367518226353166337955549737804623355347781995331089405467625131108\
4527224177762365770822179620501823512510300146031868`131.30546142733954 + 
     0``132.150514997832*I, 1.82843639636090138490223932078168457377769230483\
43887522345891643135075361662392999310483115500405634759307410875075757607114\
959142682503276110283694516752`132.41259485548395 + 
     0.3435411266624125518252048361187363151566420589011939944431875327971966\
60608268302644963074984140299201319510834688126072172962654411365459937247081\
8283146`131.68649373344414*I, 2.292200753857738286404068242782186312448701262\
47124611484186548166296383962403727769160191111127906721755104542822833492311\
19960505439063785544773492365417`132.51076764885622 + 
     2.5022964353900079341116993379799306391515648702390995230569012912261435\
43855726756015308226582826478529220021977295896627125538470446807959615471760\
8190243`132.54885375507916*I, -0.95940974813951740745905398762903198340113395\
59748848573430656630161758536142883890449097980433186131583813015777518352495\
153840892752691565863353319606905`132.13251912465907 + 0``132.150514997832*I, 
    -8.2644477740493232571050865537003268330525992562983768792281366962778541\
31375004809689981612109538782283012148953581454250156154432648978335033028006\
3289611`133.0677288373855 + 1.34080313979468955268278357286738675809180581632\
62016620569087219368045342804308600031067295878405536606063776836805367755774\
74078106196001785347560866404`132.27788001611842*I, 
    -10.887354262856319291452320749194914299174638024425743610089652141181934\
24676140882808065494490898140453795014478540901547424322758569594288869833089\
68522021`133.1874373524598 - 6.3331863957124383273192970590833459151100872907\
49689608308890498239017334925564280698351797703803768815911591379104275331020\
7212035905399602400900561581467`132.95213726802228*I, 
    1.06814363716928280628724441161928742363733665574861701101240919750717215\
77000905049684492175941862300740433012448306150638184815274167492022999740208\
512652`132.179144655614 + 5.3181493721992825209986165898322871616604179333137\
61753997813759297983494085397575282238087780971810656925079364028715368108523\
7497329080060550375978191862`132.87627552913722*I, 
    -7.2177599944888721647726531614923859931519978996473135383169661839123936\
29707987364027135565292238266430385286709050681531542640819095834765855161618\
9078128`133.00891743460204 - 8.2165020430854281596376112386825469923338211769\
26757438168501242846369881765154368535398757474253268498274410704053967283347\
7841153279219924931302392633776`133.06520196540762*I, 
    0.16485921785145149962566271731092013835182274452723195494113065090943681\
11730319263198879096892487288725605282685866607127238137106256880333970171829\
438505`131.36762823290292 + 0``132.150514997832*I, 
    5.55767296401265974193154845429295990091880431122983345669967028681115523\
72962078755577899188654302990563757845354759429131877490408706131784400692768\
746179`132.89540798537888 + 14.2372022169246843192994797310355100485535541120\
13917372082944830554651285678933751781413922431211881523720867920680494158828\
6991402120720640105165440384842`133.3039396513793*I, 
    6.82804471540197702811583749921143784508311421583644233188327157297750310\
89772539161946162062480326240984544510593480706543837615074785131991810967094\
785011`132.98481135438553 + 12.3509376345068934311881715735405285131509550801\
56710293174122118268547293762978635564051834950886765604630322301975768451606\
5206438322721422797721576159`133.24221492660462*I, 
    8.87746402146740333639198761777569147608007743352522157561839784884321905\
62144315452861071303430620874715009126519644236680427842002819998510366979366\
252926`133.09880391870317 - 8.46391335259260633274850356029413293775132107308\
04175349145019144694377306706892696379688732230115168460489631111491916769246\
435512068110290474132921337094`133.07808620655388*I, 
    0.59566804017976508687523683525701050669153075999842392025903524801251400\
20788896662701729966712239757561024254128052460145341572282400812331284899957\
26466`131.9255192970312 + 0``132.150514997832*I, 9.67609226521642172403127336\
01500971022694766503820715898705736851355644553123346857274424296910822902264\
203098421516276392820921946304518921279620089146386`133.1362149987045 + 
     6.3331863957124383273192970590833459151100872907496896083088904982390173\
34925564280698351797703803768815911591379104275331020721203590539960153092950\
1444343`132.95213726802228*I, -11.0889260807524313063660847290736965741841071\
39181791708973878325634883361677420971621874811195540950237956381836987231444\
3122217962746271257832094850961078`133.19540448629073 + 
     6.1587280096706959994186229010704269443678073858526924214899977620429257\
26468523818626194403665250488151986537378783127737374317359451533726091797044\
8171567`132.9400060224276*I, -41.00207837037205708772627032368421702305083228\
05793614937490078607788322335135702442166056220767317293290686573521630970018\
026006844443313825717044112845711`133.7633208692324 + 
     9.1544506139484944880132954963804630107110067176548700813044582720162941\
43655964359249417590112712462513905242478805184631208807175242632824330902195\
5499882`133.11214728393668*I, -0.32971843570290299925132543462184027670364548\
90544639098822613018188736223460638526397758193784974577451210565371733214254\
476274212513760925014560973177662`131.6686582285669 + 0``132.150514997832*I, 
    -6.4360113776884218722028472329186422592749069514639881269935475319643465\
95208765509758933300559498218807081407866073878489444658518380728042678537579\
1039722`132.95913180101272 + 1.6843442664571021045079884089861230732484478752\
27395656500096254734001194888699162648069804571980852861925888518368662847750\
4367325175614653634749263090231`132.37694586037685*I, 
    -0.8165379766965880527809035619865827990336157296217185193875159252115524\
98266506393713820392575693482049928579159975598672433166127225086836349569729\
8323517`132.06249138615297 + 0``132.150514997832*I, 
    -21.326643130685421107107407184449656125008625106564225759783682377160689\
49656832636650118828935956686036055374103953908401570304362272489635759556019\
90545471`133.4794374995754 + 2.1307269568801680054292065012107870226412337823\
30727926605611416230420395745124988939617075519207748030137371732044916345903\
9223476162710754971063413966471`132.4790427982183*I, 
    -5.4783231734376325876736958918491885617329112933418692925777852480177402\
00562906406964688644018681971509725568487747351107902987814266322967697500335\
3573123`132.8891626461042 - 4.66272699597958688214979369527226226940344254788\
99013553098848581299613301721331685000262086149226979563065193904232957074584\
863520842740858181013706037993`132.81915498596277*I, 
    -4.9255592406311338783685849187101996807032966371760674234751007022494297\
90083950086335533654180959199212834241280822346608430644768551928418310088252\
9613505`132.84297054461118 - 5.7142056076954202255259119007026163531822563066\
87657915111599951620226337909427612520090530891426789969054388726758070656222\
2456448811140249936835814914523`132.90747086087927*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 74.6718769598279163471091590861184550294210114121\
50561936062016242186616556098771813392699860716554322450367044028748936208255\
7728002751484210662812951038417`134.02367206576733 + 
     47.550462335388636553367311458901004433408834630477069351812523782633761\
09998292035711119789123634454941285465293805542761293888607858857248376594528\
01157803`133.82766974179168*I, 0``132.150514997832 + 0``132.150514997832*I, 
    1.60598596433587828443334812832706340216035902487993772866188812889700488\
90773452291819947522052209687925341470204467066045366334654214870008799096697\
860377`132.35625674323413 - 98.1757767418345908383766183933078518254455880813\
23040164371261630144239538281153244330519410114034357409758053498663757571966\
9502246631537659018553028309655`134.1425193438158*I, 
    0.00853890127562883050879580002411172164589115288325442698111225964140454\
60907898897220714073325833943381693461142157818020338947041722244374039925324\
912292`130.08191699022714 - 0.01416887873431372201982599958595451344283791499\
37565843870907703099476960385662251521222106051635622808788565355290115716325\
966400070178580669353851970093`130.30185048119395*I, 
    24.4948192028013881941692468243807975015095814274393933483394186556068073\
43746826864721382578178547306665691875099549908775298375148380586478775057427\
9442772`133.53958923609196 + 18.455448162834540582501625458623532266006047703\
27369848348523696879266703512030927015587889895179609516562202874118881615193\
88691236033019502979286818110032`133.4166395936808*I, 
    -3.5287094792901729969730404122685571519505057016508122237825118763554430\
65301016069053920950203983375369306735186076041929943234326104767331660555246\
5675606`132.69813090194575 + 46.773273065080646887701558728857023813046089642\
10551281546919006061047041141603084076393145932153450286625495095002218034751\
81389141591533860643643596774512`133.82051275953796*I, 
    0``132.150514997832 + 0``132.150514997832*I, 16.1109846476698325127773425\
28544909125903664680923785347555507396704674019349817554891992319757419351141\
0802516072327879204700514193795852487355629630569132`133.3576370816393 + 
     37.562354037153454717071792851952923958291511314672038531103743766091453\
74105511129071354804373107422473703990507533382230716588301869446646832659470\
34171474`133.72526779956533*I, -16.550316443268234261616715022679994733178985\
68566794563406810316600257307166619906271491661123311788927035631470772859706\
25490490873526683749396318358219557`133.36932129976557 + 
     21.751328197849656167369552494408971457353380717161764038273328912962625\
41134458110079613524546795813277438533474794735082050300384368430358440878090\
90864892`133.48800077918634*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -7.3371393751683861600072357898530205017505426051474535852880364231802127\
46992038496554358258659575473669083006841687304623682539828999106307244240666\
9240363`133.01604176677614 + 6.5058937036182753822379777691291174757245900661\
65116426706119274054786325927964216351912911263025980879526676656310619668724\
7476478717158747389954693858487`132.96382196112626*I, 
    0.09583289741313218446689287718112695865181196053364805787794756199876067\
87272828833014155211721438757969320627976801095194500414538652089744595215401\
542657`131.13202961664405 + 0.18176926995448521057599653063836786381090150364\
86897947569968838309438416223479445313231416018823175878372334087062055344079\
625996220183793789872621615806`131.4100354607814*I, 
    -40.876559522184913220738482177651454135371096568752703189877618088061750\
13587260325845800393469820435397801985552652226986464439662636430636878245570\
99870402`133.76198933301617 - 4.336001061006641089789385359806798801224680306\
56604696005990045644652746843427947650083398884073983386972179407551268972558\
84325855996180936954007907113247`132.78760437763293*I, 
    12.8738643515196074320169417067469975838939058004744581303493686828895598\
17138089196763829263997002511817988633821765469413818532413164137161031647345\
1539776`133.26022392660374 - 1.0266931049277656813556080236895321471793980915\
49730959088785823351857677260251771725538073227156568074054061485725932427678\
2898843878531256531373799828035`132.16195564322615*I, 
    9.13878435835899954414129463395687267000908680488749835387078408482162192\
84981841693099136812109033563519792062548866106968935071770921711226047382828\
572512`133.11140342752986 + 1.57667711971515918144483926395005047232123238939\
64782169986283033191371675772589563089156254373898409600223771468539389602786\
99468398251915366740339685557`132.34825776314372*I, 
    0.01707780255125766101759160004822344329178230576650885396222451928280909\
21815797794441428146651667886763386922284315636040677894083444488929726911471\
84786`130.38294698589112 - 0.028337757468627444039651999171909026885675829987\
51316877418154061989539207713245030424442121032712456175771307105802314326519\
32800140357202524188630371085`130.60288047685793*I, 
    30.2793377870597332194327720628806091930974109059728779541810597458247109\
97698244127005919832119303705946855446658937825016190883141824856843669690388\
3999472`133.63166137068873 - 42.355545071000565143655665047579851839816535107\
79242832718431767309238810403856350302733882791998482396445088567438654403727\
43213686046019230587542657529547`133.77742527285514*I, 
    0.01707780255125766101759160004822344329178230576650885396222451928280909\
21815797794441428146651667886763386922284315636040677894083444489041926682692\
673328`130.38294698589112 - 0.02833775746862744403965199917190902688567582998\
75131687741815406198953920771324503042444212103271245617577130710580231432651\
932800140357183218022930930543`130.60288047685793*I, 
    -1.5264046530444969114856774992779825933053833000373095714124883123322474\
66910729413884981411404838584161232792421135495975086557365374770953487983624\
6526067`132.33418467908382 + 30.986607624100846103577055517992466672335387127\
69820825290522785773502012469479254386668422911464648699263099867559406426748\
81356373550369958183352885948652`133.6416890306451*I, 
    0.00853890127562883050879580002411172164589115288325442698111225964140454\
60907898897220714073325833943381693461142157818020338947041722244092632962762\
310407`130.08191699022714 - 0.01416887873431372201982599958595451344283791499\
37565843870907703099476960385662251521222106051635622808788565355290115716325\
966400070179306980593931671087`130.30185048119395*I, 
    78.6781482093515741636433075578783512973681299552132374972446640158198089\
32708493717546598369824429834381231963455687090447135582005759300589384093738\
9740279`134.0463691275246 - 4.26630706134939159593691133006574500995129939034\
19833517660195869703698855193467525339919536957611051312867985215926419712306\
06080953749401029941597853237`132.78056710779455*I, 
    -116.32355978407982560664011329639885734125036787578282057253310075523956\
83947164843472735373023956579585399884648330809590546236976983860260494992555\
864688751`134.21618268201863 - 3.95735892312716416593036630058888109248808486\
66696243547596268740332220435145011363375756033072627914054679112502663644393\
558817295848743580014102382789905`132.74792043937032*I, 
    -10.274814215678475046147519342971927238459695258339700207889122733064130\
38688863608356339835006972444892764307614036702783878940988198671892367099719\
13686549`133.16228897574408 - 16.39746225862381989251646247657014000769968066\
89868860386827824640352545257305459663451610549342898152570333525160617236401\
321225379230104323058581175514444`133.36529163780915*I, 
    0.00853890127562883050879580002411172164589115288325442698111225964140454\
60907898897220714073325833943381693461142157818020338947041722244766227528669\
948943`130.08191699022714 - 0.01416887873431372201982599958595451344283791499\
37565843870907703099476960385662251521222106051635622808788565355290115716325\
966400070178020236342007643812`130.30185048119395*I, 
    -15.450079961637578063266768050334173354235884491297242785958995736567612\
96435955237029166692923334907882954337761502859055372333674801602858924567032\
98339619`133.3394457292827 - 6.9984913519365078850243791692838124743197590478\
29094512383420825865696669181328047757290700435048934133475347630494707167836\
6027235118027973389042203672212`132.99551942811144*I, 
    -18.045208643903581678275137815343989071989067990578001997011564662308479\
91341553318283885369216494892502389816982838743364601466403823930883315928927\
16214336`133.40687690569453 - 6.470354033868942862926037916765151919641494845\
04181316178834332125875310343062389346860874097979993401317978237876848429639\
84717666892413340728732988514594`132.96144304214044*I, 
    5.92145299822318376291512771044291363543954203148731948224260437156880830\
83330235730438789620567026314041817244977308030153635342392188624331475157729\
448715`132.92294328423122 - 10.0264082410560455680326426151321331496715443511\
05952140969803542719143807705170694075436711034851215000408600507877922646364\
7631011586356058808358745782028`133.15166038145517*I, 
    2.53850990330580905087689266655023647992348113936806666465489960588351543\
82483917846879040268850942713853638657312391778459192401653484899467577565244\
855802`132.55509385985772 - 4.41492125682164532574803074811733681156784139851\
52441796088126677118390631597432529877116044320173321391778691651872608048073\
927629559561686777320082649178`132.7954379598718*I, 
    -16.916379586704516435818345432136095931842839384268780484584667303791752\
72189686122332295335728701397763590359039063582935236559328754116730370917488\
89049672`133.37882241955168 - 16.55798884628746950505801145636381449891082172\
11102470489737010797918524054357662726516843447881097589906252142318195950877\
410016193595622849723813670947496`133.36952258354162*I, 
    -0.2500907110267393332446376922656994397173325694697245753019767549014129\
60647776326744320774754165219949998401118154692565152896889111969910714394130\
819917`131.5486125591157 + 3.297594699475337485444363270493270594057008146068\
40472508830462194660201430806792886914648727570876424753289301263912436916749\
00978214175999201526404066119`132.66871227418656*I, 
    13.9878710751432597654101648625447458175924088369671381038219009868684620\
54359687056937043243156233517154583806066382623453979040023014721673600861457\
6910437`133.29626661863736 + 5.5554458069643548469231301052548076501631620552\
65064573310861618489326518685595009685219842256790907789132235830367494870638\
4965310572659596663302228871438`132.8952339132666*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -6.1781185745217440806973152303803926954787546542058635252626925302781688\
69855637230057483295160513814173504780201394987225708699051677919493369382783\
9550114`132.94137123714322 - 11.021204215276440919908268196940356263313517156\
38942781002027353065016324795506324158525415199006525186700084143909784134792\
9389316282223655258683913872537`133.19274404747273*I, 
    0.96929962611805948945389201815066322363271705248876364475321554024663867\
76290393202791288989133423239482839882433536567671446995380993694939428419626\
695594`132.13697304305163 - 0.35963576602189017904057894314385196891034600239\
45125834032606645093822255011685783330424333344681282744811753379989419384866\
789138670515786380751433318243`131.70637787392306*I, 
    -3.9541815092756402858509485882690088394562915366920072204755365914522431\
41902439731657383562755698943890293766810591996346148557512466723336508253064\
203115`132.74757159873974 - 8.55928116655523144108477826846092818819296716453\
18349337559200094221255459140459198688172855427037562540219705975857950612489\
395315670704436937840557843537`133.08295229072093*I, 
    4.55671239848374536893543883499340270450498573686396233647035865882684305\
42421734161894150313180934138545481647135332944450236736525302184462976976878\
784891`132.80916661634353 + 5.12426753356626181612132259053423955864268325652\
55781378926162634540199091893817764543492624653062827896515545716813875123954\
514957744144515715861546620613`132.860146793635*I, 
    -4.6863103611613083349742576852219673814272077540291312721432476764425274\
09500829106673480023354373404594583005762066080835251732889155027051399893363\
2303085`132.82134604514806 - 3.4331189894649800872408130192987228403155502677\
04221663275244141586400901905666827653110379991037477289824990010946482578470\
8701639951610527047928012386801`132.6862038538568*I, 
    89.9539574895334907270395331482094040195775396547410347593163745482362606\
65130443881354939389151752715655130047670013668251124341284711755119489588543\
6796683`134.10453527255146 + 15.460886856179987985642651011711677519040139396\
62196067624410157287516646302146582168947368338957251819177959658345316052520\
71001621843175351456668753586648`133.33974939981394*I, 
    0.63834312261311126818322918017834734854371254939366802970595221724570539\
33026968584544518275640701109426822581277582002946577101018143769059565168163\
055313`131.95556918156984 + 1.29085463379456833012105065872043465248591748952\
59313584266897784752197557094253112843748637132812618053016193708600523834377\
255908451391174399056577163928`132.26139233591914*I, 
    2.69057199161815884873632916657868252391648613000578047816380106232965087\
14975401877804375512482823473856333970936974663743726195833921855130642347467\
88232`132.58035961478475 + 0``132.150514997832*I, 33.229977962800874901494830\
31837420174256814265736012441404919450974907194733121677574014418733554746760\
17748425783442114047469907170586807915465831075860841`133.67204505109876 + 
     38.685331098847619871020438743170384726709754439239976039669806339143590\
11661057161517521413739411038546223972088013509216240367455928645826049293523\
34504531`133.73806131606807*I, -6.8741011723088378979794598350605011617963769\
12245261785920382718937388832840005032231275008665776674365450902447383275621\
0125326504540328341314848181417367`132.98773091758144 + 
     6.5584979608647853577809022144184120199236500019238399451305197937415853\
49742714439916608883092745034387276684114205562388035668847775411935896711438\
3167668`132.9673193856831*I, -33.33852984860083792209265659465588374805253998\
94312959001871639730423001069683908801418317692710967572661033252717833640591\
931144590856884048982557390396118`133.67346144237266 - 
     70.208765547331551446903734546819955052046351910773319869533580692230962\
15595968520144624791547860047514044409187789036597731814376081287743133146398\
9696346`133.99690633490746*I, -7.73743997146463364917344311561482210140267819\
07682317144639415461423965629069642401566873104006882737103129412211275833624\
901113837934954337676114054763935`133.0391122905338 + 
     7.0011184680471189268377661402415376223841674135218665581825126715412023\
86965627105245946530034881003642346965636758127844795573554408855998219678666\
9075025`132.99568242437465*I, -7.82732530798136281338795363157239730935559879\
41905330047260357360598815471587525531182254660167495613037292269196652402105\
817552373883441616955021041383719`133.04412838154653 - 
     75.061139546569427446744507916497866545364057042010473021527791871918468\
84444964591132262635049851262902718874131423266601457320144428343873271699292\
89154004`134.0259301512348*I, -22.3264663611328959667339653958603742875623727\
07339991265527064152588889330072114981055468616977917329162295051363750150986\
1105236179423551977567024931002452`133.4993349899899 - 
     21.542640656787754800525868782361766439059437441760094264782662803953673\
56377388943392853096534411254178359319104592676772712414418408162299051802739\
57559345`133.48381393506605*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    9.83907099608952246787790498186958049061040368056007004629290750040633448\
13000559982978672636317002461009773159848866149340172225435817762782113150466\
759411`133.1434690921659 - 5.144054734726640736093510096151664388251349742609\
12290375282459507454220775454074116708396427897080616246541348284031058219455\
1946508801533276178427033785`132.86182057883357*I, 
    -41.871318730090994613720335091294546647069305861292917911699659579531120\
54824167045985915416624569079394503027865214580456597538776653992480526917228\
75618357`133.77243163696977 - 9.121150954657076515016988348240913710277114524\
48054510904324487668108643587265452635439004608561168336863456189501796136208\
70187553807020705373617513150185`133.11056464117337*I, 
    -16.262816105009425089747871453711797757160542109231277678748702183754354\
16330101388222948076117637143588795486577948973246995033182940507295763318631\
73094936`133.36171074898976 - 12.75439741522019722208249018639920060068250889\
37064617815224884791839498399484965834245508109795504134260492619299983140367\
405069533333065804207878131244115`133.25617494290822*I, 
    2.13536440724781584028827711357348411661449041347820848641393103209322751\
16974804325968972463516990171112585977447411676958873053293165123011221570774\
795719`132.47998699735805 + 1.98655280791605391885236252287735246001801792141\
88762731309197697573420002508097252235915037910284795375125235525005393610888\
344378170809210638132023840054`132.44861511209209*I, 
    -29.192115177700174792618971893859005989947189678766948402855615551447117\
61680661470596152717373993995553691105978431528501038107245567659159654264575\
6634574`133.61578056170396 + 19.681086526715036045918651470942413370907117142\
17368278239636872269483672292545839349302769223400187026920539013260998874069\
65690947135110130721099624421387`133.44456406852953*I, 
    -32.888522295413843552534706086102406464100733413217182410927462375797385\
07681587875202011199588813516361691890974579757358363093441388424708060776694\
91235959`133.66755935859453 + 20.47489226982325671302035457907795210249934281\
42824338793811396111483602271380028714609572497290970339324854335403806913052\
145439584433974530202282080415638`133.4617366231976*I, 
    1.92381452460702184531547386352142067300184910005739957481826496056620046\
30694880117349769179744852906013884267745575430526208794009969429636573289916\
697719`132.4346781971229 + 48.74449970974054170674318959259553345313505464006\
65702255463229950687855538270830906556714154980632927477644354743127549343526\
005492613342138894504515945149`133.83844061519014*I, 
    6.53066097427242696098090113019946318061842542110984502618482761908838497\
40024445004793592967253511030293123168386443395600419434912924958702484560790\
839075`132.96547213668012 - 53.1710628625099280297461314350707005948745221056\
45010247197257338143369568116275278526915630212279497609543009469581209931757\
3346187250888134199932493821492`133.8761903395588*I, 
    47.8720671704002279070491054693788669736560576473186814951494698863019917\
04145475544825426804131213803087067053870851022698280154302400110367924284883\
6829934`133.83059717904936 - 20.295750246820404367740746323140500458042893818\
89105932581541135508887891565771658410379156244728106851826914132600873361657\
95739386785462734614066441488999`133.45792010778595*I, 
    -4.9140005246491698871778995971917967694941015630884225210343122083402074\
31787467404229807621119785447479605578678111520534956265561511950407270444663\
4311579`132.84195019634404 - 37.571686344274359551472122721587248408749687521\
66898298390968192521785095744588153743726654001283602591406070938311967729111\
17040896614738814189195882123133`133.7253756859371*I, 
    -46.363442869868769932765751187110028305794336626082933027116448861376661\
80566849253967420638220576055566849205522174582512438434984557334167682137305\
68147687`133.8166906762855 - 82.335942331950745583920767313688394288142262553\
04159907488330060941296154414629093457667509248145725572192602709565773969371\
96115016375311429782824779976867`134.06610445818274*I, 
    2.12721369168374298648848438183965933263787277861735827361192305888423899\
53778694286817986268912876433169327777574481297869351067592343410570547188174\
543788`132.47832611747498 - 37.5716863442743595514721227215872484087496875216\
68982983909681925217850957445881537437266540012836025914060709383119677291111\
7040896614739775905614119166536`133.7253756859371*I, 
    -6.1771637594612569012011805059562361588033633776176051703669329930869126\
81183003122257731906717568118425617763950694603135313656618049279147575565190\
525931`132.9413041126694 + 0``132.150514997832*I, 
    -7.5224250517529469111216286787100169864249899239454392525869450724781153\
18882474981454832907375155020499900691675321861682288070679209811011962003937\
3632178`133.02687286725543 + 1.6128608488678122975497688156729397918430860110\
33696371973011364656185719616912282063802725611272874090684054469348851943270\
9503185761791410036354985686673`132.35811189766005*I, 
    -16.086935696013253206194442676694631756508619903355944768205714485354752\
84167428323351440141177443409271466304367945975236039435891741421891915375069\
89668826`133.3569883236555 + 0.0478152953606205272862035750250264226099017760\
35467829166685243158401295696359639031652362480218402472820907379633942171323\
3004598245876775652175172551423`130.83008184063988*I, 
    -4.9108651795377747851688724655008225767107559773139673124717974681715283\
36068796612213525444910493000557952504953459343513575719460265352085261706908\
2266937`132.8416730092215 + 0``132.150514997832*I, 
    -8.2032734501745282136253618486383573086891929870992694945154645712723935\
45299599342844314099277644191640954363158358881775605792776428656370243298981\
1037072`133.06450218651602 - 15.217017054242734104864142766043430592386864877\
27048740340607117461488997928905865396283082244410459635199640516887531143325\
53783706856559865837279473255168`133.332844525178*I, 
    18.9030930873677121047013861683428528758222362025393635482877429162271590\
05189655837727110203978213018073541848250307985843247720506454436124342887465\
383373`133.42704787083423 - 27.0655620980381025852893212310676613081082037536\
84182054760189980876077891272689932038112066987712706493674332508792890979223\
0817254800760858159008389269199`133.58293204878768*I, 
    -23.907918042640969005784568244349105974228526366381090017265174976283642\
76667099361849724692541087366985842174093510608710359373110513619102411678871\
41892561`133.52905675621625 - 9.448091012584026176450757941111981511269024929\
96986124624406396286859222491145315929213766785217721516243368315593036051222\
5015855143830743502074086171189`133.12585906597607*I, 
    17.0962413479763073032900770235594719856315050536578580559631663833010366\
26455427477660843873921249792013082693812528629633855402871509949829751591609\
9803362`133.38341563797505 - 4.7584439656445851030527640008267851757146108631\
99956121546608024246258698676755773990871652493773731844310844505949712912963\
4699874646964729835525902048282`132.8279799573564*I, 
    5.43255944373892307670163919288238626927231952760903052232583791069913529\
96511158241485562909869524640669992173914724068615766238629458842541453783329\
119132`132.8855194849546 + 0``132.150514997832*I, 
    -34.287715983617556376395270628487976161342660408300062808153881415719553\
65426609909371875804332595724846953425754096379734191502281377784040798662024\
53409363`133.6856535541412 - 6.4218131308061938739637534127922044317748816020\
89175832367477048892164395050203621290565078296115747771120683533769343276089\
6725091367141015849743140689787`132.9581726616535*I, 
    -30.560401572173427178173101567206652140301031102646727369637714480358452\
79913999184540506561528248990164116971101073042514528996415251649276111672196\
34140173`133.6356740545234 + 1.5601679921791629225678993741232816916573964829\
55871211879954365404565233787626326000923474811445605103939205994277386025202\
2998363877451160897646222522913`132.3436863616662*I, 
    33.5873789417243035198118036893016055142014417107533244936198622811774202\
43099920435229148099059990266950578589420835061814754705118839696276129769904\
9236006`133.67669111195767 + 14.437049264299633476338814196786391183144306240\
24988184679999986818907889623579133297029573982239507539835179815670405157635\
15679767800175758969435082017226`133.30999343627457*I, 
    5.69960261358582556552221206191934847259527877608293938697389778997120756\
46310974266837916189229768945486871204892563021057149960831855729660803726483\
141279`132.90635957477764 + 0``132.150514997832*I, 
    -14.460636525179697610040952579689799917910956836306075519857177967334590\
49513541262958467121883297319157820777826916606361241600145633675282672402083\
08085504`133.3107024078921 + 19.454978511322103237894720175284411926737367582\
19199879969302343676388573788622099277193196958776028990215903055966920575776\
18603758532824963755014919987543`133.43954575327916*I, 
    -22.225635490898467079329111579026099312368490682658157182086030755879284\
35884893734751903725762486892367979172966052237464809743613866280582601467922\
28703636`133.49736918530303 - 15.15692035771099845455450554162061013951329316\
94534960389705791394436360617066641169897523076489529069599439240941982947978\
122779063199868364926683563988952`133.33112596644204*I, 
    -42.118852698299917438821903295793288750612093038623475007219818528038945\
38805478258390691373163658997889495669132385690515918891340929058384791136783\
94252579`133.77499153048828 - 93.38310442432529250149203827418562139408680454\
21878452231543856074729687198843377147375063565003544595739494065092770565043\
938563111987687088975752858922955`134.1207833053358*I, 
    -3.6527774685202804410048494166960725939547213011750677538980464893472413\
64584353107178377340317893379256803488011380497212201271733852069099857823764\
9730025`132.71313821312154 + 0``132.150514997832*I, 
    -9.1115955452918899288419643339933759343213047281194284126043541223136616\
61974385148256138669123289257478571469323384844235435923680500140139832758103\
1724475`133.1101094314287 - 9.88390050246633021161413813996713995439752937648\
01247001557778038277559173374402402437765385636726631168218329923630450777583\
779824261035486447847074634362`133.14544336270373*I, 
    -3.8477256355508413571739332575669893908739925137533452486684273719350414\
17274223119537567814898529388081553085096459703363860360065360174973506584947\
252944`132.73571909466597 + 0``132.150514997832*I, 
    -12.854798360296092520215373570974051645420934904946967347269232231120826\
32799851321498959206843907683551328236743758032406620221664553409179665210368\
78723357`133.25958026654348 - 51.31584628938557497583075681841444737309257818\
59663292003493559822509202299020037593402333274643691621200975842108332366551\
495927201580386120209802868438131`133.86076649341862*I, 
    3.61109083202470813133831356140669778987010478460772640412480172661380738\
13683216827580676924047518342108161490787326623295254709254245464114920006775\
29313`132.70815341047677 - 6.875234275562449198463683235418638830370096567927\
10506588267688583283976914825461561387472641304611413820665437804100238156712\
74316200280183952861219289167`132.9878024992944*I, 
    5.35528436746684043148575789274401053010050137699612550115215457116143088\
04491925816600359971938126172660109455397949216627719095582716035676039543533\
565772`132.87929753480057 - 5.13867516508815075262147198962314652232415595688\
28687614237258472218585298627850954118623450195906301696331736781669392760683\
961680784548812235077956029718`132.86136616300334*I}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -79.096316749837239258686832842136572299984129399\
70549930080659245911889973029638085573692444622651687955244751299852784320172\
92196079499723323136794387860632`134.04867125816324 + 
     246.88632323366913467139741162750371369886595040612941804128429133009074\
86036092348984337301205643240066791422059996877354660534363929411458713025945\
840393677`134.54301202981063*I, 0``132.150514997832 + 0``132.150514997832*I, 
    175.015619848097851262738095484238375090136180939387932793749786363562599\
86294035675269200599369108155324740737583726445213084040497944318653477854810\
9804402`134.3935918082961 - 42.5113981959587678260726004657730239596336112983\
73597655446651309881690724411837834487374144982676411445086251859098177130074\
7041662453056765534118070302801`133.7790203869394*I, 
    0.07382046488137499243786118956449583240738240519252639976194602328504813\
70938959943388214779254126314177919113228516415086808460019437005350088676947\
857363`131.01869177365208 + 0.02403605083723892546333358552413301668843433415\
85918176017445388918767044774766857485867500668017997861703324890880297460817\
773593271539235493385504735066`130.5313781117249*I, 
    -45.406813276433032314446559587352601302151976117812125042153102603209656\
30154873856143876935040869465292281636896956791293825958225233046362011491778\
04682342`133.80763602131358 + 67.60648582907569737417185242036971597488245164\
54683676784742708473781278417945094657087357310357901030808903832894034618726\
454732837918766553246827079462943`133.98050335981893*I, 
    -114.35359619948108418198776885182305738230783101044133392670158454643184\
82286661866670766228479581370130546404669433507808023344461052005943342459695\
113630506`134.2087648247112 + 23.77577031950341086194570538167185783321565737\
68509613411407485009972826722595521186769060000309290023661359234517655776229\
412369370246405207198939912534843`133.5266495945283*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -95.578490823072251675121170525418366864313410720396780554952801556110929\
31922035984363619327285374243871648453329837017935189962984115605283731522811\
74072647`134.13087516659488 + 55.82662029823873080069974002111303705635803524\
76335977802776925514461328964281511093007906294100609972405009244158524050209\
386294193244028518617135191222052`133.89735633461572*I, 
    -38.269927307052161087200387044989019426530712285585564803343813659682869\
10999626484816361319602910025110858441552588085149441908878141946282526544096\
01300917`133.73337263512374 - 4.139730977754261827905547877323322963109240997\
95052625214435323681093871943833630675881417479007146066061521681249406763034\
52717331416168830801123631981668`132.7674871170512*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -15.713753833317799484242536905349890468950967507552896815721160093209245\
37171359361986352878291630245294907969433211489854386516952217684871600606476\
3761054`133.3467949431746 - 14.9376090464578817572372719489747027325987505032\
89156421426514069464704970693886621461550891694178783612678777627438515643866\
4015259189763337744228907520403`133.32479608654108*I, 
    -2.6629334765880316326549112939974336839160762854692161534341126342739967\
42881671362706412336878693334396493921712669483012813267543989188069769148836\
7661229`132.57587531518658 + 1.8913241731403662304035573420231177432734050839\
02275200442336188690811474234778837154597384720153436603682180377147880645541\
205268006969651880230613159165`132.427280971172*I, 
    -8.4510292429790455481029443306085334020528324793674788143651833047641563\
43214863328052644760567734836062278126563068156396500006810733261502013136573\
7889625`133.0774246023232 - 124.502738986268479617127967443711533183418033034\
67735690950940119330797583539628172889543674232640822826357775971629941776689\
26858839933558318424234221972591`134.24569390358937*I, 
    47.1089045597593725002983886871055393967552263516636047704903011224411810\
54522492548746361839449127667397406179321555551234711250088465398563255090311\
6169574`133.82361800338242 + 84.783541321396457890393053230919133811816542152\
08102025844254203577012388535752860527778946731941043576131160725975690980876\
58577239699939242004031381821829`134.07882655047726*I, 
    13.6309552399342888861450891653194178838562292604182577371409521757618563\
28677446790444307313006668935167550325095777875721383356787556321355469432005\
9633185`133.28504128953577 + 47.982378541878051778337340779188291642836372045\
51561137347401693015825666859131944645856638039270495601288081327030228061109\
1615838334791997471115285219595`133.8315967704761*I, 
    0.18057961344441674707902445433943182996225520066546707126518143225567049\
85961571040157023068469449552650546282966854355435043333819815335713109680018\
798872`131.40718371685296 - 0.06987798949319196766396200646422326732981942236\
33062883985392215675348443538667534914420527781292103846834547266384350476071\
880937896382340452732138422643`130.99485539894295*I, 
    121.975700549370095606222600551556769129125744507176694600555080170474234\
07955774193034493588300927831470899118343172796711169679194279765792949154288\
48373686`134.2367883189295 + 48.089309206743684872299670969385006508426635909\
77783663988791007742043656569015425136161063804460958615536396323418687145343\
76321597076773621424362319249298`133.8325635363977*I, 
    0.11653570114401817854016325993327102032143236910932213670118308119946580\
14469125957662248367491348151313501063406264027814489476577292506790584732412\
39672`131.2169739913024 - 0.0395374498637933219230712386179128037319637733570\
85500166164589960156344250498319071933255209369733563059546011464862803356669\
8017130965561777703817410206`130.74752365204085*I, 
    -85.063435551256919404305944802218354344588061768066460939276517230513046\
55217233506894487356485803743601490766652857312484565975851052270056791540526\
09324022`134.08025791689684 + 34.89831538054485616223260357719637910210244894\
91258662430924871464166869658293070865793638116711895570540925695963854919988\
742228844519124294033946797495552`133.69331946093467*I, 
    0.06804662599082670224724919826001663656498559669067641469395049683329868\
97944395320631401630819944090195171583934944347683007950034580095280813912628\
750377`130.9833215939416 - 0.008608433904947067962519670269243814972785518497\
96500205515987427203691181410635262539929686693326910674049065928843660718459\
53485629650519855177277416782`130.08543914715978*I, 
    47.5944892783431672098445959237008779121247393637395181827461879429838922\
94194136061533711547269238048382705797477097266607045843664159988109750545562\
5009851`133.8280716687341 + 126.279696408345075203760793224251696472081493790\
22144956004330329870468971867315065582852650865778977049939560803381276079783\
57019621745608223681731893095869`134.251848526957*I, 
    -147.41587791731043775829108457970508852772247586473938869334856293209361\
47915806043210596906394308003907167202107635223902843632597665951682902197978\
992232302`134.3190592610056 - 245.8667104647409562753492928581408721777577131\
97775293116256686383833646429883911411109972534191289103564292211179217501908\
2463994623414831921106746546241539`134.54121472852205*I, 
    65.9300213923539286592658003490909566070545919478817768926712231985749990\
19842047062746503268695973292509985352435787814530787343365114822396751459982\
695407`133.96959821449153 - 33.7605082007190922436485098394853335030408175063\
30749232773902025088951206540558697497286365276434674941559259010680832773826\
9127250661571584519098149986366`133.6789239733184*I, 
    0.08634635599556055600288796874001862728889307794856555861280310597803293\
92528575739875298880628429208731525592673953284585751475311164636072732129064\
663788`131.0867590119484 - 0.026967240954513039004451916176604725217657743896\
41686446998876549780093972927622213003671920272676516699257283639581286770896\
62727470761874139874292004602`130.58135151345343*I, 
    36.3879745641799954041931438864823463709738570881697326999141224591518376\
56255635458723166809889590423285261896921684570585444099179061574579096267069\
7997432`133.71147288029152 - 24.014607901268721383477043508517652180212663335\
79097438551229589631694344814231353617192015664746955601881891490769074836944\
15757702351164552341943048882709`133.5309904979177*I, 
    23.7497186188576329837818751487602995457565999947272622648576412590799645\
57249178447280352307769529798924068995778624996464836396815779163686185114411\
0206547`133.52617346640335 - 68.026076957258405653335978637195056673717760678\
67167305074568142217981595286227295763265822239804694252674264255415624100789\
97282398329160241948359931302128`133.98319042388675*I, 
    8.66359584591695662538095567073775075726504382979855355389273798604139639\
96017802071066213023011416405779333393600329304979758702825325578405962992913\
14791`133.08821318221771 + 23.02328196002465854638658106811915133396800157241\
90280850864499176179384813422482310890206277107615015422858577566982330026862\
688389758205808907245607250354`133.51268223005076*I, 
    6.76578175851476328894797387566596815222632828048845887320957931662465997\
44011821229530471007016242246225298119162964552617696765659643157256337889881\
466731`132.9808329826228 + 11.52023318123131215905380028157136923622045657060\
28991281301324824668261672019470731202272939559693487659915207119061048017050\
357746995458281780059755032661`133.21197626756998*I, 
    43.9078546008289544027865863962903472344080265406422628704627098131398324\
09307944475564288312413265244164980356181998865957815273014535306593260336769\
3869182`133.79305721521914 - 66.693531595810040587894688751763607094943391956\
00253207377731638285818280538861992240217337883841332694083640998563274810245\
77619861643262317845963112156528`133.97459871288095*I, 
    -14.039795558359167578697521612950349787442784126485233444925498987914401\
81852906330490696478616880594313222378149796524453724860561558897313550950607\
90451137`133.29787578165693 - 1.822101421237396261567843452120361146842571628\
95060327612245046695941836918545791887764468209479626170784717372718532500193\
53734678363316221707993390512019`132.4110875447049*I, 
    -13.568383806194668742459761385174968561629763016663191712620030927330606\
15746287808153487383790149759767376809474751128592644823861329048481273743649\
09019596`133.28304311772067 + 19.64425343287861516300674505486987050442976196\
28998031695230298985061137709471117362864266809812124407905916638316636304026\
304682730969436154601979308839649`133.4437505262131*I, 
    4.53080844753835668615172783837835203323196056833021669158397646258678940\
36875533593679530469923515652228588306322919976163269461946517518693555696655\
03711`132.8066906993986 - 24.352164500305120176820682177233502048542814965741\
98282793291381742890944163497273430373965351979810266014546833585722363481699\
70492635657183457362144202981`133.53705256661718*I, 
    12.3824605799794044773450116320713467374398712653171708090234658527833290\
73322888072844786753421104039173115641275548835644368668313548393871641521455\
7386159`133.24332195189615 - 4.8949388791298774697969242421656613383349802828\
31000811245644138534952221136457735766494664100841183854588908086920669273190\
9654985151508282751900420323557`132.8402622711678*I, 
    -0.0881713247014584598950184188953316498926753962023686293744456348871542\
16960254283545998242162633324438252428278963546748793633571679693995709625369\
8638823`131.0958423635898 + 3.85618106559189387383698407265095967462674091320\
55082475105752046624474542991892536396614747195406212495038393895343432496993\
022679644023699779986812403537`132.73667241568242*I, 
    22.5772173121319795215395490583767979565144559154560891585725255144477238\
01248771385537509294354762021824435814690929765073879429777672781698044961459\
8272016`133.5041854110428 - 11.5281805847852560335064068638797104267263178611\
69020311285941539820974497249046343232725068962903804398002153822368353478199\
2752160392377336416077159425807`133.21227576875742*I, 
    -22.841200903805847315325009793576403942028496054508420365447468831102307\
63241216929366814763178582405191666451258098374122031909990484130061422580763\
74859506`133.50923393156455 + 16.52543754382806759962007646123329369412314496\
10152068450786051756895556096889185153917011742404517007917842795962009028262\
013028006005851846302374127272601`133.36866796495212*I, 
    -8.9760214886150458199896684459269159706490023675437542628635099347795281\
22727634836609009003054429001327854535702673828409281603909789674827826792876\
6447254`133.10359888144728 - 27.572174446099014128003322667906452854513822151\
21338134775753027846541565679802298307232463082178210836630908335335239224238\
13218950892215431917363965404132`133.590986015396*I, 
    141.279526621072516875912161087124602650480204481383495907357909809290660\
27561124577556962042290569827731953426770527095249764616540352138996431807636\
5030758`134.30059422889704 + 273.23239129108159299545903559118900166468772344\
77481047869572029640541125878557952482618404306893095018171121962631563408389\
233061055900804721282442832128822`134.58704718085437*I, 
    -3.6243387276452750338460391272614447386021677522049887303775545026477309\
51507941037798878534827746647641544713818653196811954114479739814104108198202\
930612`132.70974377753012 - 0.23941502966319554862677022623110980519640157791\
89736902506964297321830965527612750112806147095565739290620413453178926891712\
077666416568323148046525229217`131.52966640829214*I, 
    5.60590911332631289560797334377743488696559105315074083775942203080350190\
05644441203360888336275511077422983389073670370701087401425614261122749826685\
676376`132.89916105024648 + 16.9053624056441331776606962801340984735079408966\
79140407216354904888667277010253909890323078698795387859625393359947632333963\
8515445048505597824008998160066`133.37853948314287*I, 
    -30.615572530121474530836610957913235845927665751867847498266673557147677\
18780666170485161585113868840414881846233409744276084784871258903336205814387\
15193977`133.63645738325482 + 151.7776591759453817118076583323340690423173534\
44399300005940852411574272442152960514959581481636759870445977320152134729473\
1629145547739725368277224352435566`134.3317228483727*I, 
    -28.362794609900943992793851966331908801504071950356924088473344582438313\
99659468810640336717272240248295677098519353587053909990080692572426528659636\
71333488`133.60326401785022 - 22.13351556604285274536663549778646967471453692\
93138905193141165530116192543665300884089931977694356179118339871561044206345\
63462433794742205551578452042219`133.49556539818823*I, 
    85.1827059669772674027605552031545272606376393759620126166524703374402458\
49968921364712113052788149976480899528698409980885248220088008376036632898400\
8327487`134.0808664298583 - 177.847817454530227393116522253675282003108521153\
97879523383536125965167988561483622741831062923371695918131464175054084924635\
90405545862151309198811532864259`134.4005635377318*I, 
    -37.908404037544300851814858676515310231236333771828265495550531472079009\
60186433680832797250869103374109877924550460151005937694108611383861018520111\
90671298`133.729250498632 - 25.0337814824253598096170434503120159829305070260\
22930955493973708940231259735739363050144774124334608459452184099581758179645\
6331706884775360942634201263139`133.54904145482763*I, 
    116.132603522095580262319879290818633246439322253313625436015954476454747\
24345202198598249633939993991790033074871861816087787993810961420816210935411\
87604269`134.21546916022302 - 59.00510635254927070884940917409849368081885409\
54464332220820734691745763595930509795118095913508504179160641637332136209734\
772344589021894873735763289483305`133.92140459531777*I, 
    23.0663558442143348358075471450428141991911934410843899202887409382648334\
16174021667657596517826496275792634231352908494422826108781185687901935130985\
0054046`133.5134939854281 - 29.2222157563516732770209711763514925408353933620\
91076298216569077210551168997900973523150857853691960318157714264057108174551\
7978470616857281023679146208081`133.61622814078802*I, 
    30.3850929727000009947152304463107056561403518134878198625692785721761517\
49459458622169449252753487899836079403102885828080454031227951466707051238015\
0495349`133.63317556737724 + 0``132.150514997832*I, 
    -2.4170636075673685414482558665554883950805875465591733500659284469332074\
01056660603164431774715956539921344242886317383150322289330933487765344403687\
8801907`132.53380307730544 + 0``132.150514997832*I, 
    -0.8531414008108652917421996120816368896901604560194368230863831103737270\
98142503480608286216085752795255652871569519528717321828785199753502525919675\
5582542`132.0815360155207 + 19.8681765991488239242460706063753719487420145890\
23274319034710596338942656754161060644823471915070899687368703683310853658374\
5777503722192695171579519404183`133.44867300941766*I, 
    11.1220567126298968623636995263019030681106377980045100473627689101189944\
24261331062836184488415735358205082241803624494857933833106567742568176455698\
8850572`133.1967001030954 + 24.3168083799726201395683708519765507663494905201\
60522477691438759785159442427966148204699887917733040711176251512059165438892\
2109956823601556368009577995966`133.53642157032718*I, 
    6.97081870037965520031808693027957963677395168211612845589392850637173563\
05977023385595237511000443525784221373955281559731363996019994734116880117644\
648694`132.99379878542453 + 5.63699690831271295529567875902674486427231045680\
82335648157084169975303164927308896251392623142884593963293322379421280063471\
089660847404379505592270463284`132.90156279445756*I, 
    -31.947163776384753817512235645453828625286162081890146567451467334585167\
09226920506967938297829667273371349336497163616661428794807614899023216342213\
94814494`133.65494730599337 - 100.2196510975888496250130376974022941265093389\
50302781849284161934437531988566267879772692007749229272212413002210707088730\
811418203894772539976069078086867`134.15146788429817*I, 
    -10.204762872040080369738786915531992043394167238450809687957088707282004\
34827514203269219762433381671639978102857021907532467816996178057489260776305\
54329571`133.15931791530534 - 43.05620654796925687403401365137954086118570899\
98186901878104939429393319683411510057377897635052078774708636582303136482244\
628689222594663552753161825528064`133.7845507616414*I, 
    -1.3393653695384355788885421938271440314523859893967561289806921505929856\
10941801030245560594034391950508315461400784767118966216255989347212374126945\
7681112`132.27741406351413 + 4.7933183492103097038212551339888331387956900852\
30910164655788077722863000846950277497549709419325898532436741705631714228774\
4264587824368946700410642369244`132.83115127153775*I, 
    -25.825008797966280787907512396331960917715019679795505007511899089201367\
94478070568561716502666650538545805826838570263521400548978625701115886006435\
6708511`133.5625554759775 - 34.1440751127536576104686397941073608377902124074\
49737396105712091463186328098170890615832115927587499833770191066302130850035\
7398616479989921839197575818184`133.6838303509717*I, 
    -25.367655983671421834401959738649505808354269564793669431708162225720588\
81840496707015792518124335193598710512401200838849891687905217905528743544812\
24683315`133.55479533732856 - 47.18084166155105705137242280263639734982075310\
45214976877617785987358575711740901010333867866590102121525431655483791176749\
089051055257553510976141252977971`133.8242806818531*I, 
    -93.043552966945002003156283860018336364639575339284823300205771104799030\
59409186359259538967218592870089660079741771344450790380714197172328780519602\
10474641`134.11920128386535 + 15.22993567496657671113702947346775438958167221\
37110176312948571753522993662547304170524675004009668255673306029723176160413\
34497803362192182461594547568314`133.33321306688924*I, 
    98.7150004326375562253687966904894660943542401459030536221571886044105254\
77862777180105996868682385045004615964881340617471742310323162888407745180863\
3780849`134.14489814959106 - 10.117836200176965870831970413703312550743255926\
07599459028913227844289703216625143162860867886331385228536351978786705759630\
25777114506559799024570584728745`133.15560264207483*I, 
    23.3531093542626704474860931047153395907641062546816083650159090269602254\
98289472696084948859438711912640502362537842215254121611721971218835772402564\
6897757`133.5188597108068 + 134.106284205258996821568188029633753089694529111\
66812387756223418496454227576842794064467765913649865326219924633962928335025\
79928047748032050236659346537515`134.27796412715057*I, 
    82.7182323506661887294194315720722580343673897274346446195343034611258303\
91208328646455471543253469615821630446102180315067487871255299677629595420901\
1913508`134.06811624301423 - 30.875575895948443606693781656882200825420015834\
55525878714856525629070892325844255016391848985736016462170694962009391849756\
65767260235238865155096253629593`133.64013006470216*I, 
    163.169606656163461767984455283370721680780614228524693946588367123804102\
87337996017251075208683503588094847941663940769903531163432225924697573438374\
14235312`134.3631542644387 - 68.548832429721013412503464312016538659337790618\
06312177747652481849160172425479053302084610300436849652925829336895605098530\
02706693811408501197121343936553`133.9865150598219*I, 
    102.377521913788044032090307521709399182467813100835401813320675448000164\
77652737911470418782758790561281475811819840415063288654879142035737254216847\
42104484`134.16071961091308 + 13.36567781281854083602546118066520404043307087\
39869032676751852089181179954336317595120788340173383031765798111717393582948\
758466726775458373738774538073901`133.27650598583307*I, 
    2.31919989718736683843999883846634275412094350815736723742250003062827259\
83549251256308403670126950134792797619285760872084797478731637122163795811166\
095203`132.5158531809262 + 0``132.150514997832*I, 0.3025246909414787919280613\
55527019987450208653586983152761840110751283697732028229099580387977038786298\
2333520032013038138563580658814854906697067914820859`131.63127582376936 + 
     1.6477607645372132115688499773085202190213017684440395502062651806698603\
22293100401357669630109434737200984037768627133080504691647923596449205989774\
69844`132.3674091553245*I, 5.982361783342003374312619099663531021300509717254\
90189020328681570458605963288241280083867731462547595871780804708862046358660\
24323795019931187506905652363`132.92738767128125 - 15.51663091452495489485184\
55144970367509543753272789523162623078400366384519253926749570084614050763833\
529947462135548725618724527859565763134189545340341988`133.3413124277653*I, 
    -2.3805997684423473517707670760940345899312668849669491452120445311107329\
65606043618288164966238559628568883928984934414775854772965241989416590392420\
691055`132.5272013848507 + 0``132.150514997832*I, 
    -3.2766351381549759185051715777183954953005184594728008534763550320207662\
01757521929559943308747363339438300659641714424534239988275184372188377331659\
6375165`132.66594308208653 - 39.304460811622664232570412331288080504828682708\
14833448961636408945680627565221789092502977896984042861817326494824690043823\
90006536059146592722916992004928`133.7449568407248*I, 
    49.8027229096749921367553214858379429559362119044869494166987922214776351\
73842322034566523752249455703841293631847787131496422532580166151257113101656\
7958088`133.847768085819 + 35.43024431473983771315841867776514746228958672140\
68585670711468259670242521497219256504934971492313603885871750656335489148442\
993814787249298544625768170156`133.6998891449204*I, 
    31.7896524085055214456108476362645368188887769867304920325391885951680254\
84738863126563522098927403878866399465577822966192054767006067613686039654432\
5256533`133.65280077714993 - 24.143093386319355885288397553186424979511793436\
46140893431976548152077910710923919169649079295964623174019906354405620234006\
48282595401944144051633100352913`133.53330791208296*I, 
    -8.6505930580001998642663845866344734089733994270722384246191007955321015\
51774189639827572184052627747319377515207344219646429702014047658025159314915\
1762952`133.0875608802087 - 1.54895727510642152370509692827236516807611530157\
61602684987150049099563423184372287708503409083238051974881398320439199079168\
146725431435790928961764504042`132.3405544366103*I, 
    -1.7485736278055366258949282022377318224835127380843926154260297267390838\
21942779954713269375585040715908453721178501757825084873557695892790741734097\
6565296`132.39319892185298 + 0``132.150514997832*I, 
    30.9608635648300074271448279853271607124611630163542324207554421307204842\
28658271544134271108456323760850487906136411151497849922033367262243183015814\
68376`133.64132806341553 - 28.08200173920044268743620990076392720421154996376\
56872104207183795629257570239664707982753529634225329670498395900266803356874\
64224295940731599963533378621`133.59894305974075*I, 
    11.4547542396876543388720717888029740875250863838909767790914924013481354\
12876873948925477188615410333338374768349421553547772585054160482754969073209\
6175563`133.20950077372385 - 29.484841559642109084669336505095893473885206948\
06319870192469734386494578124217750046545159606831906274833824365183038397617\
33652279489162921826495040691994`133.62011379621825*I, 
    13.9853295682307337960438832865103063528938009142882919730107268230930224\
09981404966649636196827224863803074431839626525280368968089678963331318432100\
3866076`133.29618770293192 + 99.655090573065891068618632369678149629458624415\
04489917638635010374597174095336857278088220484520062522061452322718512703607\
54380433341241805096937327194252`134.1490144860298*I, 
    1.96123029064076126881840729195289534401278995702810163755618032207209771\
44165084551984159053056873058264392553167949112376043448236728876002159431811\
180384`132.44304359001197 + 0``132.150514997832*I, 
    -32.535196273407058130365761574304619304018125719048153108263278681511310\
59234968305634828036334962781297957355691584061322175767902447338364510138235\
69354979`133.66286842885577 - 7.517466515416568145907985758752230451800450779\
94636654797231237884440248527667852930606144632119718738800506090355818885489\
28839095372376058052344202839751`133.02658650015798*I, 
    -6.9205848998983474266878548184147579519770206483734467812585643684611857\
90287741254741585082366529803189667263954596440824833431064477301624757906680\
2001328`132.99065779865634 - 49.975008518706859283109667854787919638488720091\
53098907149550177500250353458896676432097726505062180787985052946218511064359\
91422565979009252991199179932529`133.8492678746517*I, 
    145.097648822095954279842151120865226549301176480086421805454907201834258\
95142367906092999848545781756181065084084410232757879389447410231011824213423\
51771189`134.31217537297226 - 140.9861507561671339000302815334559757060482465\
00198353958307941935097700605869605507974152680163444334284651656105618929319\
1965891656575857027800928982381742`134.29969145129886*I, 
    1.54064518640883265067110086346828443786034159311076894518694402058019979\
43889647518224150297696348722940297943356055990077634197814600237129228819217\
402562`132.33821762919973 + 0``132.150514997832*I, 
    2.54416074524882115453925667980062949043547252247699105789976733870683974\
63386815425926683761505429539085203687921395992196974832582053266615834538578\
63346`132.55605954528366 - 23.08365109917894015660383846538733893011455108743\
06002086841190028603895268663843920951553029363448051419965596850899146840692\
179556037615498905523298822748`133.5138194993183*I, 
    0.28999537208977030456190040140158952870738105507599382565733545425911116\
95202711107696997607769682999462074775346475740904549096442428112559726031499\
24479`131.61290606506918 + 0``132.150514997832*I, 88.595559268016937159656545\
06802394052537497792711509714849980711759337521929733441672107375297552971793\
12519393949691935460381386338752500890738553231863463`134.09792695184402 - 
     52.729837315976325716328739743074413387393317019972246458962840382233377\
67468069111321858493480178197525206620233019109138137219826777381638331949586\
71420904`133.8725714292643*I, 7.774839197084040686085664140195993226319540208\
94947980942674387604444282986147774268268890836108475793825689329583177847023\
55802422882173856399904156102247`133.04120641333907 - 
     3.9951805308651544781124155231385063083935228947024055163622720522166385\
22127951174512956878524774087405190284731563909192727929729587681734250579169\
5883651`132.75205140646003*I, 6.269173955814013872276113139775226354283721226\
68268105935883762594886959542572545118936547085649893600003477131932271877523\
93329892479738040972651591030865`132.9477253185566 - 
     1.9748609114286488514226628101342346546696294968177182475674167130089059\
58907082919487070149755351799110138147156434938524810937326848336179020876484\
5525728`132.4460515117053*I}}, 3.919828139312886*^-134}, 
 {{s12 -> -1, s15 -> -153/14, s23 -> -5/2, s34 -> -7/2, s45 -> -3, 
   p1s -> -11}, {{0, 0, 1/2, 0, 2, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 1/4, 0, 0, 0, 
    0, 0, 0, 0, 3/2, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
    0, 0, -1/2, 0, -1/2, 0, -1/2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 
    0, 1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, 
    -1/2, -1/2, 2, 2, 1, 1, 1, 1, 1, 1}, {0``132., 0``132., 0.796818866627926\
54099819407392574816932265530913038426735339953553944993394708156592220239237\
83418725273467430506054080035174447025087815807562870671271307`131.9013596085\
173, 0``132., -0.653958505852802116103660450794910876329663659504231759622937\
88703482215122651370675413809602880579308756980953344660616907278065615920246\
56072157697582824`131.81555019289482, 0``132., 1.8889164742748425368489359596\
99966221319038277304843792056082405772678280768839050986567991270116080459826\
1911811062373543542085702153746133153947528105279`132.27621275434134, 0.00651\
46810211936955445033511483076526511075896482899270320114634042659463968514818\
092501559219578808554905809354570363915312403582239267893935999065203933`129.\
8138931561765, 0``132., -2.37569134142188488544306933618573236585482347445212\
16772513184872226036761218473187173153988296193055493493336715192865085980677\
049625470288384646437851684`132.37579001483402, 0.009772021531790543316755026\
72246147897666138447243489054801719510639891959527722271387523388293682128323\
587140318555458729686053733589018409039985978059`129.9899844152322, 0``132., 
    0``132., 0``132., -1.2835937337749688895923274504115143138584405062776621\
52548635616989375329300089833652949799937845097616869885541018457157761303837\
2559539974693615459359286`132.1084275882976, 0.737544929951510891666956507524\
40528786024902219043239019729418187276115588921109112076700049195799365063016\
14757680424823429219034026574818615058977121589`131.8677884819189, 0``132., 
    0``132., 1.25276296849536799568812062198500316156158459522160593433871014\
04441862407823745521817951715914528394510602131852804551780382320219196562855\
732903454993042`132.09786890721722, 0``132., 0``132., 0``132., 
    -6.6598432001821933943685846855163539109820079951539569276547537704306834\
72203088133848949256695228334124996601330515919546144065054812249037994802052\
5662059`132.82346400423077, -3.5391763812291980410042723580814737310218513792\
06881743697291718077540084764119231185763889746666761445750628118583003110101\
65932498449171829121375268384`132.54890220702455, 6.4742643028776419203846149\
84787685451459064862415324980196021587071841571524016475094978975017278228167\
2461037979744127740489256433363114662587696234134927`132.81119042489948, 
    0``132., 0``132., 0``132., 0``132., 0``132., -1.1989476363991852720309717\
88982564649910853426968708587609283854565286811956618356537527354001317395707\
357862944068999261127784579297893698409281595664502`132.07880021585993, 
    -0.5693088116409044264146598024159092428045073345337606569239230526410607\
18367005339542004690244612035554082465883700253476343048389226102159073252820\
7926268`131.75534790578135, -0.7375449299515108916669565075244052878602490221\
90432390197294181872761155889211091120767000491957993650630161475768042482342\
9219034026574818615058977121589`131.8677884819189, 0``132., 
    -1.2592776495165616912326239731333108142126921848698958613707216038484521\
87179226033991045327513410720306550794120737491569569472380143583075543596501\
8736852`132.1001214952857, 0.569308811640904426414659802415909242804507334533\
76065692392305264106071836700533954200469024461203555408246588370025347634304\
83892261021590732528207926268`131.75534790578135, -1.198947636399185272030971\
78898256464991085342696870858760928385456528681195661835653752735400131739570\
7357862944068999261127784579297893698409281595664502`132.07880021585993, 
    -0.0032573405105968477722516755741538263255537948241449635160057317021329\
73198425740904625077960978940427745290467728518195765620179111963394696799953\
2601967`129.51286316051252, 0``132., -0.4446537828153075752915847861276148283\
17826898318517692111756446602672141992095260119477658784926295700400219532511\
259573295223569771317355991532259000291`131.64802199135275, 0``132., 0``132., 
    -2.5802168295923251702736616031196439330190961918519041591612941607872825\
51393882630924399911719605956944720932952950987098585088390959761573173245759\
5820924`132.41165620361386, 0``132., 2.56718746754993777918465490082302862771\
68810125553243050972712339787506586001796673058995998756901952337397710820369\
143155226076745119079949387230918718571`132.40945758396157, 0``132., 2.567187\
46754993777918465490082302862771688101255532430509727123397875065860017966730\
58995998756901952337397710820369143155226076745119079949387230918718571`132.4\
0945758396157, -3.77783294854968507369787191939993244263807655460968758411216\
48115453565615376781019731359825402321609196523823622124747087084171404307492\
266307895056210558`132.57724275000533, 0``132., 0``132., 0``132., 0``132., 
    -2.3513752571634776870833658589075288662090751530443553860734044740816805\
34000983519055410926405184928239030242251238320920406236247850176105858715607\
6522001`132.37132194393155, -2.1690537003695230608716478337530142330116858151\
29868402130678022424971606520337601206065722688213762709025035186425332344076\
7170154862019281970814022639466`132.33627030419743, 
    -2.1690537003695230608716478337530142330116858151298684021306780224249716\
06520337601206065722688213762709025035186425332344076717015486201928197081402\
2639466`132.33627030419743, -1.1386176232818088528293196048318184856090146690\
67521313847846105282121436734010679084009380489224071108164931767400506952686\
0967784522043202628833604201862`132.05637790144533, 0.00651468102119369554450\
33511483076526511075896482899270320114634042659463968514818092501559219578808\
554905809354570363915312403582239267893935999065203933`129.8138931561765, 0.0\
06514681021193695544503351148307652651107589648289927032011463404265946396851\
4818092501559219578808554905809354570363915312403582239267893935999065203933`\
129.8138931561765, -1.4750898599030217833339130150488105757204980443808647803\
94588363745522311778422182241534000983915987301260322951536084964685843806805\
3149637230117954243178`132.16881847758287, -0.9162907318741550651835272117680\
11071450101219908262467791967881980785365737963049024270551096760923257964822\
0011448771660384849935665456422782602137544011`131.96203329377198, 
    -4.7957905455967410881238871559302585996434137078748343504371354182611472\
47826473426150109416005269582829431451776275997044511138317191574790231908520\
364327`132.6808602071879, 0``132., -1.832581463748310130367054423536022142900\
20243981652493558393576396157073147592609804854110219352184651592964400228975\
43320769699871330912848825172847664223`132.26306328943596, 0``132., 
    -2.3913805917771768485174402268168216471705992642891272481865562457263076\
77516385231265804552080676910559225144952680962130724328800371860606526250208\
5972426`132.37864870022912, -2.3913805917771768485174402268168216471705992642\
89127248186556245726307677516385231265804552080676910559225144952680962130724\
3288003718606065262502085972426`132.37864870022912, 
    -2.3913805917771768485174402268168216471705992642891272481865562457263076\
77516385231265804552080676910559225144952680962130724328800371860606526250208\
5972426`132.37864870022912, -1.2527629684953679956881206219850031615615845952\
21605934338710140444186240782374552181795171591452839451060213185280455178038\
2320219196562851480307440150214`132.09786890721722, 
    -0.9162907318741550651835272117680110714501012199082624677919678819807853\
65737963049024270551096760923257964822001144877166038484993566545641490252534\
4207371`131.96203329377198, -2.3978952727983705440619435779651292998217068539\
37417175218567709130573623913236713075054708002634791414715725888137998522255\
5691585957873957205902660420347`132.3798302115239, 
    -1.2527629684953679956881206219850031615615845952216059343387101404441862\
40782374552181795171591452839451060213185280455178038232021919656285148030744\
0150214`132.09786890721722, -2.3978952727983705440619435779651292998217068539\
37417175218567709130573623913236713075054708002634791414715725888137998522255\
5691585957873957205902660420347`132.3798302115239, 2.391380591777176848517440\
22681682164717059926428912724818655624572630767751638523126580455208067691055\
92251449526809621307243288003718606065262502085972426`132.37864870022912, 1.0\
98612288668109691395245236922525704647490557822749451734694333637494293218608\
9668736157548137320887879700290659578657423680042259305198201799522466601448`\
132.04084445256893, 0``132., 0.9162907318741550651835272117680110714501012199\
08262467791967881980785365737963049024270551096760923257964822001144877166038\
4849935665456414902525344207371`131.96203329377198, 1.25276296849536799568812\
06219850031615615845952216059343387101404441862407823745521817951715914528394\
510602131852804551780382320219196562851480307440150214`132.09786890721722, 2.\
39789527279837054406194357796512929982170685393741717521856770913057362391323\
67130750547080026347914147157258881379985222555691585957873957205902660420347`\
132.3798302115239, -4.3381074007390461217432956675060284660233716302597368042\
61356044849943213040675202412131445376427525418050070372850664688153434030972\
4038570574738542824413`132.6373002998614, -4.35113676278143351283230236980264\
37713255868095563166583253789716584751058343781660306317572203432871290312322\
437647374712159147474202574334780089838202715`132.63860273403688, 
    -4.7827611835543536970348804536336432943411985285782544963731124914526153\
55032770462531609104161353821118450289905361924261448657600743721211432913400\
7423678`132.6796786958931, -3.30767132365133191370096743858483271862070048419\
73897159785241277070930432543482802900751031774378338171899669538258392967628\
137939384062480504598981337757`132.51952234809445, 
    -3.6441435602725448442055608488018248087321838595107331825252663861704939\
18298759783447599723672129750010285358137961417308762560822291516891078993393\
8200751`132.56159547757818, -3.3141860046725256092454707897331403712718080738\
45679643010535591111358989651199762099325259099395714672680547889282875688294\
0541521623330367564194423800646`132.52037687901876, 
    -3.6506582412937385397500641999501324613832914491590231095572778495747598\
64695611265256849879594087630865775939073418453700293801180515443680356700748\
9361019`132.56237117809698, -4.7892758645755473925793838047819509469923061182\
26544423405123954856881301429621944340859260083311701973940870840818960652979\
8979589676480009301786663162093`132.68026985333253}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132., 
    1.22396385953618524009197743180423192034124151515867581024592882416868410\
77609202559599840083121673837502589491105214563071995406352498491527353055242\
849022`132.23828359224635 + 0``132.150514997832*I, 0``132., 
    0.11796984426551202727362020741203723909629148326421403472522866802010575\
50074533374674294702995275791483105681876110685942341733676777418430527320131\
86625`131.2222860039278 + 0``132.150514997832*I, 0``132., 
    -0.3649255571805578729675823359229959959129868361034052835926657293877620\
89215992979160336472699131196995061521650611438073049103601968450304599592214\
6480568`131.56220427979056, -0.0151683736583077844842653938826946480438059132\
48193501942354530040082561258993831698069963567017003183910485535360273605709\
7340715162712106885347475080754`130.18093901855295, 0``132., 
    1.45559146171829777214195434365601067573236035190069385228011621217686894\
28548228658398048605585080506952578450810780867419919329708826665663742775617\
980133`132.31355449724722 + 0``132.150514997832*I, 
    -0.0184807779846918738709734521749468940683463308577917502454188395294651\
18762670150321158963955465002724811787037018528116390680033337306376481383739\
8136106`130.26672024974917, 0``132., -1.8348929248308507066989187798937822966\
01753826164222258984067350745163000285194600086685317036728703285245872109214\
2970775399258750958811251382444767848177`132.2636107260748, 
    -0.6736632694679042820510581251703547263521937217415932200310238185144302\
83108110435766868277621326364793287252664827218671861559501939493365921228149\
9996878`131.82844286870898, 0.78414850741698001243185396587567390777900891372\
07238879335553339930042460205069307628270380655738215925603103745523409005132\
516712123077309128768196313852`132.0449133179705 + 0``132.150514997832*I, 
    -0.0833379765389092757454248491360056516111742186166802799216367426398155\
67731150230408217889177073518094942368340480876328839868239775795876376819583\
719105`130.920842951501, -3.4085590948293233936194148126854912239802200250103\
01350307101267667207928358019367230960662856182857278645851912736230704920237\
0266206607261816126898843609`132.53257082784478, 0``132., 
    -0.0391567328237447819838635951823768193042416836902578005923288488948592\
70751220609880983229478705414493308332540256813465887007281750304888427274392\
9734927`130.5928064477937, 0``132., -0.25249944990909981773019544662105281138\
69512589848051716668649826255022725227163656987864705249405043612908883859196\
160753272637591391457213299219572913444`131.40226043630935, 0``132., 
    2.59772728273659079471300630536478162478507752161574425775205027248020290\
90675263876270806898945322885632492543240286638463138626575037923608512425865\
733566`132.5651085534145 + 0``132.150514997832*I, 
    -3.9090930312816315644995316815717690905866432658338309062979198422188558\
19033020664386163120456765875692559020104301819022428032000541901634366140844\
7828708`132.74259100402568 + 0``132.150514997832*I, 
    2.21145432884847633870882749379489294147662405008190040193573784734456684\
45086072999055495179170603374252809315781686744843397438055006322630680446626\
051186`132.49519297254196 + 0``132.150514997832*I, 0``132., 0``132., 0``132., 
    0.45547119199057920355821500619532834049880665697486127025714650495077187\
36411404193972458337769941179197846677603646004130531446821587698434498957545\
37317`131.65846091356988, 1.2103304547698058457029343267934856203139745037421\
39743329073184257893090630203130255044611919765121045428169498849468733475282\
6444520107020501632003828497`132.08290396129948, 4.19827788685810385791214501\
90922372110359764493907846566556147767530649859190452747361636774077097149857\
306690100165473689761319625217022031481130484924069`132.62307118144383, 2.929\
63244084784582683582412774485061361014487860071886010758803778396734505857369\
58702363157331793974496596931014003370803122525685382471191829641895478144`13\
2.46681313607942, 3.457958968388646435281987744070765420472257112152512169743\
70471373307007781373915370786026927667679016572233632988115316716857637317929\
23798783827950737235`132.5388198356967, 0``132.150514997832 + 
     0``132.150514997832*I, 1.56001712691721036029439234848555961282615219252\
83662748220071720685767754011333974263590196380098982690070803154397043138283\
580410567131961389255775671933`132.19312936635757, 
    -3.3749172094776571378575161128726850316920182760837733007727271537504278\
47280254447989285993366111541863208610471730700915976114586913429595559820431\
5144339`132.52826312356467, 2.98794743208829801220921069229875159072200194564\
86449133265415924951718952888421444811190654879445939403024995111670786355008\
493180696914752282196583582666`132.4753729525293, 0.0204753067058354328635116\
98630548371371197492645555601565026276094509295705167782540757709119952867975\
438426111532136550466621790828819197791072830656238`130.31123041591007, 
    0``132.150514997832 + 0``132.150514997832*I, 2.50563537660365399789776896\
47680141371452804189593926256901267677116874715847063483049293909182638603168\
841945767392399608472737380721496361279162057462598`132.5494328699768 + 
     0``132.150514997832*I, 3.40427548374957032446567650079478628495855895116\
14260036670163366563916774654087409394794730247761664762970753532471645361561\
532333289981337453237463032003`132.53202469719145, 0``132., 
    -13.138120451808070336089211006171184717592957400310963431446729914729072\
00961459085626932474979509801788342007861159170886066248399469210518169243454\
03601916`133.26904823704405 + 0``132.150514997832*I, 0``132., 
    2.63789450888769651627715657193109065080598521672873152698580230170572357\
50152565086200038590277020517247712856040731827063558830233941354007500690572\
762339`132.57177242167162 + 0``132.150514997832*I, 0``132., 
    0.52504262937546782635718025375551971666908829594505899209273481865330091\
21966466316738984050017130305652449316266673288836691794806391584650613200325\
323833`131.87070956400163 + 0``132.150514997832*I, 1.927711993505355020834798\
87561600539357582583833876543598992049008798582577560829214904908335893663987\
91524327824976673251751853105263178528114334015457205`132.2850421493933, 
    0``132., 0``132., 0``132., 0``132., -1.3586572201735374173930653412601709\
06568895761882585437970357991524500679023115358841329283219763934051627299711\
1004444406932713195498882202791128389788157`132.28362489888778 + 
     0``132.150514997832*I, 1.16887664492486923322936321248422227181306285643\
18364359705368982374534033004422060560937960592199445332440758543973774397218\
588393461968529087922301629352`132.2182836790065 + 0``132.150514997832*I, 
    0.56574329097109382759882553550496589730650162918272084722132277379927317\
44599577508255858983187729296250047253539612602578794312211777017336176913207\
739858`131.90313441028377 + 0``132.150514997832*I, 3.707594963804088643930560\
26605191338647558669421866002741832300072085091799282715833509123537778732745\
18386091113695570250346043452355227487221486837489841`132.569092283565, 
    -0.0205157230278241492424755339847777142186828831035239568285621257988797\
64930520528800565973752047674267734475622867098931798312761748293745257935053\
447542`130.3120868272479, -0.016232111948071080088737222094072775197021809254\
64861018847719478806351403790990250908478392064098346538569906337803276303422\
89684566311370832522626940822`130.2103750292361, 3.04170530800061943040981666\
28255096557319598578529065490877077797349031306695616147612274252844656537370\
452521799043814364336921843003301598044057560734308`132.48311713565099, 
    4.40988453955279573236907221336210639739126506246644495804103245581894427\
30014924025264041828754044507171076043337625409717543357453971853906500441205\
056835`132.79494221666684 + 0``132.150514997832*I, 
    7.92984584253635746837140635284620833978698567426028363791043949351665797\
60490414478527345688496037867533033653603599988873191772405224123997019496574\
749325`133.0497797424779 + 0``132.150514997832*I, 0.2524994499090998177301954\
46621052811386951258984805171666864982625502272522716365698786470524940504361\
2908883859196160753272637591391457213367080519781237`131.40226043630935, 
    -0.2358851026655724018781214075984656255778672204904513848215415165017782\
17659603042958114837359096676969338994809954347102957150005446584031108942300\
8651751`131.52321551169584 + 0``132.150514997832*I, 
    0.25249944990909981773019544662105281138695125898480517166686498262550227\
25227163656987864705249405043612908883859196160753272637591391457213375725288\
025677`131.55277543414132 + 0``132.150514997832*I, 
    5.75122350240467607337392807308594469272775895345238903161319397794677695\
29644338178449813183752231692961034192748838027431134001995897183555649791297\
312074`132.91027524318577 + 0``132.150514997832*I, 
    5.91463685498805085373337610811819896317926010192693427151081695670764289\
71482399303843020266099524046554498577530566804781802013912532843122166584946\
15091`132.9224430829386 + 0``132.150514997832*I, 4.88970880233577642910716611\
28154444114258153216591219194210114262213914450013892022491895327107088099965\
596289111819216825099589210257474034896911718155154`132.8397979941122 + 
     0``132.150514997832*I, -0.7562664253149731709863050103311495714667607175\
95898163649440446309992902760190298626691447148739826518706990008094995023600\
2005108690371027596430872160954`132.02918981801642 + 0``132.150514997832*I, 
    -2.0892261291836002327902738498977270187945441149995098918756419651246467\
08743393444453805835506723156140378750009146988909021673354992490801336227598\
5450825`132.47050044659244 + 0``132.150514997832*I, 
    6.25076172308837658490483737931545344137688800236846889618677829800379540\
97223008672878693331378316126729520310645618313185174715339788025223220027703\
68805`132.94644794189233 + 0``132.150514997832*I, 1.6611363361875641474650396\
19008262059380674793253017799747710619758679218835908564556420338343482251653\
8351559666232943010811131484310150759096823294738165`132.37092027605345 + 
     0``132.150514997832*I, 4.93393878431892561845462168132567952259456165569\
11562869078468226575023356684280832690767527344992638294984841241371109515607\
150596471054291221072278784593`132.84370875470088 + 0``132.150514997832*I, 
    -4.8962341013044473260061036373732576373749167728970701494945396334924074\
37454101582109434887111661479763361039411970137421021893421615898689840788588\
4335173`132.84037717218072 + 0``132.150514997832*I, 
    -0.3844819273884687596075715405263533190089883960258227659489477253732117\
79606384817541729851461529980770834619675523425794381768765348094826449974137\
0313934`131.73539092839357 + 0``132.150514997832*I, 
    0.82246703342411321823620758332301259460947495060339921886777911468500373\
52016004369168144503098793526520021594811685953398143623435025038788440565758\
333326`132.06563349717266 + 0``132.150514997832*I, 
    -0.0171216718943615108966730907216094480390892066517740540396848524567382\
01214899971243448627554889749216094003434380917201001356614532085172248706688\
0276266`130.384061168164 + 0``132.150514997832*I, 
    -0.7469480218092131670701042533089305208603113768062701935166722468332117\
78357618661840055118172426063929526412934996793904580401840487043753013446694\
3301741`132.0238053792634 + 0``132.150514997832*I, 
    -4.9274347058846586722215923037694450552912980565587676979301061571864645\
82808111622020225761770123148026444883590259163238897041486416704538925998034\
2609095`132.84313587592567 + 0``132.150514997832*I, 1.87184199726147952927502\
63566450283722732300887314709883802834966513469370932387487385058075189193072\
032050412297393594178972872348656522674377645736881121`132.27226918702308, 1.\
90014582428178200782490752124951502265469567673527671260988850435768342340281\
51246182191870974289436633028941370969094842739535332872335869556444985275061`\
132.2787869316111, 9.79246820260889465201220727474651527474983354579414029898\
90792669848148749082031642188697742233229595267220788239402748420437868432317\
973488548016286265246`132.99089217001273, 3.825410725804450620943102258220471\
94438471598692742437963517499158299618840484648593049619110322924851507110774\
39096915691585280362607934757544179677288803`132.58267807122147, 4.9949570770\
89702902387623062754795121260998235856490867963753531636784050204243519218289\
8712264833427773964292667888077195131996887206812203879912567477374`132.69853\
17605774, 3.84698036993539253324664247262387135710455922688491612654444898850\
74398791947192024473098657452535548919821852752028258921810136175379141924782\
697788038179`132.58511997022921, 5.018718730514719624908603950048247693002431\
22145703989050906102045958750833077311194072939759559896892987031240055320622\
1705934394095406620724427614540166`132.70059285672843, 9.82364758665470204756\
17877941411239340203769773502782063288582488788937806698172855182662854452080\
738260581130353190326340706739806728527976913983390884333`132.99227277420462}\
, {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -3.2223657294894590075047950748036304428810341823\
22533221852736997526445420605702813849780660398313057528198287449352548231184\
3611869962513104815280689021914`132.65868982792054 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -4.5260137318805848803125182034959380043332293412367297088584341635673039\
77591957499659277568207998202870667770764663621758764890610609029589527796586\
4162366`132.80623086509783 + 0``132.150514997832*I, 
    0.32472046542388916895103611712684716483340445718096661900090280073201973\
07180919736186211830259927116732017124260932659589105919830242895788733016803\
426559`131.6620246586187 + 0``132.150514997832*I, 
    -1.7053300263730536634136864352241894935407792792775755934139115222352020\
71311447155691500133286359086016724303746164488627476058213936227982176447782\
8338705`132.3823234367399 + 0``132.150514997832*I, 
    0.00857915805672959580115850926118909237298376568514683803620361273374268\
95752126828088490020755195488204437538517159766497318197546017683736191198929\
609803`130.08395966688605 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -2.8494714263928127092334553537205982554999966158520691047861953020173734\
00915095154179559230574097749896529889752412412099120483220604588550474613535\
032959`132.6052793041946 + 0``132.150514997832*I, 0.0194609949817332393741541\
36114965256041331170365590681735356193899525220976503871371848292382927621221\
3734994831122002228941387643777588573838867684922295`130.4396800384935 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 2.95\
48381541479298019388994568578338389502843435815354945857321681168927711630965\
179250671391887357001430379142533255892870782461247896368067670647143438762`1\
32.4705336981833, 0.788201579243918481294352584779903102996952316568502403211\
80934841358788560363461941098629411368803588600364297231741868705218760075708\
86303265850850445821`131.89663730068466, 
    -1.9685528482756161526642121960614204808913803845120495162067760665699869\
53646765812291711931096335625490444016142988059327750409156987978174125162819\
3951191`132.444662076296 + 0``132.150514997832*I, 
    -1.8244144027060964417559453667907114918016007952660901213268128018554615\
87814286494172679768547848035701425957237164344685813762662120545607192718858\
0291596`132.41163848992048 + 0``132.150514997832*I, 
    10.0578905436828126191369412612942204784867584805797749096564725534242683\
67975295502462869767907680020368073334193499361741821216820339193710904142406\
1397911`133.1530219028758 + 0``132.150514997832*I, 
    0.64944093084777833790207223425369432966680891436193323800180560146403946\
14361839472372423660519854233464034248521865319178211839660485791727406084880\
690809`131.96305465428267 + 0``132.150514997832*I, 
    1.66093252873578215258146520431804625875941021183563345332074854390248987\
86609388294803026645826844275780228522569060201725498354095062353517722666985\
5747`132.3708669885056 + 0``132.150514997832*I, 0.649440930847778337902072234\
25369432966680891436193323800180560146403946143618394723724236605198542334640\
34248521865319178211839660485791757598607615353827`131.96305465428267 + 
     0``132.150514997832*I, 0.39617384812017513712304864041044273558684897175\
29109044782147310780005531931881581411032331071932604821327506596604970830373\
027523553357810560465723494107`131.74840080171512 + 0``132.150514997832*I, 
    0.32472046542388916895103611712684716483340445718096661900090280073201973\
07180919736186211830259927116732017124260932659589105919830242895622128512740\
123425`131.6620246586187 + 0``132.150514997832*I, 19.313920783930749889965643\
38356851577919853536994177188932817951603569753722989565403709737055825234075\
78376521394779116111788577757828050063339124666543387`133.43638544364558 + 
     0``132.150514997832*I, -28.701463387165897631473060428174108070666005757\
53219593122914770333122385794261419010395962382248688042026877075526604046386\
38966195841265260549592645070658`133.60841903828614 + 0``132.150514997832*I, 
    1.68894993429275025904916620583889159742657996601504313010396754572201205\
75464124903202292938824777150488249581935343860642733597962480169843765579888\
312672`132.37813177376023 + 0``132.150514997832*I, 
    0.32472046542388916895103611712684716483340445718096661900090280073201973\
07180919736186211830259927116732017124260932659589105919830242896209931326656\
347688`131.6620246586187 + 0``132.150514997832*I, 
    -1.9987234576913748284608517430057710383422172694785235384850318279935511\
02770454873915588279581780546123489600105882733323611673777212682541416140691\
2801482`132.45126770735442 + 0``132.150514997832*I, 
    4.97490729498801674838652884198749883926564260302640532601712141088701324\
50457216486030748284334448374267614408532786542551585057231620219589766670300\
727868`132.84729999011972 + 0``132.150514997832*I, 
    -1.2871641424990023989769951812656310366519936715179838189062075783558441\
25181796323545689892414023748972263619263645319449162077132843419086797850507\
8350163`132.109633932791, -4.985158184105924055400626392552982887862407151256\
37033554109198268596961135669231628535343642056434366611182611264833073388229\
4930856422035206889624103974`132.69767894346901, 3.53008973544635903727168945\
29267265324780733689301573855308723555667185175809244740171069096207285618206\
339081774808734456276363926388836216028696794068473`132.69830074319543 + 
     0``132.150514997832*I, -4.0112409923045264758370467480015287765145097451\
46810564435661185272203636758900398644775112671256513453505208846517654467665\
4699170689806858293650782841429`132.75379375267926 + 0``132.150514997832*I, 
    -5.2993872637721194755165839166885192167271883377772121669772315027124580\
50581209844326154589003347174602469826499771871279174525269581919638051422817\
0687574`132.87474065548068 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 4.17625507159042897017318920\
02972437489014689577897900420401334072434469462302890922775517593631931630861\
474146283602098514994561562398420403759831952745619`132.77130201388013 + 
     0``132.150514997832*I, 7.39382683885173888378073061989482517386433936496\
67558785940495375287182316846544459217565644060198449699141498510174277733087\
283011603195522459078896858981`133.01938427314514 + 0``132.150514997832*I, 
    -5.4270924600152350572880657616388388500285979928228675500343892299424140\
78804028369769140359023503390184514074829634497278574154767377902959579027068\
0855051`132.88508221844083 + 0``132.150514997832*I, 
    -0.0418247553608832585553720561857820979105311434337444265344301295893380\
46293316916445488982034316883936547801964028050962811030156972169169300557837\
3561133`130.77194840722186 + 0``132.150514997832*I, 
    -4.8156703265290338178804676289967282031494374407245921190118114219358545\
84748159476219683219117960118154348870508535831885608623833618487968929233782\
8687571`132.83317174595928 + 0``132.150514997832*I, 
    18.7185546738183048065478332475903872353128628655841732040546809114969949\
05959453404614718279880725927320695087385420721424936203022001379593975778562\
7343316`133.42278731010705 + 0``132.150514997832*I, 
    -2.1728723683044921810725297445028203170121776796957664431340001692910856\
46716887264645572165414881159062019794222387504663216699662668271043508035691\
8510945`132.48754921500895 + 0``132.150514997832*I, 
    -0.3840895197541338250606594900063611950990731206556706472774172818090545\
38878492191199682478376297796335300999852534411734971272603972850089107375885\
6255096`131.7349474550231 + 0``132.150514997832*I, 
    -50.917292052197254253292968837898260350395786510895505951214333149082850\
00761334882422064741895943149979041872590430196347626684560529807961033555385\
52949768`133.85738029622956 + 0``132.150514997832*I, 
    -5.4787898362990878962343288587981019278340092195718441934235920769703633\
92811351090762227748723529539912748606850682371884946306508239215299082091218\
0029174`132.8891996392621 + 0``132.150514997832*I, 
    7.72909462435204083897172503066790940516095988835411471947352333348874047\
41945324782215201180685113636577789463508996885647261676763913192812015320740\
94754`133.03864362206383 + 0``132.150514997832*I, 
    -1.9461201609076188242765943968344171393309268099072068747842032244177928\
57499529197202186978172607960338312259126716234069461856195232933002417946055\
1578037`132.4396846495958 + 0``132.150514997832*I, 
    2.18233591320065361854154561385648917938121971979979499463253814560937375\
75583017189854455243452848631806887089048670839860101425924721001739300274700\
068804`132.4894365974396 + 0``132.150514997832*I, 10.979725276698236388021748\
64101890046940316989743424189958778111441875742209686935750904294141600367432\
86171604822155981111823391836953952704078508380055926`133.1911064716158 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, 0``132.150514997832 + 0``132.150514997832*I, 
    -7.2217978676815942941874096996872962955462890951813769804306817808323082\
01528673952817639543651161793587247766330881616981764531201419504015799463642\
2061106`133.0091603265394 + 0``132.150514997832*I, 
    -9.7003508148384907772071142822972205522255086330845999909729940594149797\
62027272960017412257723472191116202968445155727180889447064803092409820786948\
2260131`133.13730243871615 + 0``132.150514997832*I, 
    -8.2563678422801157989792860786833777923735883867912148581913885684467046\
26540131008427362716616422698447882805847056684759693948904968169392822729179\
6371019`133.06730403147483 + 0``132.150514997832*I, 
    -5.2316497969683978350389982590062043247700541917981056821590419670821678\
52282853725737343425553320811360757109724732073910549039660540818239597418448\
9248713`132.8691536627479 + 0``132.150514997832*I, 
    0.03812291857376622989430769944289719867631221059092056126508000247279461\
61492534979214230899965317717575737143562642523063195747267644606958823849097\
71659`130.73170113932508 + 0``132.150514997832*I, 0.0484700877102671255804352\
60498819581577741367164889976938644898663264338619422750326811075466612377722\
6343742125307302124540905907766127582671984111062106`130.83598880344397 + 
     0``132.150514997832*I, -8.7264394149313988072533734724768858320550998356\
94566337683493688119105097131731462239087958218516758010611291099673978992028\
5715363665295378510215037616194`133.09135207568693 + 0``132.150514997832*I, 
    0.09275951640098766619361566915161418700139701730104023162432167360624872\
77637945411201184468369150288264148968156808050929628374172715420222596759814\
919849`131.11787347362232 + 0``132.150514997832*I, 
    -27.602910954118125971301669375269517701549096029923739145818997139323891\
61356697872004672245017411541229010991831634502469554508793965824486868244043\
04053574`133.59146988223952 + 0``132.150514997832*I, 
    -0.1789510024457400407864118464049986466527464778999220988211053114882855\
96918227407100340358757295208781081387324066179936475613684881531486433278517\
084965`131.40324913339086 + 0``132.150514997832*I, 
    2.69382550514415376324549555943197008129053915932008026668903731177870945\
43687311279966838721661430543390749274681917826594911142824893504881976349942\
741933`132.58088445833278 + 0``132.150514997832*I, 
    -0.3660031682288344294246645777301124972105854174109387288566356205369584\
80827809799116706970323739535203775556127819539285983079332150485041353976468\
1160015`131.71399984262078 + 0``132.150514997832*I, 
    -16.001306752025008725381933681045301859860393658960006649627272171163910\
03368629299464863140333840448491455384598114352215542885755573364109118904691\
87767406`133.35467044873917 + 0``132.150514997832*I, 
    -16.688103995542443543733091018464021948586768495848492183637670798842469\
76084090545702607493210252872718702042892507718659597978184476620113091886286\
40834328`133.37292199532322 + 0``132.150514997832*I, 
    -11.556606519009414638139134259995895025428151468434077811848425236088876\
03542561207187112323448915542309167051391503587958198865172128850342353934651\
78887756`133.21334532444018 + 0``132.150514997832*I, 
    0.78974641568290377521884320949687793411349198118531755216980844578130951\
07022382096013853416610297480901157689482949847320944384621186461123329036194\
619201`132.048002661339 + 0``132.150514997832*I, 2.74748030459502199379216036\
58000600070554002460764643962911504081419372896529179514476899077034480025876\
486711953091277845149711026296504610695674085380266`132.5894495856841 + 
     0``132.150514997832*I, -17.841768161227655355713917886793869846711218796\
27231044994045114549995940879455490136004849609303894778876475178142700554522\
96615003774997104424951581051842`133.40195288961047 + 0``132.150514997832*I, 
    -8.2423309566455742732321731966381298003681929708831885371776051905950247\
05329346666939852081331932623072233899084283650658162320362914909890352919442\
445469`133.0665650467198 + 0``132.150514997832*I, 
    -11.696035137791394032715457475988333324496459682466063612896495345038487\
19208804486561208540848650117109222318346111354581261145589304891746825594435\
93580144`133.2185536621761 + 0``132.150514997832*I, 
    11.5943673504798848480005690092181936180372022169980822080182360852147882\
01964542654910789124248549396248275752805432800032578490545477220081317646310\
7600925`133.21476205406677 + 0``132.150514997832*I, 
    5.48780467705883635198594630421515052902956342558815979703983217728494628\
89937116418873887235767814726702978694764201427708308661145751837525506622133\
842323`132.88991364331767 + 0``132.150514997832*I, 
    6.41097015018450285546527019472773328407992689248266070289211496182313709\
75270031476610979925831213767797288415747238368986239786595908438067144105072\
175344`132.9574387526224 + 0``132.150514997832*I, 5.4166038763671041526995991\
02220123536035623165888567702732743665903399547971541724827659088411913500126\
3979920972161862971539882858868149048356243726758238`132.8842420740324 + 
     0``132.150514997832*I, 5.66099437455084319782880284690154263054237416976\
40876700541045316915626428018954302485722774065597116060382873807180381017854\
387894180177454301047219489117`132.90340772114925 + 0``132.150514997832*I, 
    11.6583653270532303987469602674795272609207886419845504853558575481379437\
06502637288040728890464380689249436978467890883808088594303093188019733405628\
7737111`133.21715265809982 + 0``132.150514997832*I, 
    -6.8309142595312620428958352939510831315335248026510907468847728447441199\
59688683193581181892152217913693907522134901980095853476807638079093574831550\
3696089`132.8344788341789, -6.84320086218618194827797979689314968460215143002\
13396038521553986641052123628710387695709182666102392660604368267613451960180\
871141644112132589431024320676`132.83525928763024, 
    -15.976393282002203983602709049367687291484486679953171125282842838378547\
16921120676870284300684108724361935655883930128355420500509891474066485286639\
79829247`133.20347874278036, -6.200065172914615415661625918549493372136160684\
80937184317712657561279089792594335713660770099264005842844969426165422334588\
60600043171782008498292302119278`132.7923962546738, 
    -7.6807951789975832794312784883535959420013853518939474941401855615582825\
40341346682363606255400854833440621456266891079599804490190365521407246854312\
7520543`132.8854061840906, -6.22505674020307588788793800477647219516737345685\
37022765947719012037997009054439933968279005057977590307479158771798146648511\
460781594188240676501627445886`132.79414331429706, 
    -7.7134131078248413142482040041998679336195157022261883941561088148044526\
13804095286179820194861390308473603443847480496807944976054221329617058378509\
4058356`132.88724659152646, -16.040289627582295298375374356639173251145754234\
01184042806397323792225160164894653520852658547217660703152688200224637597477\
80408443388006109633230079921381`133.20521220575148}, 
   {0``132.150514997832 + 0``132.150514997832*I, 0``132.150514997832 + 
     0``132.150514997832*I, -33.471750627328906478983491533380798493953087413\
10142730367446202060736487298792981795132601158935182034306859129210452895969\
90169768802160929133961734285`133.67519342509584 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 1.77243203554613515521668503\
05977003825291596077550658828240437956788071724732460539855470042878410347390\
640188302885986720961551024134355307349488775219648`132.39908458885031 + 
     0``132.150514997832*I, 0.56363661034158659922849054190769768716418869615\
35218509332060677496338282605141773234648222950995405449248005195229973069458\
644707156964127225921014089137`131.9015141922639 + 0``132.150514997832*I, 
    -9.1583588491194980768120990329073206565823268062071559407170073844297503\
23805190968970741498378629232914927205703254566030440484050943604491969191241\
2596753`133.11233265418235 + 0``132.150514997832*I, 
    -0.0790884277379308557494300065265310106693922164777469552448990930911293\
70976586255400267895748822117637778762967664344943595804065921290337333705087\
6783838`131.0486279397718 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 
    -26.448489513691555413631999964763821994086976916337680111019646977397076\
90750222628716640770708375277827944172106232251900417827192553255248739743306\
28310226`133.5729158721389 + 0``132.150514997832*I, 
    -0.0649799110239235228535065671838320993607658106488171239985744782512874\
55029638297168219046307351761556892999992194838309994880039912501982393312997\
1318821`130.96329411016805 + 0``132.150514997832*I, 
    0``132.150514997832 + 0``132.150514997832*I, 2.19081311534728722930297764\
58466500343281140717097229344370713090085606528574028527726011647255348861693\
661009774102778101979990253432212017569084645803708`132.49112033000927 + 
     0``132.150514997832*I, 1.79324422148242510454283627320305776223881478847\
23832980801267350859547577760163071904317963414220028022830418774789771232484\
438329342366232379663553035221`132.40415443787907 + 0``132.150514997832*I, 
    5.92485556498809357997595764672994429103556069031884068704879170790819658\
01566208008485853222573548917833944691922962438779698367197374857192777125839\
726361`132.92319276549418 + 0``132.150514997832*I, 
    -0.3915813860531660881248440667132845609063949796484234827838850862989694\
03264762664842537704330501504850193677551845730653661222656316168275517911199\
9257249`131.7433370371262 + 0``132.150514997832*I, 
    36.9963757979716029094757736718928337954279294507402354030050734697893103\
25101624243401310899424548939941604763065034616356839924047021566022029669445\
1327753`133.71867418006025 + 0``132.150514997832*I, 
    2.74582170146660458441052865276804408557156550311171813847746775728208993\
16091936461000572637523689969718902980754456598582931094425795565066237350952\
715495`132.58918733095734 + 0``132.150514997832*I, 
    -0.7029990228138253362947671862974860235652175098554585499198651706185555\
17613312720680035164579374166160227502093391223073136758065284962478720152918\
0933561`131.99746971917207 + 0``132.150514997832*I, 
    1.90641666832975075228550587360785022696211202149270345099370750070371306\
13324984040614937109857507776166041536243809989005920532660790872062052638430\
960414`132.43073282434412 + 0``132.150514997832*I, 
    0.87893437311906374830335484979672186982306164928298786299132890078322215\
38795142092233883517317628546610271086120605519855553872002826568146356867656\
128631`132.09447144690319 + 0``132.150514997832*I, 
    0.98447049694459302880177950702397481944586490957070750505032711641957605\
60029456531598470773394571230769101982342877718379579443545208426185233090242\
487826`132.14371770336845 + 0``132.150514997832*I, 
    100.534124058253994028153740750374487228292109810397317368234374484469607\
21256034295506439145374643592548872733328407633125327484741182463676649833216\
01386771`134.15282849615343 + 0``132.150514997832*I, 
    -46.826927166686765124187526340248949697891350101772672852614000682475430\
62315693900693933308247126922531322974096066488792178827129679644439099203823\
59323374`133.82101065767822 + 0``132.150514997832*I, 
    -45.187563515843792691154866266425631276061742598942044627243737281977064\
19965972844805518970588603510714230089058424269848967071401802562180133484079\
80547195`133.80553392291733 + 0``132.150514997832*I, 
    1.26757382262385252172258943153008489187194278385613617860551155205639568\
89738744200438874515006530693215206226377823946835389013674052263466003018020\
917608`132.25348825958457 + 0``132.150514997832*I, 
    2.11978376719343395722922528440228336662435505094139585543015909710941967\
01708024926934664980510493870700822161619555794595476563199651081193238825057\
663442`132.476806559938 + 0``132.150514997832*I, 
    -1.4848261625018553132649549317528173848317553768190768889943968227172204\
14027817977574071543849485800309220282098609530459438863896297684395343173061\
2884531`132.32219060900343 + 0``132.150514997832*I, 
    2.35136440145888410430730694023011907588387875235433303580003615157742584\
16341578394537571593822358046322167943793931463431389807941242018283818088948\
48635`132.52183493673118 + 0``132.150514997832*I, 10.891009713052705811427732\
08374941635220321218083232818758467643081507549443549355172553595637438776814\
75859075700411699311800619889246726874286105462277612`133.1875831431965 + 
     0``132.150514997832*I, 32.5403890358109683920688317012934137959152241162\
38239140975765574934515286695175761051160259436989266125770937919195106457255\
8806176803508160845743128806433`133.66293773866076 + 0``132.150514997832*I, 
    -9.0419935336614671296307173178371234908905845545383741402364171322240885\
33941332806178626882078188253030961272243504534843721847457783396978803898564\
3468262`133.10677918994676 + 0``132.150514997832*I, 
    -8.3242553792208747442245769438122368736658634042192659450009917655407472\
36979891338132262391237063493533819022962351835846406590081067015610479077132\
6450966`133.07086039326455 + 0``132.150514997832*I, 
    0``132.150514997832 - 4.1729390629939310586043248789358323405596528316392\
66886175191530457041130024737585958940571019099835511058195338363201735992433\
8835242578074372466621358302`132.77095704063174*I, 
    17.6365470560230281046467881794718073726552759419061052110475316998210622\
17855386823945647406551100588422760682199793905000345286591702376527495196083\
4352765`133.3969285592795 + 0``132.150514997832*I, 
    2.81441726627003285874648471593809048211108281530932845385602864621286526\
38513328286492956905908443113004199916899863947498355437402956933542470548194\
116824`132.59990348432245 + 0``132.150514997832*I, 
    -7.5485110651612476648658108360075306318433480866931510470271103173613290\
23400913541382257646408047742386008153617900994837520926739642066728132855915\
0347962`133.0283762938381 + 0``132.150514997832*I, 
    -0.0373310398768410954233643272736833369602793550289261265959053751484221\
76132081569817836576504335813120306634246650787288523081175548419091839130739\
4007752`130.7225850854407 + 0``132.150514997832*I, 
    -5.1922228040363259708525060244392027856778887424526867976857917331027376\
64770122540391513646977879364474672460764396714020445830386871171065943626519\
1772185`132.86586831808182 + 0``132.150514997832*I, 
    62.3394531830722057450116470457306348260788985719298651374496097357919144\
00117402529321415540261406547787604855052217487546905630557315828796477645576\
6479739`133.94527798633078 + 0``132.150514997832*I, 
    -1.1746650454769651133971760437436413774091103467573739430905762862971655\
00461284771410943048149489437192280535366236880886874650394433312611724136940\
4002181`132.2204290434702 + 0``132.150514997832*I, 
    -0.3787813354574796191882845515441540896554806948973719901237673840134567\
98827989995681016412731591827551740935013887675692391032264069067418335521280\
5502352`131.72890356872412 + 0``132.150514997832*I, 
    -170.12472600491743358655474926149886816083236272625395371593940245699732\
37137260282455748087096387973376560445216869332325737493236948434152783479520\
665689177`134.38128243658917 + 0``132.150514997832*I, 
    2.72594109504983406439399739974519465373655082639027273674940712904652734\
52790181719212227974075002871865038822016005043114523492477940813687390796556\
680122`132.5860314647484 + 0``132.150514997832*I, 5.1981464830929059836855645\
69361412555764296038856563999501104018550110868084890234773261036945798055516\
4232625327514577525049087452232504061048541406439591`132.86636351153155 + 
     0``132.150514997832*I, 0.62932697426759386639677087337562497460137625270\
29366320955878880218233907902216344769589931900779769513156057116842275000194\
155141112686961144157105374466`131.94939134474635 + 0``132.150514997832*I, 
    -7.6938213674371854213399871333416451951953664541363234567455676345614290\
40439501843011205430929634038512495579025664469162768000605795269584906394956\
7118002`133.0366570966163 + 0``132.150514997832*I, 
    32.6401315404292659414996900472156518709777022484779317579155783943640428\
02133342879169425608162918323588091347635418951423688034277101882375953947734\
1993225`133.66426689813343 + 0``132.150514997832*I, 
    -0.5930221172260294120979164462648151573513785972514138403100210265026034\
63047245649444912404151372215322266907738188869044016710728901475244835286031\
2976069`131.92358588885241 + 0``132.150514997832*I, 
    -8.3338075471516366623487342553096259333638767175470923721027827146125459\
04762803101309798278661425854868490995585199856972514185381935268157316456300\
3618596`133.07135846489456 + 0``132.150514997832*I, 
    -0.0469861268012793692076726501480758335938747176601065968050596982405981\
61974748519951317012176017056655189049564737521653227099110617824822375254581\
783649`130.82248464421355 + 0``132.150514997832*I, 
    10.9016168091377575477165258638122203948163591257645106832517948301150225\
61303339201357712087310807954901744459014931259522397948115447397632648170579\
1413726`133.1880059103795 + 0``132.150514997832*I, 
    11.6002999079618234664908413390621507368238290748953368968989176456257265\
17263152935031754911805415233283973434473184747951368177055308575614821420243\
9030506`133.2149842152218 + 0``132.150514997832*I, 
    3.60477590391773146994032766330637860067861589311888112473206523388507643\
75323174540706077178005914330357109221935466533223288489053170276905176096049\
476443`132.70739326918508 + 0``132.150514997832*I, 
    2.56271589483221862790933954398939875936634546444514335856941440115168253\
11323440589030242306546305962085937096263203741712082398894787034637758567694\
433237`132.55921546037766 + 0``132.150514997832*I, 
    18.4993658703598630006794968286327744279248272496455855561754503886945744\
41673548212623064978155263366394480306168172820230035110784081271335314721221\
6742428`133.41767183954724 + 0``132.150514997832*I, 
    -0.1468317952715540470333259149958744137939272882679264392084398598360125\
53523834489694062044653195071949304777134511319934863413309613021108166269902\
10315`131.3173351066533 + 0``132.150514997832*I, 
    -0.1315878195249803074986411597175415790698649810857136522655724045222543\
07792903167862574158254734913628614687712415571864213848176222316519817672718\
4318417`131.2697306883416 + 0``132.150514997832*I, 
    18.2112408623085192791213580971545441145503463628061282187374748631200259\
69889713200591358789202952390228181186699667520912908832495723112431436946766\
5634946`133.41085453622952 + 0``132.150514997832*I, 
    14.9070965067495179411340197220172629771473626706982865792703798398620421\
38322045655425008268557312905056027231385097178762465377747342288475048181559\
0858504`133.32390806087653 + 0``132.150514997832*I, 
    52.8846206841532744302453141213441983220177510528838528375095262465235337\
74929165090448824137037518645526832265902678164434612312570501535890833229301\
8649031`133.87384439154786 + 0``132.150514997832*I, 
    1.16112573616396378581032241546462846180049193920564985619324830979504787\
50075669356880039282625529089088414864551866475842444537572986198625486821381\
993601`132.21539424906538 + 0``132.150514997832*I, 
    -6.8295575865255271903701181093587544930445301865941694468185739933214020\
94585628366319805858803749174289818741760482701446656839781487258764735617170\
8858266`132.98490756916306 + 0``132.150514997832*I, 
    0.98559039228385447968109102113319408278217333618339761887459799360558722\
36229040571715859759451759054745899492946146315947070027038066631819608328905\
960406`132.14421145909063 + 0``132.150514997832*I, 
    35.0880874858154647667913929855474990288806755720238743612492401964191168\
79492845597826405714980206635191056048805351128421045229912320480784131825177\
6481037`133.6956746950017 + 0``132.150514997832*I, 
    36.4555887846357765081297893416372377511449534883942362141530152020630439\
52031752729932177217187940326053133218427299267921805850142350839541799724736\
5497132`133.71227911463606 + 0``132.150514997832*I, 
    24.3431018430677526359633676043339865812639595074372388623206191539474917\
77162937230849680781719261926589056013899897822368758379786115759655105278178\
5068542`133.5368909138583 + 0``132.150514997832*I, 
    -5.3845010641692363589371039507858213235634854061758464923436588307138906\
64956738846588974799274924031821020353275638881538868915758003788780885716028\
5553773`132.88166046496144 + 0``132.150514997832*I, 
    -10.357386566530214190734340303357104763163300154945300295171097541832137\
79546397157712088938661111075520688683619741962808627406200600957204497545394\
61691996`133.16576518346153 + 0``132.150514997832*I, 
    38.5801216061749242556943069731351061315753535633717065455455972446370633\
28745390891637984435626026303872472313448183868070581385890144726785137736121\
7554287`133.7368785900566 + 0``132.150514997832*I, 
    9.50774032012175387019274133725967842565861775387574733053230681432681998\
58603923863583130168276808466824725920210228956625927098207762861385570383331\
798394`133.12859230939483 + 0``132.150514997832*I, 
    24.6980121655078947461339695716002192824692499421347488913493964880086527\
43640953362069552182535162336388718387903916942344865855928348431742684233078\
0136141`133.5431769980434 + 0``132.150514997832*I, 
    -24.444880717846162873800602572880763041398834316039586662178630312326410\
88458255170336587035129532575458577636969621256997279038517144255226107045751\
20509675`133.53870292023743 + 0``132.150514997832*I, 
    -4.8750119404435796004486630895725272393619852855505990230121044209037276\
54700090905376049447817025282814412183059462251646397520824534432169062873851\
2130919`132.8384906815922 + 0``132.150514997832*I, 
    7.71155304019185961455152633785582130727010053242092921724120553503935939\
03321530317179811560846119102850595490948045397039115099688115730005802607728\
664825`133.03765684784977 + 0``132.150514997832*I, 
    -2.8909736895267419923553887288543793940931842540919467120650956138990759\
86314334472995505705345614343629430378957620433932504881651623355221464911054\
6326018`132.61155913704837 + 0``132.150514997832*I, 
    -6.5907358681886918227460353439944009509428241254333426896680668846119925\
94687342639362252260862067596173134009074403861661429778950687508244728079922\
1778213`132.9694489049377 + 0``132.150514997832*I, 
    -24.596364412715709711224362433733092750131161816100832441479822329490890\
55555507737611334094286185593632552654848881899503319197377964523648047299858\
72104086`133.54138591663536 + 0``132.150514997832*I, 4.0677677454946873927410\
26442894254458645468973694771908503870349232661778348482792908374062613806045\
3486469321646142499880289291628260804441765617795568015`132.60935614834867, 4\
.1123088945235000610088415072391642584016749880679651720400355218103401599012\
87040749756355258798687143757945665921295506794830224942275587058167262739517\
5`132.61408572907783, 24.1357639579609957279373683319450891600689140679738718\
28480536978386440542255913852004022705486347988558387297797910486513409557349\
2522244969740165291399665`133.38266104989083, 8.86160123182459044012664298969\
80000862819030598786616708250790584122779398151419773681532927360482369951232\
305555341544487402842953072014725127211607342151`132.94751220307379, 11.18582\
92534876446110613570476090726599836410654554057467755163768141102833951883318\
923417255737389183914751792419652694171336887085607798767441016709742669`133.\
04866818573834, 8.90207400849473074247026743603906778185761518607150301407507\
66877294257395530790204962088347587637862598096086796040440602613698079908276\
157729734641076711`132.9494912005225, 11.235973347729712992735081939984234541\
42866685631470710409738057272607847752265608845735947789006215977434254498825\
72210187850066787133347352749651393478546`133.05061070036334, 24.240053085943\
45376424503815533923498163029101508838606940947604800743461933441098987806149\
36281765932272023238225165670126695379439363410021576921794065291`133.3845335\
666043}}, 3.91208707589156065928008836733000928819936769996090349358220327177\
83072607156019553672596320563869118380502554946331694646417895699514710606732\
71544537716752181479202462397716870029677963769876743629062278866644517055322\
66721016201199212908185177653315685343941768789381286453315805528008983347856\
89300635284716002917063891371633507609229907084304732554680668330955019323424\
62637415675702163068813604623034`377.8880433522162*^-134}}


==> anc/zzz/pureBasis-zzz.m <==
(* 

  Pure basis. 
  
  Formatted as {{Topology[propagatorPowers_List], numerator_List}..}.
  When flattened (see usageExample.m) indexing matches diffEq-*.m file.
  propagatorPowers correspond to the variable Propagators in input-*.m file.

*)

{{Topology[{1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], {Insertion[ep^4*Mu12*s15*tr5], 
   Insertion[(ep^4*(-1 + 2*ep)*(Mu12^2 - Mu11*Mu22)*tr5)/(1 + 2*ep)], 
   Insertion[-(ep^4*p1s*s23*s34*prop[4]) + ep^4*s15*s23*s34*prop[9]]}}, 
 {Topology[{1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], {Insertion[ep^4*Mu11*tr5]}}, 
 {Topology[{1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s23*s34)], 
   Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Topology[{1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*s23*(s12*s15 - p1s*s34)], 
   Insertion[ep^4*(-p1s + s15)*s23*prop[10]], Insertion[ep^4*Mu12*tr5]}}, 
 {Topology[{0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], {Insertion[ep^4*s15*s34*s45], 
   Insertion[ep^4*(-p1s + s15)*s34*prop[11]], Insertion[ep^4*Mu12*tr5]}}, 
 {Topology[{1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*s15*(s12*s15 - p1s*s34)], 
   Insertion[(ep^3*p1s*(s15 - s34)*prop[1]*prop[4])/prop[2] + 
     (ep^3*p1s*(-s15 + s34)*prop[4]*prop[5])/(2*prop[8]) + 
     ep^4*s15*(s15 - s34)*prop[9]]}}, 
 {Topology[{1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], {Insertion[ep^4*s15^2*s45], 
   Insertion[ep^4*s15*(p1s - s23 + s45)*prop[4] + ep^4*s15*(-s15 + s23)*
      prop[9]]}}, {Topology[{0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s12*s15 - p1s*s34 - s15*s45)], 
   Insertion[(ep^3*Mu22*tr5)/prop[8]]}}, 
 {Topology[{1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*s23*(s12 - s34)], Insertion[(ep^3*Mu11*tr5)/prop[8]]}}, 
 {Topology[{0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*s34*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]], 
   Insertion[(ep^3*Mu11*tr5)/prop[8]], 
   Insertion[ep^4*s34*(p1s - s23 + s45) - (ep^3*p1s*s34*s45)/prop[7]], 
   Insertion[ep^4*s34*(p1s + s23 - s45) - (ep^3*p1s*s23*s34)/prop[5]], 
   Insertion[ep^4*s34*(p1s + s23 - s45) + (ep^3*s15*s34*prop[3])/prop[4] + 
     (ep^3*p1s*s34*prop[11])/prop[7]], Insertion[(ep^3*Mu12*tr5)/prop[8]]}}, 
 {Topology[{1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(p1s*s23 + s15*(-s23 + s45))]}}, 
 {Topology[{1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(p1s*(-s15 + s23) + s15*s45)]}}, 
 {Topology[{0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^4*s15*(s12 - s34))]}}, 
 {Topology[{1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(p1s - s12)*s15]}}, 
 {Topology[{1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(p1s - s12)*s23]}}, 
 {Topology[{1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^4*s23*(s15 - s34)]}}, 
 {Topology[{0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s15 - s23)*s34]}}, 
 {Topology[{0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*Sqrt[(s12 + s15)^2 - 4*p1s*s34]], 
   Insertion[(ep^3*(s12*s15 - p1s*s34))/prop[8]], 
   Insertion[(ep^3*p1s*(s15 - s34))/prop[5]], 
   Insertion[-((ep^3*(p1s - s12)*s34)/prop[2])], 
   Insertion[-((ep^3*(p1s - s15)*s34)/prop[4])]}}, 
 {Topology[{0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], {Insertion[ep^4*(s23 + s34)], 
   Insertion[(ep^3*s23*s34)/prop[8]]}}, 
 {Topology[{0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(-s12 + s34 + s45)]}}, 
 {Topology[{0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s12 + s23 - s45)], Insertion[(ep^3*s12*s23)/prop[8]]}}, 
 {Topology[{0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s15 - s23 + s45)], Insertion[(ep^3*s15*s45)/prop[8]]}}, 
 {Topology[{1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(-p1s + s15 + s45)], Insertion[(ep^3*s15*s45)/prop[8]]}}, 
 {Topology[{1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}], 
  {Insertion[(ep^3*(s12*s15 - p1s*s34))/prop[8]]}}, 
 {Topology[{1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]]}}, 
 {Topology[{0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^4*(-s15 + s34)]}}, 
 {Topology[{1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^4*(-p1s + s15)]}}, 
 {Topology[{1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^4*(s15 - s23)]}}, 
 {Topology[{0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s34)]}}, 
 {Topology[{0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s34)]}}, 
 {Topology[{1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s23)]}}, 
 {Topology[{1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*(s15 - s34))]}}, 
 {Topology[{0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s15)]}}, 
 {Topology[{0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {Insertion[ep^3*(-1 + 2*ep)*(p1s - s15)]}}, 
 {Topology[{1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*(s15 - s23))]}}, 
 {Topology[{1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s23)]}}, 
 {Topology[{0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(-p1s + s23 + s45))/
      prop[8]], Insertion[
    (ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[8]]}}, 
 {Topology[{1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(p1s - s23 + s45))/
      prop[8]], Insertion[
    (ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[8]]}}, 
 {Topology[{0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {Insertion[ep^2*(1 - 5*ep + 6*ep^2)]}}, 
 {Topology[{1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s15)]}}, 
 {Topology[{0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s45)]}}, 
 {Topology[{0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s12)]}}, 
 {Topology[{0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s23)]}}, 
 {Topology[{0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s34)]}}, 
 {Topology[{1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0}], 
  {Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/p1s)]}}, 
 {Topology[{1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s23*s34)]}}, 
 {Topology[{1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
  {Insertion[-(ep^3*(-1 + 2*ep)*s23*s34)]}}, 
 {Topology[{1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Topology[{1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Topology[{0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Topology[{1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Topology[{0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}, 
 {Topology[{1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
  {Insertion[(1 - 2*ep)^2*ep^2]}}}

